On Cross-Validation for Hyperparameter Optimization of Deep Learning Image Classifiers

Hyperparameter optimization (HPO) can materially affect the performance of deep learning (DL) image classifiers, but there is little empirical guidance on how to derive the validation signal that drives it, especially for the small sample sizes common in fields such as medical imaging. We compared three HPO protocols in terms of {\em absolute performance-estimation error} (AEE; the absolute difference between the winning configuration's validation AUROC and its test AUROC): fixed holdout (F), reshuffled holdout (R), and 5-fold cross-validation (C). The search space, sampler, training procedure, architecture, and test set were held identical across protocols. We evaluated the protocols on three public datasets spanning two regimes: binary medical imaging (RSNA pneumonia radiographs and binarized HAM10000 skin lesions) and 200-class natural imaging (Tiny ImageNet), across a range of development set sizes $n$ and two backbones (ResNet-18 on all datasets, Vision Transformer (ViT-S/16) on RSNA). On the medical datasets, every point estimate favored cross-validation over both holdout protocols, with reductions in AEE largest at small sample sizes and diminishing as $n$ increased. This pattern remained robust under conservative family-wise adjustment. On Tiny ImageNet, AEE was negligible under all three protocols. Test AUROC was generally similar among protocols. Fixed holdout had lower mean AEE than reshuffled holdout in 11 of 12 medical conditions, although this secondary finding was less uniformly supported. For small-sample medical image classification, we recommend cross-validation-based HPO when computational resources permit because it trades additional computation for a more reliable development-time estimate of subsequent test performance.

==> anc/README.md <==
# Supplementary Material — Driver Scripts

This folder contains every driver script used to produce the results in the
manuscript, from raw image acquisition through to the final figure and table,
plus the manuscript's final per-run result tables under `results/` and the BHAM
split provenance under `bham/`. **No image data is included** — only the scripts,
the result CSVs, the BHAM split manifest / dataset info, and these instructions.
The scripts are the exact ones used; paths inside them are hard-coded to the
authors' machines (`~/image_data/...`) and must be adapted to your own layout.

The `bham/` folder ships the two small artifacts emitted by `build_bham.py`
(Stage 1) — `split_manifest.csv` (per-image `image_id,lesion_id,dx,label,split`)
and `dataset_info.json` (per-split image **and lesion** counts, class prevalence,
and the split definition). Together they document, without shipping any pixels,
that the benign/malignant split is lesion-disjoint: 7,470 lesions partition into
5,976 train / 1,494 test with **zero** shared lesions, and every `lesion_id`
carries a single binary label.

### Reproduce the figure and tables directly (no GPU needed)

The `results/` folder holds the final per-run result tables (the output of
Stage 3, step 1) for **all** cells — RSNA (ResNet-18 and ViT), BHAM, and Tiny
ImageNet. To regenerate the main F/R/C grid and the paired-difference tables
**without** rerunning Stages 1–2, skip straight to:

```bash
./cvdl.py results      # writes results.csv, results_best.csv, results_abs.pdf
                       # (= manuscript Figure 1), results.pdf, and the
                       # crossed-design inference tables (see Stage 3)

# Figure 2 (Tiny ImageNet top-1 accuracy), from the shipped per-run table:
./cvdl.py --tin-top1-csv tin_top1.csv   # writes tin_top1_tin.pdf
```

**`results_abs.pdf` is the manuscript Figure 1** (absolute estimation error, AEE —
the outcome used throughout the paper). The same command also emits `results.pdf`,
a legacy rendering that plots the *signed* "optimism gap" instead of its absolute
value; the manuscript no longer uses that outcome, so `results.pdf` is **not
shipped** in this archive. It remains a byproduct of `cvdl.py` only for backward
compatibility — ignore it and use `results_abs.pdf`.

The crossed-design inference (the primary paired-difference analysis and its two
sensitivity methods) now runs on every invocation; no extra flag is needed. It
requires `statsmodels` — see Prerequisites below.

`tin_top1.csv` is the small per-run table (135 rows: 3 sizes × 3 protocols × 15
runs) that underlies **Figure 2**. It is shipped so the figure reproduces without
the bulky raw Tiny ImageNet logs / probability files; the plot it produces is
byte-for-byte identical (apart from the embedded timestamp) to the one built from
those logs (see Stage 3, step 3).

## What the manuscript compares

For each dataset we compare three hyperparameter-optimization (HPO) protocols on
an identical held-out test set:

| Code | Protocol | Produced by |
|------|----------|-------------|
| **F** | Fixed hold-out (single train/validation split) | `tunic` |
| **R** | Reshuffled hold-out (validation reshuffled each HPO trial) | `tunic` |
| **C** | k-fold cross-validation, retrain on the full pool | `cvic` |

`tunic` (hold-out) and `cvic` (cross-validation) are the two commands
shipped by the **`cvic`** Python package on GitHub
<https://github.com/ljbuturovic/cvic>. All training in this supplement
is performed by those two commands; the shell scripts here are only
thin loops that sweep subsamples and seeds.

All three protocols use an **identical search configuration** — Optuna
TPE sampler, no trial scheduler, 50 trials for medical datasets/30
trials for TIN, batch size fixed at 32, and epochs tuned per trial —
so that the *only* difference between F/R and C is the resampling
scheme (single hold-out vs. k-fold). The F/R drivers therefore pass
`--tune-epochs --scheduler none --batch-size 32` to `tunic`, matching
`cvic`'s built-in behavior (FIFO scheduling, tuned epochs, and a
default batch size of 32, which the CV drivers also set
explicitly). See "Matched search protocol" under Stage 2.

### Experimental grid

Each dataset is trained at several **sample sizes** (n). For every (dataset, n)
cell we run a grid of:

- **5 subsamples** (`sus_1 … sus_5`) — separately drawn stratified subsamples of n training images (images may overlap across subsamples), and
- **5 seeds** (Tiny ImageNet: **3 seeds**),

giving 25 runs per method per cell (15 for Tiny ImageNet). The datasets:

| Dataset | Prefix | Sample sizes (n) | Architectures | Metric |
|---------|--------|------------------|---------------|--------|
| RSNA Pneumonia | `r` / `rvit` | 100, 300, 1000, 3000 | ResNet-18, ViT-Small | AUROC |
| BHAM (lesion-disjoint binarized HAM10000) | `bham` | 100, 300, 1000, 3000 | ResNet-18 | AUROC |
| Tiny ImageNet (200-way) | `tin` | 2000, 5000, 10000 | ResNet-18 | accuracy/AUROC |

## Prerequisites

The `tunic` and `cvic` commands are provided by a Python package that will be
released publicly upon manuscript acceptance. During review, the training runs
can be reproduced with any standard timm + Ray Tune + Optuna environment using
the invocations shown below.

The data-prep and analysis scripts additionally require:

```bash
numpy, pandas, matplotlib, scipy, statsmodels, pillow, tqdm, pydicom, opencv-python, webdataset, scikit-learn
```

`statsmodels` is required by the **primary** analysis — the crossed random-effects
model in `crossed_inference.py` (Stage 3, run automatically by `cvdl.py`); the
figure and descriptive tables run without it.

Every script carries a `#!/usr/bin/env python3` (or `#!/bin/bash`) shebang and is
executable; run each with `-h`/`--help` for its full option list.

---

## Stage 1 — Data acquisition & preparation

Producing, for each dataset, an ImageFolder/WebDataset test set plus the
`sus_1 … sus_5` training subsamples that the training drivers consume.

### RSNA Pneumonia (`rsnap`)

Raw data: **RSNA Pneumonia Detection Challenge** DICOMs, downloaded manually
from Kaggle (the ~4 GB competition zip):
<https://www.kaggle.com/competitions/rsna-pneumonia-detection-challenge/data>.
Unpack so the DICOMs live under `~/image_data/rsnap_kaggle/stage_2_train_images`.

| Script | Purpose |
|--------|---------|
| `rsnap_image.py` | Convert the raw DICOMs to a binary (normal/pneumonia) 224×224 PNG **ImageFolder**, with a stratified patient-level train/test split. |
| `make_rsnap_splits.py` | Draw 5 stratified `sus_k/train/<class>/` subsamples of a given size from the ImageFolder train split. |

```bash
# DICOM -> ImageFolder (train/ + test/)
./rsnap_image.py ~/image_data/rsnap_kaggle/stage_2_train_images ~/image_data/rsnap_image

# One call per sample size; writes sus_1..sus_5 under each r<n> folder
./make_rsnap_splits.py ~/image_data/rsnap_image/train ~/image_data/rsnap_image/r100  --size 100
./make_rsnap_splits.py ~/image_data/rsnap_image/train ~/image_data/rsnap_image/r300  --size 300
./make_rsnap_splits.py ~/image_data/rsnap_image/train ~/image_data/rsnap_image/r1000 --size 1000
./make_rsnap_splits.py ~/image_data/rsnap_image/train ~/image_data/rsnap_image/r3000 --size 3000
```

### BHAM (lesion-disjoint binarized HAM10000)

Raw data: the **original HAM10000** dermatoscopy set (Tschandl et al. 2018),
downloaded from the Harvard Dataverse (doi:10.7910/DVN/DBW86T) — two image
zips (`HAM10000_images_part_1.zip`, `HAM10000_images_part_2.zip`) plus
`HAM10000_metadata.csv`, unpacked to `~/image_data/ham10000/raw/`. HAM10000
ships no `patient_id` (only `lesion_id`), so lesion-disjoint split via
`StratifiedGroupKFold` on `lesion_id` is the strongest grouping achievable;
patient-disjoint is not possible with this dataset.

`build_bham.py` also writes `split_manifest.csv` (`image_id,lesion_id,...`),
which is the **group map** consumed by the F/R/C drivers (`--group-map`, see
Stage 2) so that lesion-disjointness holds not only between the development pool
and the test set, but also **within** each HPO split — i.e. no lesion straddles
the train/validation hold-out (F/R) or two cross-validation folds (C).

| Script | Purpose |
|--------|---------|
| `build_bham.py` | From the raw HAM10000 zips + metadata, binarize the 7 dermatoscopy classes to **benign vs. malignant**, split lesion-disjoint via `StratifiedGroupKFold` on `lesion_id`, and write a 224×224 PNG **ImageFolder** (train/test) plus `split_manifest.csv` (the per-image `lesion_id` group map). |
| `sus.py` | Draw 5 stratified `sus_k/train/<class>/` subsamples of a given total size from an ImageFolder. |

```bash
# Raw HAM10000 zips + metadata -> lesion-disjoint benign/malignant ImageFolder
./build_bham.py --raw-dir ~/image_data/ham10000/raw --out-dir ~/image_data/bham \
                 --resolution 224 --test-frac 0.2 --seed 42

# From the ImageFolder train split, build sus_1..sus_5 per sample size
./sus.py --input-dir ~/image_data/bham/train --output-dir ~/image_data/bhamsus/bham100  --images 100  --subsamples 5 --seed 42
./sus.py --input-dir ~/image_data/bham/train --output-dir ~/image_data/bhamsus/bham300  --images 300  --subsamples 5 --seed 42
./sus.py --input-dir ~/image_data/bham/train --output-dir ~/image_data/bhamsus/bham1000 --images 1000 --subsamples 5 --seed 42
./sus.py --input-dir ~/image_data/bham/train --output-dir ~/image_data/bhamsus/bham3000 --images 3000 --subsamples 5 --seed 42
```

### Tiny ImageNet (`tin`)

| Script | Purpose |
|--------|---------|
| `dl_tin.py` | Download Tiny ImageNet and convert it to WebDataset format. |
| `tin_test.py` | Package the validation split as a 224×224 WebDataset **test** set. |
| `tin_sus.py` | Draw 5 stratified 200-way `sus_k` training subsamples (upsampled to 224×224). |
| `wds.py` | (Helper) print per-class image counts per split, to sanity-check a WebDataset folder. |

```bash
./dl_tin.py ~/image_data/tin

# Canonical test set (from the val split)
./tin_test.py ~/image_data/tin/wds/val --outdir ~/image_data/tin/test

# Training subsamples, one call per sample size
./tin_sus.py ~/image_data/tin/wds/train --sus 5 --sample-size 2000  --outdir ~/image_data/tin2000
./tin_sus.py ~/image_data/tin/wds/train --sus 5 --sample-size 5000  --outdir ~/image_data/tin5000
./tin_sus.py ~/image_data/tin/wds/train --sus 5 --sample-size 10000 --outdir ~/image_data/tin10000
```

---

## Stage 2 — Training (the F / R / C runs)

Each driver loops over subsamples × seeds and calls `tunic` (F+R) or `cvic` (C).
Every invocation produces one `*.log` file per run in the current directory, so
run each driver from a dedicated, empty working folder. Defaults are
`--n-trials 50 --epochs 50 --model resnet18` (Tiny ImageNet uses `--n-trials 30`
and 3 seeds; the epoch ceiling stays at 50 for both F/R and C). Because epochs
are tuned (see below), `--epochs` is the tuning *upper bound*, not a fixed count.

### Matched search protocol

To keep the comparison clean, the F/R and C search protocols are identical apart
from the resampling scheme. Concretely, every driver fixes the three axes that
would otherwise differ between `tunic` and `cvic`:

| Axis | Setting | How it is set |
|------|---------|---------------|
| Trial scheduler | none (FIFO, run every trial to completion) | F/R: `--scheduler none`; C: `cvic` has no scheduler |
| Epochs | tuned per trial over `[min(10, epochs), epochs]` | F/R: `--tune-epochs`; C: `cvic` tunes epochs by default |
| Batch size | fixed at 32 | F/R: `--batch-size 32`; C: `--batch-size 32` (also `cvic`'s default) |

The F/R hold-out split parameters (`--training-fraction 0.8 --val-fraction 0.2`,
and `--shuffle` for R) have no cross-validation analogue and are the only
remaining hold-out-specific flags. `tunic`'s own defaults (ASHA scheduler on,
fixed epochs, tuned batch size) are **not** used here — the flags above override
them so the search matches `cvic` exactly.

| Driver | Method(s) | Trainer | Naming of log files |
|--------|-----------|---------|---------------------|
| `symmetric_rsnap_rf.sh`, `bham_rf.sh`, `symmetric_tin_rf.sh` | **F and R** | `tunic` | `<prefix>_<sus>_<seed>.log` (F) and `<prefix>s_<sus>_<seed>.log` (R) |
| `rsnap_cv.sh`, `bham_cv.sh`, `tin_cv.sh` | **C** | `cvic` | `<prefix>_<sus>_<seed>.log` |

The trailing **`s`** in a log-file prefix marks the **reshuffled (R)** run; a bare
prefix is Fixed (F) for the hold-out drivers and cross-validation (C) for the CV
drivers. `cvdl_parser.py` (Stage 3) relies on this convention.

**BHAM only:** `bham_rf.sh` and `bham_cv.sh` pass
`--group-map ~/image_data/bham/split_manifest.csv` to `tunic`/`cvic` internally
(you do not add it — it is baked into the driver). This makes the HPO
train/validation hold-out (F/R) and the cross-validation folds (C)
**lesion-disjoint**, so no lesion straddles the two sides of a split. The RSNA
and Tiny ImageNet drivers need no group map (RSNA has one image per patient;
Tiny ImageNet has no such grouping).

```bash
# --- RSNA, ResNet-18 ---
mkdir -p ~/rsnap_rf/r100 && cd ~/rsnap_rf/r100 && ~/…/symmetric_rsnap_rf.sh --prefix r100 --n-trials 50 --epochs 50 --model resnet18
mkdir -p ~/rsnap_cv/r100 && cd ~/rsnap_cv/r100 && ~/…/rsnap_cv.sh           --prefix r100 --n-trials 50 --epochs 50 --model resnet18
#   … repeat for r300 / r1000 / r3000

# --- RSNA, ViT-Small (same drivers, different --model) ---
cd ~/rsnap_vit_rf/r100 && ~/…/symmetric_rsnap_rf.sh --prefix r100 --model vit_small_patch16_224
cd ~/rsnap_vit_cv/r100 && ~/…/rsnap_cv.sh           --prefix r100 --model vit_small_patch16_224

# --- BHAM, ResNet-18 ---
cd ~/bham_rf/bham100 && ~/…/bham_rf.sh --prefix bham100 --n-trials 50 --epochs 50 --model resnet18
cd ~/bham_cv/bham100 && ~/…/bham_cv.sh --prefix bham100 --n-trials 50 --epochs 50 --model resnet18
#   … repeat for bham300 / bham1000 / bham3000

# --- Tiny ImageNet, ResNet-18 (3 seeds; epoch ceiling 50 for both F/R and C) ---
cd ~/trf/tin2000 && ~/…/symmetric_tin_rf.sh --prefix tin2000 --n-trials 30 --epochs 50 --model resnet18
cd ~/tcv/tin2000 && ~/…/tin_cv.sh           --prefix tin2000 --n-trials 30 --epochs 50 --model resnet18
#   … repeat for tin5000 / tin10000
```

Run these on whatever GPU host you have; they are ordinary local jobs (commonly
launched under `nohup … &`). The manuscript grid is exactly the set of run
folders enumerated in `main_logs.sh`.

---

## Stage 3 — Analysis (logs → figure + tables)

| Script | Purpose |
|--------|---------|
| `cvdl_parser.py` | Parse one folder of `*.log` files into a per-cell result CSV (`sus, seed, shuffle, best_val, test`) plus a `*_best.csv` of winning hyperparameters. It auto-detects tunic (F/R) vs. cvic (C) logs. With `--allow-partial` it still writes the CSV from the completed runs even if some logs are missing or crashed (they are listed but skipped), rather than aborting the whole folder. |
| `main_logs.sh` | Batch-run `cvdl_parser.py` over **all** run folders under one logs root, emitting the canonical CSV names (`r100rf.csv`, `r100cv.csv`, `bham100rf.csv`, `rvit100cv.csv`, …) into one output folder. It passes `--allow-partial` so an interrupted sweep is still parsed. |
| `cvdl.py` | Concatenate every per-cell CSV in a folder into one table, render the main **F/R/C grid** (PDF), and run the crossed-design paired-difference inference. It writes the paired-difference tables (Table 2, Table 3, and the appendix tables) as CSV and LaTeX, plus a full tidy CSV holding all three inference methods. |
| `crossed_inference.py` | Crossed-design uncertainty analyses for the paired protocol differences (crossed random-effects model + parametric bootstrap, primary; two-way cluster bootstrap and subsample-t, sensitivity). Imported by `cvdl.py`; not normally run standalone. |

```bash
# 1) Parse every run folder under a logs root into one flat folder of result CSVs.
#    (Edit the run-folder paths in main_logs.sh to match your layout; the output
#     folder must be empty.)
./main_logs.sh --logs_dir <logs_root> --output_dir results_csv

# 2) Build the grid figure + the concatenated tables and the crossed-design
#    paired-difference inference (primary + two sensitivity methods). The
#    inference runs unconditionally; --inference-n-boot sets the bootstrap draws
#    (default 200; the manuscript uses 10000), --inference-jobs the worker count.
./cvdl.py results_csv --inference-n-boot 10000 --inference-jobs 8
#    writes results_csv.csv, results_csv_best.csv, results_csv_abs.pdf (the AEE
#    figure — the manuscript Figure 1 variant), results_csv.pdf (legacy signed
#    "optimism gap"; not used by the manuscript),
#    results_csv_inference.csv / _table3.csv / _appendix.csv (paired CIs), the
#    matching *.tex tables, and results_csv_full_inference.csv (all three methods)

# 3) Figure 2 — Tiny ImageNet test top-1 accuracy.
#    (a) From the shipped small per-run table (no raw logs needed) — this is the
#        path that reproduces Figure 2 out of the box:
./cvdl.py --tin-top1-csv tin_top1.csv
#    writes tin_top1_tin.pdf
#
#    (b) From the raw run logs, if you have them (the *.log / *_probs.csv files,
#        not just the summary CSVs). This recomputes the per-run top-1 values and
#        also writes the small table used by (a):
./cvdl.py --tin-top1 <tin_logs_root>
#    writes <tin_logs_root>_tin.pdf and <tin_logs_root>_tin_top1.csv
```

Notes:

- `main_logs.sh` invokes the `cvdl_parser.py` that sits **beside it** (resolved
  from the script's own directory via `BASH_SOURCE`), with `--allow-partial`, so it
  runs unmodified wherever the supplement is unpacked — no path editing needed.
- `--allow-partial` is what lets the parser rescue a sweep that was interrupted
  by an infrastructure failure (e.g. a disk-full crash): every run that reached
  its final test evaluation is written to the CSV, and only the missing/crashed
  cells are skipped (and reported). Rerun those cells and re-parse to fill the
  gaps. The `results/` here were produced this way after all cells completed, so
  every cell is full (25 F / 25 R / 25 C per RSNA cell, 15 for TIN).
- The `source` filename of each CSV encodes the cell: `r*`→RSNA,
  `bham*`→BHAM, `tin*`→Tiny ImageNet; `_vit`→ViT (else ResNet-18);
  `rf`→Fixed + Reshuffled (shuffle 0=F, 1=R); `cv`→Cross-validation (C).

---

## Stage 4 — Family-wise (Bonferroni) multiplicity correction

| Script | Purpose |
|--------|---------|
| `family.py` | Family-wise-error-rate (FWER) adjusted **simultaneous** confidence intervals for the manuscript's **24 primary AEE contrasts**, via a Bonferroni correction applied to the parametric-bootstrap draws of the *same* crossed random-effects model used in Stage 3 (`crossed_inference.py`). Reuses `cvdl.py`'s loader/tagger and the Stage 3 fit + bootstrap core — no re-implementation. This is a **multiplicity sensitivity analysis and does not replace Table 2**. |

The primary inferential family comprises exactly the 24 contrasts: metric **AEE**;
comparisons **C − F** and **C − R**; contexts **RSNA ResNet-18, BHAM ResNet-18,
RSNA ViT**; sample sizes **n = 100, 300, 1000, 3000** (3 × 4 × 2 = 24). It
deliberately excludes the F − R contrast, the test-AUROC / top-1 metrics, Tiny
ImageNet, and the two Stage 3 *sensitivity* methods (two-way cluster bootstrap,
subsample-t). With α = 0.05 and m = 24, each interval uses the two-sided
Bonferroni quantiles 0.05/(2·24) and 1 − 0.05/(2·24), i.e. a per-contrast
simultaneous coverage of 1 − 0.05/24 ≈ 99.79%.

```bash
# Runs against the same concatenated table produced in Stage 3 (results.csv).
# The bootstrap is batched, checkpointed and resumable; --bootstrap-replicates
# may be *raised* on a later resumed run to extend the existing draws in place.
./family.py familywise-aee --csv results.csv \
  --bootstrap-replicates 100000 --checkpoint-every 25000 \
  --seed 20260803 --jobs 8 --save-draws \
  --reference-csv results_full_inference.csv
#    writes familywise_aee/ : familywise_aee_inference.csv (per-contrast estimate,
#    pointwise 95% CI, FWER simultaneous CI, and exclusion flags), checkpoints.csv
#    (endpoint-stability audit), summary.md (headline counts + manuscript
#    paragraph), familywise_aee_table.tex (audit table), and, with --save-draws,
#    bootstrap_draws/*.parquet (one file per contrast, for resume).
```

Notes:

- Requires `statsmodels` (same as Stage 3). `--save-draws` (and resuming) also
  needs a parquet engine (`pyarrow`).
- `--reference-csv` cross-checks the run against the Stage 3 output: with the
  shipped `results_full_inference.csv` (see below), `family.py` asserts its point
  estimates reproduce that file exactly. The check is optional — if the file is
  absent it is skipped and the rest of the run is unaffected.
- Stability is audited automatically — `checkpoints.csv` records the simultaneous
  endpoints at every checkpoint, and the run flags any contrast whose endpoints
  shift by ≥ 0.001 between the last two checkpoints; raise
  `--bootstrap-replicates` (resuming reuses all prior draws) if any remain
  unstable.
- The final small outputs of the reported 100,000-replicate run are **shipped**
  under `familywise_aee/` (`familywise_aee_inference.csv`, `checkpoints.csv`,
  `summary.md`), so the exact reported analysis is available without rerunning the
  mixed-model bootstrap. The bulky per-contrast `bootstrap_draws/*.parquet` and
  the run `manifest.json` are **not** shipped; rerunning the command above
  regenerates `familywise_aee/` from scratch (and overwrites these copies).

---

## Script index

**Data preparation:** `rsnap_image.py`, `make_rsnap_splits.py`, `build_bham.py`,
`sus.py`, `dl_tin.py`, `tin_test.py`, `tin_sus.py`, `wds.py`

**Training drivers:** `symmetric_rsnap_rf.sh`, `rsnap_cv.sh`,
`bham_rf.sh`, `bham_cv.sh`, `symmetric_tin_rf.sh`, `tin_cv.sh` (all call
the `tunic` / `cvic` commands from the `cvic` package). The F/R
drivers match `cvic`'s search protocol — see "Matched search protocol" in Stage 2.

**Analysis:** `cvdl_parser.py`, `main_logs.sh`, `cvdl.py`, `crossed_inference.py`,
`family.py`

**Results:** `results/` — the manuscript's final per-run result tables for all
cells: RSNA (ResNet-18 and ViT), BHAM, and Tiny ImageNet (`<cell>rf.csv` /
`<cell>cv.csv` and their `*_best.csv` hyperparameter companions). Feed the folder
to `cvdl.py` to regenerate the figure and tables. `results_full_inference.csv`
is the Stage 3 crossed-design inference table (all methods/metrics/contexts); it
doubles as the `--reference-csv` for the Stage 4 reproduction check.
`tin_top1.csv` is the small per-run Tiny ImageNet top-1 table
(`context,n,method,sus,seed,acc`, 135 rows) that regenerates **Figure 2** via
`cvdl.py --tin-top1-csv` without the raw logs. `familywise_aee/` ships the final
small outputs of the reported Stage 4 run (`familywise_aee_inference.csv`,
`checkpoints.csv`, `summary.md`).

**BHAM provenance:** `bham/split_manifest.csv`, `bham/dataset_info.json` — the
lesion-disjoint split manifest and dataset summary emitted by `build_bham.py`,
documenting lesion disjointness and per-split lesion counts (see the top of this
README).


## Computational environment

All training runs were performed on a single workstation:

| Component | Specification |
|-----------|---------------|
| OS | Ubuntu 25.10 (kernel 6.17.0) |
| CPU | Intel Core i7-14700KF (28 logical cores) |
| Memory | 128 GB |
| GPU | NVIDIA GeForce RTX 5090 (32 GB), driver 580.159.03, CUDA 13.0 |
| Python | 3.13.7 |

Key package versions:

| Package | Version |
|---------|---------|
| PyTorch | 2.12.1 (CUDA 13.0, cuDNN 9.2) |
| torchvision | 0.27.1 |
| timm | 1.0.27 |
| Ray (Tune) | 2.56.0 |
| Optuna | 4.9.0 |
| scikit-learn | 1.9.0 |
| statsmodels | 0.14.6 |
| NumPy | 2.5.0 |
| pandas | 3.0.3 |
| webdataset | 1.0.2 |


==> anc/bham/dataset_info.json <==
{
  "format": "imagefolder",
  "source": "HAM10000 (Tschandl et al. 2018), Harvard Dataverse doi:10.7910/DVN/DBW86T",
  "task": "binary malignant vs benign dermatoscopy",
  "class_mapping": {
    "malignant": [
      "akiec",
      "bcc",
      "mel"
    ],
    "benign": [
      "bkl",
      "df",
      "nv",
      "vasc"
    ]
  },
  "classes": [
    "benign",
    "malignant"
  ],
  "resolution": 224,
  "preprocess": "center-crop to square, LANCZOS resize, RGB PNG",
  "split": "lesion-disjoint StratifiedGroupKFold(n_splits=5, seed=42); fold 0 = test, rest = dev pool (train). No patient_id in HAM10000 -> lesion-disjoint is the strongest achievable grouping.",
  "splits": {
    "train": {
      "num_samples": 8012,
      "num_lesions": 5976,
      "benign": 6449,
      "malignant": 1563,
      "malignant_prevalence": 0.1951
    },
    "test": {
      "num_samples": 2003,
      "num_lesions": 1494,
      "benign": 1612,
      "malignant": 391,
      "malignant_prevalence": 0.1952
    }
  }
}

==> anc/bham/split_manifest.csv <==
image_id,lesion_id,dx,label,split
ISIC_0024312,HAM_0001359,bkl,benign,test
ISIC_0024330,HAM_0006188,df,benign,test
ISIC_0024334,HAM_0001472,nv,benign,test
ISIC_0024335,HAM_0004431,nv,benign,test
ISIC_0024341,HAM_0002951,nv,benign,test
ISIC_0024346,HAM_0003411,nv,benign,test
ISIC_0024348,HAM_0002426,nv,benign,test
ISIC_0024354,HAM_0004117,nv,benign,test
ISIC_0024356,HAM_0000689,nv,benign,test
ISIC_0024369,HAM_0004657,nv,benign,test
ISIC_0024373,HAM_0003297,nv,benign,test
ISIC_0024381,HAM_0001057,bkl,benign,test
ISIC_0024387,HAM_0004156,nv,benign,test
ISIC_0024389,HAM_0001760,nv,benign,test
ISIC_0024394,HAM_0002547,nv,benign,test
ISIC_0024397,HAM_0001501,nv,benign,test
ISIC_0024401,HAM_0002178,nv,benign,test
ISIC_0024407,HAM_0002775,nv,benign,test
ISIC_0024409,HAM_0000835,bkl,benign,test
ISIC_0024414,HAM_0006226,nv,benign,test
ISIC_0024415,HAM_0005586,nv,benign,test
ISIC_0024434,HAM_0006716,nv,benign,test
ISIC_0024445,HAM_0000243,bkl,benign,test
ISIC_0024455,HAM_0006585,nv,benign,test
ISIC_0024458,HAM_0005590,nv,benign,test
ISIC_0024465,HAM_0006377,nv,benign,test
ISIC_0024473,HAM_0001414,nv,benign,test
ISIC_0024478,HAM_0002682,nv,benign,test
ISIC_0024484,HAM_0000278,nv,benign,test
ISIC_0024489,HAM_0000710,bkl,benign,test
ISIC_0024495,HAM_0006466,bkl,benign,test
ISIC_0024506,HAM_0004340,nv,benign,test
ISIC_0024507,HAM_0001017,nv,benign,test
ISIC_0024513,HAM_0003712,nv,benign,test
ISIC_0024519,HAM_0007543,nv,benign,test
ISIC_0024536,HAM_0003273,nv,benign,test
ISIC_0024542,HAM_0000224,nv,benign,test
ISIC_0024555,HAM_0004407,nv,benign,test
ISIC_0024558,HAM_0003041,nv,benign,test
ISIC_0024560,HAM_0000886,nv,benign,test
ISIC_0024561,HAM_0000707,nv,benign,test
ISIC_0024565,HAM_0005486,nv,benign,test
ISIC_0024568,HAM_0007386,nv,benign,test
ISIC_0024569,HAM_0002046,nv,benign,test
ISIC_0024577,HAM_0005531,nv,benign,test
ISIC_0024581,HAM_0001995,bkl,benign,test
ISIC_0024603,HAM_0006141,nv,benign,test
ISIC_0024610,HAM_0002676,nv,benign,test
ISIC_0024616,HAM_0004241,nv,benign,test
ISIC_0024622,HAM_0004771,nv,benign,test
ISIC_0024627,HAM_0002992,nv,benign,test
ISIC_0024645,HAM_0000004,nv,benign,test
ISIC_0024648,HAM_0002304,nv,benign,test
ISIC_0024651,HAM_0001681,nv,benign,test
ISIC_0024669,HAM_0006617,vasc,benign,test
ISIC_0024680,HAM_0006323,nv,benign,test
ISIC_0024683,HAM_0006913,nv,benign,test
ISIC_0024689,HAM_0000610,nv,benign,test
ISIC_0024693,HAM_0000559,nv,benign,test
ISIC_0024698,HAM_0001751,nv,benign,test
ISIC_0024699,HAM_0007605,nv,benign,test
ISIC_0024703,HAM_0001295,nv,benign,test
ISIC_0024720,HAM_0002076,nv,benign,test
ISIC_0024722,HAM_0005452,nv,benign,test
ISIC_0024727,HAM_0004700,nv,benign,test
ISIC_0024742,HAM_0000111,nv,benign,test
ISIC_0024744,HAM_0004434,nv,benign,test
ISIC_0024745,HAM_0007437,nv,benign,test
ISIC_0024748,HAM_0003420,bkl,benign,test
ISIC_0024749,HAM_0005204,nv,benign,test
ISIC_0024768,HAM_0003024,nv,benign,test
ISIC_0024775,HAM_0004561,nv,benign,test
ISIC_0024784,HAM_0001479,nv,benign,test
ISIC_0024785,HAM_0004926,nv,benign,test
ISIC_0024786,HAM_0002227,bkl,benign,test
ISIC_0024788,HAM_0001121,nv,benign,test
ISIC_0024796,HAM_0003052,nv,benign,test
ISIC_0024803,HAM_0001168,nv,benign,test
ISIC_0024810,HAM_0001628,nv,benign,test
ISIC_0024812,HAM_0000036,nv,benign,test
ISIC_0024816,HAM_0007434,nv,benign,test
ISIC_0024821,HAM_0001172,nv,benign,test
ISIC_0024822,HAM_0006131,nv,benign,test
ISIC_0024826,HAM_0000522,nv,benign,test
ISIC_0024831,HAM_0007468,nv,benign,test
ISIC_0024832,HAM_0001773,bkl,benign,test
ISIC_0024836,HAM_0002291,nv,benign,test
ISIC_0024838,HAM_0002264,nv,benign,test
ISIC_0024847,HAM_0003570,nv,benign,test
ISIC_0024850,HAM_0007393,bkl,benign,test
ISIC_0024861,HAM_0005892,nv,benign,test
ISIC_0024878,HAM_0005635,nv,benign,test
ISIC_0024882,HAM_0000961,nv,benign,test
ISIC_0024884,HAM_0001140,nv,benign,test
ISIC_0024888,HAM_0006199,nv,benign,test
ISIC_0024899,HAM_0002033,nv,benign,test
ISIC_0024910,HAM_0000238,bkl,benign,test
ISIC_0024912,HAM_0007613,nv,benign,test
ISIC_0024928,HAM_0004239,nv,benign,test
ISIC_0024950,HAM_0006493,nv,benign,test
ISIC_0024963,HAM_0005620,nv,benign,test
ISIC_0024964,HAM_0007251,nv,benign,test
ISIC_0024970,HAM_0001815,bkl,benign,test
ISIC_0024976,HAM_0006789,nv,benign,test
ISIC_0024983,HAM_0006584,nv,benign,test
ISIC_0024988,HAM_0000573,nv,benign,test
ISIC_0024992,HAM_0004740,nv,benign,test
ISIC_0024995,HAM_0003650,nv,benign,test
ISIC_0025001,HAM_0003235,nv,benign,test
ISIC_0025026,HAM_0000173,nv,benign,test
ISIC_0025037,HAM_0002893,nv,benign,test
ISIC_0025050,HAM_0002807,nv,benign,test
ISIC_0025053,HAM_0005661,nv,benign,test
ISIC_0025071,HAM_0006986,nv,benign,test
ISIC_0025074,HAM_0000851,nv,benign,test
ISIC_0025077,HAM_0003456,nv,benign,test
ISIC_0025080,HAM_0002277,nv,benign,test
ISIC_0025082,HAM_0000158,nv,benign,test
ISIC_0025088,HAM_0002423,nv,benign,test
ISIC_0025091,HAM_0000124,nv,benign,test
ISIC_0025100,HAM_0000448,nv,benign,test
ISIC_0025110,HAM_0001893,nv,benign,test
ISIC_0025115,HAM_0006995,nv,benign,test
ISIC_0025119,HAM_0002859,nv,benign,test
ISIC_0025148,HAM_0002511,nv,benign,test
ISIC_0025149,HAM_0000904,nv,benign,test
ISIC_0025150,HAM_0003482,nv,benign,test
ISIC_0025151,HAM_0007309,nv,benign,test
ISIC_0025158,HAM_0007300,nv,benign,test
ISIC_0025176,HAM_0002864,nv,benign,test
ISIC_0025185,HAM_0006971,nv,benign,test
ISIC_0025200,HAM_0002388,nv,benign,test
ISIC_0025204,HAM_0000919,nv,benign,test
ISIC_0025209,HAM_0005132,bkl,benign,test
ISIC_0025211,HAM_0003245,nv,benign,test
ISIC_0025212,HAM_0003474,nv,benign,test
ISIC_0025214,HAM_0004356,nv,benign,test
ISIC_0025221,HAM_0002294,nv,benign,test
ISIC_0025222,HAM_0000973,bkl,benign,test
ISIC_0025225,HAM_0000284,nv,benign,test
ISIC_0025252,HAM_0007239,nv,benign,test
ISIC_0025253,HAM_0005365,nv,benign,test
ISIC_0025257,HAM_0000639,nv,benign,test
ISIC_0025269,HAM_0004155,nv,benign,test
ISIC_0025274,HAM_0001504,nv,benign,test
ISIC_0025281,HAM_0007416,nv,benign,test
ISIC_0025284,HAM_0003471,nv,benign,test
ISIC_0025304,HAM_0007149,nv,benign,test
ISIC_0025310,HAM_0005017,nv,benign,test
ISIC_0025314,HAM_0000757,df,benign,test
ISIC_0025323,HAM_0002798,nv,benign,test
ISIC_0025330,HAM_0000453,bkl,benign,test
ISIC_0025335,HAM_0007356,nv,benign,test
ISIC_0025336,HAM_0007300,nv,benign,test
ISIC_0025343,HAM_0001476,nv,benign,test
ISIC_0025349,HAM_0006139,nv,benign,test
ISIC_0025355,HAM_0003027,nv,benign,test
ISIC_0025370,HAM_0004869,nv,benign,test
ISIC_0025378,HAM_0000835,bkl,benign,test
ISIC_0025379,HAM_0000587,nv,benign,test
ISIC_0025382,HAM_0003793,nv,benign,test
ISIC_0025387,HAM_0000792,bkl,benign,test
ISIC_0025390,HAM_0001631,nv,benign,test
ISIC_0025396,HAM_0000019,nv,benign,test
ISIC_0025398,HAM_0007193,nv,benign,test
ISIC_0025402,HAM_0002703,nv,benign,test
ISIC_0025406,HAM_0002073,nv,benign,test
ISIC_0025420,HAM_0007537,nv,benign,test
ISIC_0025428,HAM_0005339,nv,benign,test
ISIC_0025437,HAM_0007273,nv,benign,test
ISIC_0025440,HAM_0007403,nv,benign,test
ISIC_0025452,HAM_0004257,vasc,benign,test
ISIC_0025460,HAM_0006820,nv,benign,test
ISIC_0025461,HAM_0000852,nv,benign,test
ISIC_0025473,HAM_0002726,nv,benign,test
ISIC_0025477,HAM_0003125,nv,benign,test
ISIC_0025480,HAM_0006990,nv,benign,test
ISIC_0025481,HAM_0001909,nv,benign,test
ISIC_0025486,HAM_0006784,nv,benign,test
ISIC_0025487,HAM_0005690,nv,benign,test
ISIC_0025488,HAM_0002295,nv,benign,test
ISIC_0025493,HAM_0000614,nv,benign,test
ISIC_0025495,HAM_0001275,nv,benign,test
ISIC_0025501,HAM_0003483,nv,benign,test
ISIC_0025511,HAM_0002979,nv,benign,test
ISIC_0025525,HAM_0004260,nv,benign,test
ISIC_0025528,HAM_0005597,nv,benign,test
ISIC_0025533,HAM_0004836,nv,benign,test
ISIC_0025545,HAM_0000751,nv,benign,test
ISIC_0025559,HAM_0002354,nv,benign,test
ISIC_0025560,HAM_0003894,nv,benign,test
ISIC_0025561,HAM_0000739,nv,benign,test
ISIC_0025563,HAM_0006086,nv,benign,test
ISIC_0025571,HAM_0002888,nv,benign,test
ISIC_0025572,HAM_0003268,nv,benign,test
ISIC_0025574,HAM_0005583,nv,benign,test
ISIC_0025579,HAM_0005894,nv,benign,test
ISIC_0025582,HAM_0007423,nv,benign,test
ISIC_0025583,HAM_0004131,bkl,benign,test
ISIC_0025588,HAM_0002207,nv,benign,test
ISIC_0025597,HAM_0000284,nv,benign,test
ISIC_0025602,HAM_0006402,nv,benign,test
ISIC_0025612,HAM_0002177,vasc,benign,test
ISIC_0025620,HAM_0001818,nv,benign,test
ISIC_0025638,HAM_0007003,nv,benign,test
ISIC_0025639,HAM_0004647,nv,benign,test
ISIC_0025643,HAM_0000156,nv,benign,test
ISIC_0025647,HAM_0002798,nv,benign,test
ISIC_0025649,HAM_0005269,nv,benign,test
ISIC_0025656,HAM_0005915,bkl,benign,test
ISIC_0025657,HAM_0006730,nv,benign,test
ISIC_0025660,HAM_0001952,nv,benign,test
ISIC_0025661,HAM_0002730,bkl,benign,test
ISIC_0025677,HAM_0004097,vasc,benign,test
ISIC_0025684,HAM_0006941,nv,benign,test
ISIC_0025686,HAM_0002146,nv,benign,test
ISIC_0025690,HAM_0007282,nv,benign,test
ISIC_0025697,HAM_0003459,nv,benign,test
ISIC_0025699,HAM_0005082,bkl,benign,test
ISIC_0025702,HAM_0006347,nv,benign,test
ISIC_0025705,HAM_0004961,nv,benign,test
ISIC_0025706,HAM_0003138,nv,benign,test
ISIC_0025707,HAM_0006796,vasc,benign,test
ISIC_0025721,HAM_0001963,nv,benign,test
ISIC_0025723,HAM_0005552,nv,benign,test
ISIC_0025729,HAM_0003609,nv,benign,test
ISIC_0025730,HAM_0007374,nv,benign,test
ISIC_0025749,HAM_0007294,nv,benign,test
ISIC_0025753,HAM_0004912,bkl,benign,test
ISIC_0025761,HAM_0006073,nv,benign,test
ISIC_0025781,HAM_0005728,bkl,benign,test
ISIC_0025786,HAM_0004260,nv,benign,test
ISIC_0025787,HAM_0004469,nv,benign,test
ISIC_0025789,HAM_0007249,nv,benign,test
ISIC_0025794,HAM_0001810,nv,benign,test
ISIC_0025799,HAM_0004531,bkl,benign,test
ISIC_0025804,HAM_0001443,bkl,benign,test
ISIC_0025807,HAM_0003771,vasc,benign,test
ISIC_0025810,HAM_0003559,bkl,benign,test
ISIC_0025812,HAM_0001767,nv,benign,test
ISIC_0025827,HAM_0005799,nv,benign,test
ISIC_0025829,HAM_0000409,nv,benign,test
ISIC_0025834,HAM_0006837,nv,benign,test
ISIC_0025837,HAM_0005132,bkl,benign,test
ISIC_0025840,HAM_0000618,nv,benign,test
ISIC_0025845,HAM_0005868,nv,benign,test
ISIC_0025847,HAM_0005609,nv,benign,test
ISIC_0025854,HAM_0000360,nv,benign,test
ISIC_0025855,HAM_0001279,nv,benign,test
ISIC_0025860,HAM_0002726,nv,benign,test
ISIC_0025861,HAM_0006917,nv,benign,test
ISIC_0025863,HAM_0004156,nv,benign,test
ISIC_0025867,HAM_0007220,bkl,benign,test
ISIC_0025869,HAM_0007356,nv,benign,test
ISIC_0025871,HAM_0003904,nv,benign,test
ISIC_0025873,HAM_0006501,vasc,benign,test
ISIC_0025874,HAM_0003689,bkl,benign,test
ISIC_0025878,HAM_0001231,nv,benign,test
ISIC_0025879,HAM_0004289,bkl,benign,test
ISIC_0025880,HAM_0005744,nv,benign,test
ISIC_0025882,HAM_0000978,nv,benign,test
ISIC_0025885,HAM_0000582,bkl,benign,test
ISIC_0025889,HAM_0002801,nv,benign,test
ISIC_0025896,HAM_0005922,nv,benign,test
ISIC_0025899,HAM_0001552,nv,benign,test
ISIC_0025901,HAM_0005562,nv,benign,test
ISIC_0025910,HAM_0000235,nv,benign,test
ISIC_0025914,HAM_0006962,nv,benign,test
ISIC_0025921,HAM_0007099,nv,benign,test
ISIC_0025922,HAM_0002473,nv,benign,test
ISIC_0025923,HAM_0005370,nv,benign,test
ISIC_0025928,HAM_0005606,bkl,benign,test
ISIC_0025929,HAM_0005195,nv,benign,test
ISIC_0025938,HAM_0000904,nv,benign,test
ISIC_0025947,HAM_0007060,nv,benign,test
ISIC_0025958,HAM_0005609,nv,benign,test
ISIC_0025961,HAM_0007290,nv,benign,test
ISIC_0025981,HAM_0007499,nv,benign,test
ISIC_0025982,HAM_0002839,bkl,benign,test
ISIC_0025985,HAM_0004545,bkl,benign,test
ISIC_0025993,HAM_0005232,nv,benign,test
ISIC_0026005,HAM_0003889,nv,benign,test
ISIC_0026011,HAM_0004513,nv,benign,test
ISIC_0026013,HAM_0004671,nv,benign,test
ISIC_0026025,HAM_0002396,nv,benign,test
ISIC_0026029,HAM_0004225,nv,benign,test
ISIC_0026031,HAM_0003261,nv,benign,test
ISIC_0026034,HAM_0002103,nv,benign,test
ISIC_0026036,HAM_0003038,nv,benign,test
ISIC_0026049,HAM_0000773,nv,benign,test
ISIC_0026051,HAM_0005813,nv,benign,test
ISIC_0026063,HAM_0003139,nv,benign,test
ISIC_0026065,HAM_0004554,nv,benign,test
ISIC_0026073,HAM_0002751,nv,benign,test
ISIC_0026078,HAM_0005108,nv,benign,test
ISIC_0026114,HAM_0006375,nv,benign,test
ISIC_0026119,HAM_0005827,nv,benign,test
ISIC_0026123,HAM_0003491,nv,benign,test
ISIC_0026125,HAM_0000861,nv,benign,test
ISIC_0026135,HAM_0006772,bkl,benign,test
ISIC_0026163,HAM_0003771,vasc,benign,test
ISIC_0026193,HAM_0006419,nv,benign,test
ISIC_0026198,HAM_0004729,nv,benign,test
ISIC_0026210,HAM_0000448,nv,benign,test
ISIC_0026211,HAM_0005366,nv,benign,test
ISIC_0026214,HAM_0002256,nv,benign,test
ISIC_0026215,HAM_0005519,nv,benign,test
ISIC_0026220,HAM_0005042,nv,benign,test
ISIC_0026233,HAM_0000094,nv,benign,test
ISIC_0026235,HAM_0002649,nv,benign,test
ISIC_0026243,HAM_0002230,nv,benign,test
ISIC_0026246,HAM_0003788,nv,benign,test
ISIC_0026250,HAM_0003955,nv,benign,test
ISIC_0026259,HAM_0000761,nv,benign,test
ISIC_0026263,HAM_0002042,bkl,benign,test
ISIC_0026276,HAM_0000710,bkl,benign,test
ISIC_0026278,HAM_0001081,nv,benign,test
ISIC_0026287,HAM_0002412,nv,benign,test
ISIC_0026289,HAM_0005233,nv,benign,test
ISIC_0026303,HAM_0001680,nv,benign,test
ISIC_0026305,HAM_0002216,nv,benign,test
ISIC_0026307,HAM_0001365,nv,benign,test
ISIC_0026310,HAM_0004385,nv,benign,test
ISIC_0026323,HAM_0006104,nv,benign,test
ISIC_0026325,HAM_0002442,nv,benign,test
ISIC_0026329,HAM_0001479,nv,benign,test
ISIC_0026339,HAM_0004951,nv,benign,test
ISIC_0026341,HAM_0002176,nv,benign,test
ISIC_0026342,HAM_0000051,nv,benign,test
ISIC_0026344,HAM_0000221,nv,benign,test
ISIC_0026355,HAM_0005015,nv,benign,test
ISIC_0026363,HAM_0006745,nv,benign,test
ISIC_0026373,HAM_0003736,nv,benign,test
ISIC_0026384,HAM_0005127,nv,benign,test
ISIC_0026385,HAM_0000577,nv,benign,test
ISIC_0026386,HAM_0002885,nv,benign,test
ISIC_0026387,HAM_0003240,nv,benign,test
ISIC_0026400,HAM_0007167,nv,benign,test
ISIC_0026414,HAM_0001022,nv,benign,test
ISIC_0026416,HAM_0003979,bkl,benign,test
ISIC_0026417,HAM_0005663,df,benign,test
ISIC_0026419,HAM_0000752,nv,benign,test
ISIC_0026424,HAM_0001919,nv,benign,test
ISIC_0026437,HAM_0006251,nv,benign,test
ISIC_0026443,HAM_0002902,bkl,benign,test
ISIC_0026444,HAM_0001539,bkl,benign,test
ISIC_0026448,HAM_0002659,nv,benign,test
ISIC_0026452,HAM_0003311,nv,benign,test
ISIC_0026454,HAM_0006210,nv,benign,test
ISIC_0026456,HAM_0006203,vasc,benign,test
ISIC_0026465,HAM_0006661,nv,benign,test
ISIC_0026467,HAM_0001537,vasc,benign,test
ISIC_0026472,HAM_0004277,nv,benign,test
ISIC_0026479,HAM_0005576,nv,benign,test
ISIC_0026481,HAM_0007332,bkl,benign,test
ISIC_0026487,HAM_0006430,nv,benign,test
ISIC_0026488,HAM_0005387,nv,benign,test
ISIC_0026530,HAM_0000835,bkl,benign,test
ISIC_0026533,HAM_0001159,nv,benign,test
ISIC_0026543,HAM_0000599,nv,benign,test
ISIC_0026546,HAM_0000971,nv,benign,test
ISIC_0026547,HAM_0000436,nv,benign,test
ISIC_0026550,HAM_0004672,nv,benign,test
ISIC_0026556,HAM_0002005,bkl,benign,test
ISIC_0026565,HAM_0002465,nv,benign,test
ISIC_0026573,HAM_0007001,nv,benign,test
ISIC_0026598,HAM_0006602,nv,benign,test
ISIC_0026613,HAM_0004116,nv,benign,test
ISIC_0026615,HAM_0002532,nv,benign,test
ISIC_0026616,HAM_0007105,nv,benign,test
ISIC_0026621,HAM_0001494,nv,benign,test
ISIC_0026624,HAM_0003961,nv,benign,test
ISIC_0026627,HAM_0003519,nv,benign,test
ISIC_0026634,HAM_0003768,bkl,benign,test
ISIC_0026636,HAM_0005222,nv,benign,test
ISIC_0026638,HAM_0005929,nv,benign,test
ISIC_0026641,HAM_0002753,nv,benign,test
ISIC_0026651,HAM_0001969,nv,benign,test
ISIC_0026663,HAM_0001815,bkl,benign,test
ISIC_0026665,HAM_0000778,nv,benign,test
ISIC_0026667,HAM_0003660,nv,benign,test
ISIC_0026673,HAM_0004251,nv,benign,test
ISIC_0026674,HAM_0004836,nv,benign,test
ISIC_0026676,HAM_0007543,nv,benign,test
ISIC_0026685,HAM_0002475,nv,benign,test
ISIC_0026698,HAM_0004824,nv,benign,test
ISIC_0026700,HAM_0006901,nv,benign,test
ISIC_0026739,HAM_0002033,nv,benign,test
ISIC_0026752,HAM_0005017,nv,benign,test
ISIC_0026769,HAM_0002730,bkl,benign,test
ISIC_0026776,HAM_0004751,nv,benign,test
ISIC_0026777,HAM_0000928,nv,benign,test
ISIC_0026779,HAM_0004728,nv,benign,test
ISIC_0026781,HAM_0002575,nv,benign,test
ISIC_0026787,HAM_0000386,bkl,benign,test
ISIC_0026791,HAM_0000555,nv,benign,test
ISIC_0026792,HAM_0001778,nv,benign,test
ISIC_0026805,HAM_0006323,nv,benign,test
ISIC_0026806,HAM_0001888,nv,benign,test
ISIC_0026818,HAM_0001330,nv,benign,test
ISIC_0026819,HAM_0007112,nv,benign,test
ISIC_0026821,HAM_0007321,nv,benign,test
ISIC_0026824,HAM_0004408,nv,benign,test
ISIC_0026825,HAM_0000204,nv,benign,test
ISIC_0026826,HAM_0004761,nv,benign,test
ISIC_0026828,HAM_0000840,nv,benign,test
ISIC_0026833,HAM_0006070,nv,benign,test
ISIC_0026834,HAM_0002296,nv,benign,test
ISIC_0026840,HAM_0007253,nv,benign,test
ISIC_0026843,HAM_0005082,bkl,benign,test
ISIC_0026846,HAM_0003287,bkl,benign,test
ISIC_0026849,HAM_0004545,bkl,benign,test
ISIC_0026867,HAM_0003973,bkl,benign,test
ISIC_0026869,HAM_0007468,nv,benign,test
ISIC_0026875,HAM_0007539,nv,benign,test
ISIC_0026878,HAM_0007436,nv,benign,test
ISIC_0026880,HAM_0006486,nv,benign,test
ISIC_0026885,HAM_0000482,nv,benign,test
ISIC_0026886,HAM_0001041,nv,benign,test
ISIC_0026888,HAM_0005163,nv,benign,test
ISIC_0026895,HAM_0003605,bkl,benign,test
ISIC_0026898,HAM_0005726,nv,benign,test
ISIC_0026903,HAM_0005394,nv,benign,test
ISIC_0026907,HAM_0005291,bkl,benign,test
ISIC_0026910,HAM_0003661,nv,benign,test
ISIC_0026915,HAM_0002851,nv,benign,test
ISIC_0026925,HAM_0000285,nv,benign,test
ISIC_0026928,HAM_0001346,nv,benign,test
ISIC_0026931,HAM_0003901,nv,benign,test
ISIC_0026932,HAM_0001096,nv,benign,test
ISIC_0026936,HAM_0000574,nv,benign,test
ISIC_0026938,HAM_0001929,nv,benign,test
ISIC_0026942,HAM_0006553,nv,benign,test
ISIC_0026949,HAM_0007252,nv,benign,test
ISIC_0026958,HAM_0001773,bkl,benign,test
ISIC_0026961,HAM_0006181,bkl,benign,test
ISIC_0026975,HAM_0006063,nv,benign,test
ISIC_0026979,HAM_0002060,nv,benign,test
ISIC_0027003,HAM_0007528,nv,benign,test
ISIC_0027007,HAM_0003311,nv,benign,test
ISIC_0027014,HAM_0002627,nv,benign,test
ISIC_0027032,HAM_0002093,nv,benign,test
ISIC_0027034,HAM_0007426,nv,benign,test
ISIC_0027037,HAM_0003140,bkl,benign,test
ISIC_0027052,HAM_0000752,nv,benign,test
ISIC_0027064,HAM_0000398,bkl,benign,test
ISIC_0027075,HAM_0004261,nv,benign,test
ISIC_0027079,HAM_0000246,nv,benign,test
ISIC_0027081,HAM_0003823,nv,benign,test
ISIC_0027082,HAM_0000816,nv,benign,test
ISIC_0027083,HAM_0007381,bkl,benign,test
ISIC_0027094,HAM_0001292,bkl,benign,test
ISIC_0027106,HAM_0003576,nv,benign,test
ISIC_0027119,HAM_0007387,nv,benign,test
ISIC_0027127,HAM_0005230,nv,benign,test
ISIC_0027129,HAM_0007545,nv,benign,test
ISIC_0027133,HAM_0004604,nv,benign,test
ISIC_0027141,HAM_0000024,df,benign,test
ISIC_0027143,HAM_0007239,nv,benign,test
ISIC_0027153,HAM_0000853,nv,benign,test
ISIC_0027154,HAM_0005415,bkl,benign,test
ISIC_0027156,HAM_0005172,nv,benign,test
ISIC_0027161,HAM_0005494,nv,benign,test
ISIC_0027167,HAM_0003859,bkl,benign,test
ISIC_0027188,HAM_0006188,df,benign,test
ISIC_0027192,HAM_0001024,bkl,benign,test
ISIC_0027193,HAM_0002308,nv,benign,test
ISIC_0027207,HAM_0005138,nv,benign,test
ISIC_0027209,HAM_0001849,nv,benign,test
ISIC_0027215,HAM_0006950,nv,benign,test
ISIC_0027217,HAM_0003842,nv,benign,test
ISIC_0027220,HAM_0005797,nv,benign,test
ISIC_0027236,HAM_0001555,nv,benign,test
ISIC_0027240,HAM_0005237,nv,benign,test
ISIC_0027243,HAM_0007288,nv,benign,test
ISIC_0027249,HAM_0001869,nv,benign,test
ISIC_0027270,HAM_0000835,bkl,benign,test
ISIC_0027276,HAM_0000649,nv,benign,test
ISIC_0027289,HAM_0003565,nv,benign,test
ISIC_0027305,HAM_0004997,nv,benign,test
ISIC_0027317,HAM_0001857,nv,benign,test
ISIC_0027323,HAM_0006077,nv,benign,test
ISIC_0027325,HAM_0005951,nv,benign,test
ISIC_0027336,HAM_0006943,nv,benign,test
ISIC_0027339,HAM_0000776,nv,benign,test
ISIC_0027354,HAM_0007359,bkl,benign,test
ISIC_0027362,HAM_0000826,nv,benign,test
ISIC_0027373,HAM_0007616,nv,benign,test
ISIC_0027376,HAM_0005032,nv,benign,test
ISIC_0027390,HAM_0005261,nv,benign,test
ISIC_0027394,HAM_0006472,bkl,benign,test
ISIC_0027396,HAM_0001491,nv,benign,test
ISIC_0027397,HAM_0003699,nv,benign,test
ISIC_0027399,HAM_0000935,nv,benign,test
ISIC_0027400,HAM_0002062,nv,benign,test
ISIC_0027406,HAM_0004524,nv,benign,test
ISIC_0027418,HAM_0001393,nv,benign,test
ISIC_0027421,HAM_0001968,nv,benign,test
ISIC_0027429,HAM_0002853,nv,benign,test
ISIC_0027435,HAM_0007500,bkl,benign,test
ISIC_0027443,HAM_0000738,nv,benign,test
ISIC_0027444,HAM_0006347,nv,benign,test
ISIC_0027445,HAM_0007399,nv,benign,test
ISIC_0027449,HAM_0006410,nv,benign,test
ISIC_0027450,HAM_0004146,nv,benign,test
ISIC_0027451,HAM_0000207,bkl,benign,test
ISIC_0027454,HAM_0000245,bkl,benign,test
ISIC_0027460,HAM_0000137,nv,benign,test
ISIC_0027461,HAM_0005017,nv,benign,test
ISIC_0027463,HAM_0003559,bkl,benign,test
ISIC_0027465,HAM_0002214,nv,benign,test
ISIC_0027477,HAM_0000641,nv,benign,test
ISIC_0027483,HAM_0005181,nv,benign,test
ISIC_0027489,HAM_0006565,nv,benign,test
ISIC_0027492,HAM_0003642,nv,benign,test
ISIC_0027493,HAM_0003478,nv,benign,test
ISIC_0027498,HAM_0007014,nv,benign,test
ISIC_0027511,HAM_0005897,nv,benign,test
ISIC_0027512,HAM_0004738,nv,benign,test
ISIC_0027528,HAM_0003642,nv,benign,test
ISIC_0027532,HAM_0005602,nv,benign,test
ISIC_0027548,HAM_0004761,nv,benign,test
ISIC_0027553,HAM_0002974,nv,benign,test
ISIC_0027556,HAM_0005916,nv,benign,test
ISIC_0027566,HAM_0004664,nv,benign,test
ISIC_0027572,HAM_0006271,nv,benign,test
ISIC_0027579,HAM_0004726,nv,benign,test
ISIC_0027582,HAM_0001269,nv,benign,test
ISIC_0027583,HAM_0001925,nv,benign,test
ISIC_0027594,HAM_0006933,nv,benign,test
ISIC_0027611,HAM_0000160,nv,benign,test
ISIC_0027613,HAM_0005684,df,benign,test
ISIC_0027614,HAM_0006512,nv,benign,test
ISIC_0027617,HAM_0000363,nv,benign,test
ISIC_0027619,HAM_0006286,nv,benign,test
ISIC_0027625,HAM_0002922,nv,benign,test
ISIC_0027626,HAM_0004371,df,benign,test
ISIC_0027628,HAM_0004002,nv,benign,test
ISIC_0027634,HAM_0005725,nv,benign,test
ISIC_0027637,HAM_0002614,nv,benign,test
ISIC_0027638,HAM_0004527,nv,benign,test
ISIC_0027639,HAM_0000204,nv,benign,test
ISIC_0027662,HAM_0002314,nv,benign,test
ISIC_0027665,HAM_0001860,vasc,benign,test
ISIC_0027671,HAM_0000971,nv,benign,test
ISIC_0027674,HAM_0003378,nv,benign,test
ISIC_0027681,HAM_0006531,bkl,benign,test
ISIC_0027685,HAM_0005120,nv,benign,test
ISIC_0027687,HAM_0004467,nv,benign,test
ISIC_0027690,HAM_0004999,nv,benign,test
ISIC_0027691,HAM_0001482,nv,benign,test
ISIC_0027697,HAM_0002176,nv,benign,test
ISIC_0027699,HAM_0005461,nv,benign,test
ISIC_0027707,HAM_0005284,nv,benign,test
ISIC_0027711,HAM_0005057,nv,benign,test
ISIC_0027718,HAM_0004997,nv,benign,test
ISIC_0027723,HAM_0003264,nv,benign,test
ISIC_0027739,HAM_0006325,bkl,benign,test
ISIC_0027741,HAM_0000419,nv,benign,test
ISIC_0027751,HAM_0000143,nv,benign,test
ISIC_0027754,HAM_0002535,bkl,benign,test
ISIC_0027755,HAM_0002533,nv,benign,test
ISIC_0027757,HAM_0007112,nv,benign,test
ISIC_0027763,HAM_0000548,nv,benign,test
ISIC_0027772,HAM_0002207,nv,benign,test
ISIC_0027780,HAM_0007332,bkl,benign,test
ISIC_0027798,HAM_0007014,nv,benign,test
ISIC_0027804,HAM_0005841,nv,benign,test
ISIC_0027815,HAM_0005388,bkl,benign,test
ISIC_0027823,HAM_0005574,nv,benign,test
ISIC_0027826,HAM_0005278,bkl,benign,test
ISIC_0027835,HAM_0007126,nv,benign,test
ISIC_0027842,HAM_0000355,nv,benign,test
ISIC_0027853,HAM_0004068,nv,benign,test
ISIC_0027860,HAM_0004900,nv,benign,test
ISIC_0027861,HAM_0003343,nv,benign,test
ISIC_0027864,HAM_0000944,nv,benign,test
ISIC_0027866,HAM_0004329,nv,benign,test
ISIC_0027868,HAM_0003900,nv,benign,test
ISIC_0027870,HAM_0005129,nv,benign,test
ISIC_0027873,HAM_0006114,nv,benign,test
ISIC_0027878,HAM_0007189,nv,benign,test
ISIC_0027879,HAM_0003863,nv,benign,test
ISIC_0027880,HAM_0005687,nv,benign,test
ISIC_0027887,HAM_0004239,nv,benign,test
ISIC_0027888,HAM_0004409,vasc,benign,test
ISIC_0027891,HAM_0003417,nv,benign,test
ISIC_0027897,HAM_0003164,nv,benign,test
ISIC_0027901,HAM_0004320,nv,benign,test
ISIC_0027905,HAM_0006770,bkl,benign,test
ISIC_0027906,HAM_0000185,nv,benign,test
ISIC_0027911,HAM_0002942,nv,benign,test
ISIC_0027917,HAM_0003117,nv,benign,test
ISIC_0027919,HAM_0006523,nv,benign,test
ISIC_0027923,HAM_0003643,nv,benign,test
ISIC_0027939,HAM_0002741,nv,benign,test
ISIC_0027940,HAM_0003436,nv,benign,test
ISIC_0027942,HAM_0001041,nv,benign,test
ISIC_0027944,HAM_0003414,nv,benign,test
ISIC_0027952,HAM_0003773,nv,benign,test
ISIC_0027961,HAM_0005365,nv,benign,test
ISIC_0027974,HAM_0000750,nv,benign,test
ISIC_0027975,HAM_0002799,nv,benign,test
ISIC_0027978,HAM_0006470,nv,benign,test
ISIC_0027980,HAM_0004144,nv,benign,test
ISIC_0027989,HAM_0000113,bkl,benign,test
ISIC_0027990,HAM_0001073,bkl,benign,test
ISIC_0027992,HAM_0004451,nv,benign,test
ISIC_0027994,HAM_0007525,nv,benign,test
ISIC_0027996,HAM_0003152,bkl,benign,test
ISIC_0027997,HAM_0004008,nv,benign,test
ISIC_0027999,HAM_0002295,nv,benign,test
ISIC_0028000,HAM_0001496,nv,benign,test
ISIC_0028001,HAM_0005778,nv,benign,test
ISIC_0028002,HAM_0002168,nv,benign,test
ISIC_0028005,HAM_0000117,nv,benign,test
ISIC_0028013,HAM_0007363,nv,benign,test
ISIC_0028015,HAM_0002575,nv,benign,test
ISIC_0028016,HAM_0005664,nv,benign,test
ISIC_0028018,HAM_0002468,nv,benign,test
ISIC_0028024,HAM_0002360,nv,benign,test
ISIC_0028031,HAM_0005765,nv,benign,test
ISIC_0028039,HAM_0000035,nv,benign,test
ISIC_0028053,HAM_0002237,nv,benign,test
ISIC_0028071,HAM_0000969,nv,benign,test
ISIC_0028072,HAM_0000081,nv,benign,test
ISIC_0028089,HAM_0006059,nv,benign,test
ISIC_0028090,HAM_0005407,nv,benign,test
ISIC_0028096,HAM_0002638,nv,benign,test
ISIC_0028098,HAM_0002541,nv,benign,test
ISIC_0028102,HAM_0004793,nv,benign,test
ISIC_0028105,HAM_0005397,nv,benign,test
ISIC_0028121,HAM_0004389,bkl,benign,test
ISIC_0028133,HAM_0003087,nv,benign,test
ISIC_0028136,HAM_0003560,nv,benign,test
ISIC_0028139,HAM_0002429,nv,benign,test
ISIC_0028141,HAM_0007014,nv,benign,test
ISIC_0028146,HAM_0005471,vasc,benign,test
ISIC_0028153,HAM_0004294,nv,benign,test
ISIC_0028163,HAM_0006617,vasc,benign,test
ISIC_0028164,HAM_0006443,nv,benign,test
ISIC_0028172,HAM_0001731,nv,benign,test
ISIC_0028180,HAM_0007500,bkl,benign,test
ISIC_0028187,HAM_0006471,nv,benign,test
ISIC_0028191,HAM_0001677,nv,benign,test
ISIC_0028221,HAM_0003930,nv,benign,test
ISIC_0028222,HAM_0001968,nv,benign,test
ISIC_0028229,HAM_0004158,bkl,benign,test
ISIC_0028237,HAM_0006327,bkl,benign,test
ISIC_0028242,HAM_0000768,nv,benign,test
ISIC_0028244,HAM_0001533,nv,benign,test
ISIC_0028246,HAM_0005538,nv,benign,test
ISIC_0028248,HAM_0002245,nv,benign,test
ISIC_0028249,HAM_0002118,nv,benign,test
ISIC_0028259,HAM_0001348,nv,benign,test
ISIC_0028261,HAM_0005429,nv,benign,test
ISIC_0028273,HAM_0000242,nv,benign,test
ISIC_0028282,HAM_0002624,nv,benign,test
ISIC_0028284,HAM_0006768,nv,benign,test
ISIC_0028290,HAM_0000348,nv,benign,test
ISIC_0028294,HAM_0002042,bkl,benign,test
ISIC_0028295,HAM_0007186,nv,benign,test
ISIC_0028297,HAM_0001630,nv,benign,test
ISIC_0028307,HAM_0000689,nv,benign,test
ISIC_0028309,HAM_0006770,bkl,benign,test
ISIC_0028313,HAM_0004166,nv,benign,test
ISIC_0028338,HAM_0004742,nv,benign,test
ISIC_0028357,HAM_0004283,nv,benign,test
ISIC_0028368,HAM_0002409,nv,benign,test
ISIC_0028371,HAM_0007464,nv,benign,test
ISIC_0028379,HAM_0003333,nv,benign,test
ISIC_0028382,HAM_0002522,nv,benign,test
ISIC_0028383,HAM_0005556,nv,benign,test
ISIC_0028427,HAM_0002931,nv,benign,test
ISIC_0028428,HAM_0001338,nv,benign,test
ISIC_0028432,HAM_0004778,nv,benign,test
ISIC_0028433,HAM_0004990,nv,benign,test
ISIC_0028436,HAM_0005127,nv,benign,test
ISIC_0028438,HAM_0003384,nv,benign,test
ISIC_0028444,HAM_0007411,nv,benign,test
ISIC_0028452,HAM_0001191,nv,benign,test
ISIC_0028454,HAM_0002216,nv,benign,test
ISIC_0028458,HAM_0006680,nv,benign,test
ISIC_0028468,HAM_0000961,nv,benign,test
ISIC_0028477,HAM_0005531,nv,benign,test
ISIC_0028485,HAM_0005567,nv,benign,test
ISIC_0028497,HAM_0006533,bkl,benign,test
ISIC_0028501,HAM_0000142,nv,benign,test
ISIC_0028509,HAM_0007249,nv,benign,test
ISIC_0028515,HAM_0006463,nv,benign,test
ISIC_0028516,HAM_0005113,nv,benign,test
ISIC_0028529,HAM_0002171,nv,benign,test
ISIC_0028534,HAM_0003653,nv,benign,test
ISIC_0028535,HAM_0005493,nv,benign,test
ISIC_0028539,HAM_0002215,nv,benign,test
ISIC_0028541,HAM_0004096,nv,benign,test
ISIC_0028545,HAM_0004068,nv,benign,test
ISIC_0028547,HAM_0005699,nv,benign,test
ISIC_0028555,HAM_0002301,bkl,benign,test
ISIC_0028564,HAM_0003204,nv,benign,test
ISIC_0028573,HAM_0003675,nv,benign,test
ISIC_0028588,HAM_0000850,nv,benign,test
ISIC_0028596,HAM_0003322,nv,benign,test
ISIC_0028602,HAM_0000778,nv,benign,test
ISIC_0028611,HAM_0004695,bkl,benign,test
ISIC_0028613,HAM_0004080,nv,benign,test
ISIC_0028617,HAM_0006487,nv,benign,test
ISIC_0028628,HAM_0001359,bkl,benign,test
ISIC_0028632,HAM_0005960,nv,benign,test
ISIC_0028639,HAM_0006340,nv,benign,test
ISIC_0028645,HAM_0000275,nv,benign,test
ISIC_0028646,HAM_0005077,bkl,benign,test
ISIC_0028649,HAM_0003754,nv,benign,test
ISIC_0028662,HAM_0002042,bkl,benign,test
ISIC_0028664,HAM_0002695,nv,benign,test
ISIC_0028668,HAM_0003197,nv,benign,test
ISIC_0028669,HAM_0004989,nv,benign,test
ISIC_0028703,HAM_0007345,nv,benign,test
ISIC_0028722,HAM_0002901,nv,benign,test
ISIC_0028729,HAM_0006989,nv,benign,test
ISIC_0028731,HAM_0002407,nv,benign,test
ISIC_0028734,HAM_0000861,nv,benign,test
ISIC_0028735,HAM_0005663,df,benign,test
ISIC_0028736,HAM_0003125,nv,benign,test
ISIC_0028738,HAM_0004576,nv,benign,test
ISIC_0028741,HAM_0003549,nv,benign,test
ISIC_0028745,HAM_0003214,nv,benign,test
ISIC_0028753,HAM_0001303,nv,benign,test
ISIC_0028754,HAM_0005385,nv,benign,test
ISIC_0028756,HAM_0004604,nv,benign,test
ISIC_0028758,HAM_0004443,nv,benign,test
ISIC_0028769,HAM_0004242,nv,benign,test
ISIC_0028771,HAM_0005305,nv,benign,test
ISIC_0028774,HAM_0004852,bkl,benign,test
ISIC_0028799,HAM_0001727,nv,benign,test
ISIC_0028800,HAM_0003235,nv,benign,test
ISIC_0028809,HAM_0004991,nv,benign,test
ISIC_0028811,HAM_0003795,nv,benign,test
ISIC_0028824,HAM_0003053,nv,benign,test
ISIC_0028825,HAM_0001517,nv,benign,test
ISIC_0028828,HAM_0002690,nv,benign,test
ISIC_0028829,HAM_0006191,nv,benign,test
ISIC_0028834,HAM_0007566,nv,benign,test
ISIC_0028843,HAM_0002409,nv,benign,test
ISIC_0028849,HAM_0005230,nv,benign,test
ISIC_0028851,HAM_0007028,nv,benign,test
ISIC_0028857,HAM_0002107,nv,benign,test
ISIC_0028861,HAM_0005621,nv,benign,test
ISIC_0028870,HAM_0001381,nv,benign,test
ISIC_0028880,HAM_0004103,df,benign,test
ISIC_0028886,HAM_0002995,nv,benign,test
ISIC_0028903,HAM_0003872,nv,benign,test
ISIC_0028918,HAM_0001141,nv,benign,test
ISIC_0028919,HAM_0000964,nv,benign,test
ISIC_0028922,HAM_0001382,nv,benign,test
ISIC_0028927,HAM_0000680,nv,benign,test
ISIC_0028936,HAM_0005377,nv,benign,test
ISIC_0028947,HAM_0002486,nv,benign,test
ISIC_0028955,HAM_0003875,nv,benign,test
ISIC_0028959,HAM_0004974,nv,benign,test
ISIC_0028963,HAM_0002423,nv,benign,test
ISIC_0028966,HAM_0001849,nv,benign,test
ISIC_0028967,HAM_0001449,nv,benign,test
ISIC_0028976,HAM_0003100,nv,benign,test
ISIC_0028979,HAM_0004608,nv,benign,test
ISIC_0028981,HAM_0002187,nv,benign,test
ISIC_0028986,HAM_0007338,nv,benign,test
ISIC_0029001,HAM_0005664,nv,benign,test
ISIC_0029009,HAM_0001705,nv,benign,test
ISIC_0029023,HAM_0005598,nv,benign,test
ISIC_0029030,HAM_0001393,nv,benign,test
ISIC_0029032,HAM_0006472,bkl,benign,test
ISIC_0029036,HAM_0000955,bkl,benign,test
ISIC_0029038,HAM_0004857,nv,benign,test
ISIC_0029048,HAM_0000452,bkl,benign,test
ISIC_0029050,HAM_0003481,nv,benign,test
ISIC_0029055,HAM_0002296,nv,benign,test
ISIC_0029060,HAM_0005075,bkl,benign,test
ISIC_0029073,HAM_0001774,nv,benign,test
ISIC_0029078,HAM_0004808,nv,benign,test
ISIC_0029079,HAM_0002888,nv,benign,test
ISIC_0029090,HAM_0007389,nv,benign,test
ISIC_0029098,HAM_0000333,nv,benign,test
ISIC_0029099,HAM_0000286,vasc,benign,test
ISIC_0029101,HAM_0006287,bkl,benign,test
ISIC_0029102,HAM_0005415,bkl,benign,test
ISIC_0029103,HAM_0004798,nv,benign,test
ISIC_0029104,HAM_0003221,nv,benign,test
ISIC_0029107,HAM_0005616,bkl,benign,test
ISIC_0029113,HAM_0007233,bkl,benign,test
ISIC_0029127,HAM_0003918,nv,benign,test
ISIC_0029135,HAM_0007043,bkl,benign,test
ISIC_0029138,HAM_0003355,nv,benign,test
ISIC_0029139,HAM_0007603,bkl,benign,test
ISIC_0029140,HAM_0004646,nv,benign,test
ISIC_0029148,HAM_0000697,nv,benign,test
ISIC_0029151,HAM_0004755,nv,benign,test
ISIC_0029156,HAM_0001571,nv,benign,test
ISIC_0029173,HAM_0003292,nv,benign,test
ISIC_0029174,HAM_0001381,nv,benign,test
ISIC_0029179,HAM_0007300,nv,benign,test
ISIC_0029181,HAM_0003126,nv,benign,test
ISIC_0029189,HAM_0006393,nv,benign,test
ISIC_0029198,HAM_0006749,nv,benign,test
ISIC_0029223,HAM_0006747,nv,benign,test
ISIC_0029229,HAM_0006331,nv,benign,test
ISIC_0029244,HAM_0004315,nv,benign,test
ISIC_0029254,HAM_0006747,nv,benign,test
ISIC_0029258,HAM_0002786,nv,benign,test
ISIC_0029259,HAM_0003132,nv,benign,test
ISIC_0029264,HAM_0001691,nv,benign,test
ISIC_0029276,HAM_0004719,nv,benign,test
ISIC_0029286,HAM_0005450,nv,benign,test
ISIC_0029312,HAM_0006502,nv,benign,test
ISIC_0029313,HAM_0006041,nv,benign,test
ISIC_0029322,HAM_0001371,nv,benign,test
ISIC_0029326,HAM_0005081,nv,benign,test
ISIC_0029327,HAM_0003163,nv,benign,test
ISIC_0029330,HAM_0005768,nv,benign,test
ISIC_0029339,HAM_0000418,nv,benign,test
ISIC_0029354,HAM_0000269,nv,benign,test
ISIC_0029355,HAM_0007069,nv,benign,test
ISIC_0029356,HAM_0004876,nv,benign,test
ISIC_0029357,HAM_0001767,nv,benign,test
ISIC_0029373,HAM_0003671,nv,benign,test
ISIC_0029374,HAM_0006738,nv,benign,test
ISIC_0029380,HAM_0005171,nv,benign,test
ISIC_0029382,HAM_0000275,nv,benign,test
ISIC_0029393,HAM_0001755,nv,benign,test
ISIC_0029395,HAM_0006958,nv,benign,test
ISIC_0029401,HAM_0001009,nv,benign,test
ISIC_0029408,HAM_0002122,nv,benign,test
ISIC_0029410,HAM_0004286,nv,benign,test
ISIC_0029413,HAM_0005801,bkl,benign,test
ISIC_0029415,HAM_0004504,nv,benign,test
ISIC_0029423,HAM_0005177,nv,benign,test
ISIC_0029450,HAM_0004239,nv,benign,test
ISIC_0029452,HAM_0005429,nv,benign,test
ISIC_0029456,HAM_0006977,nv,benign,test
ISIC_0029457,HAM_0001846,nv,benign,test
ISIC_0029463,HAM_0003704,nv,benign,test
ISIC_0029465,HAM_0006323,nv,benign,test
ISIC_0029475,HAM_0006397,nv,benign,test
ISIC_0029482,HAM_0000211,nv,benign,test
ISIC_0029485,HAM_0004457,nv,benign,test
ISIC_0029486,HAM_0001920,vasc,benign,test
ISIC_0029487,HAM_0006582,nv,benign,test
ISIC_0029494,HAM_0003486,nv,benign,test
ISIC_0029503,HAM_0006894,nv,benign,test
ISIC_0029508,HAM_0004966,nv,benign,test
ISIC_0029516,HAM_0002547,nv,benign,test
ISIC_0029521,HAM_0001663,nv,benign,test
ISIC_0029522,HAM_0002199,bkl,benign,test
ISIC_0029526,HAM_0001061,nv,benign,test
ISIC_0029532,HAM_0006314,nv,benign,test
ISIC_0029536,HAM_0005223,nv,benign,test
ISIC_0029537,HAM_0002147,nv,benign,test
ISIC_0029544,HAM_0007013,nv,benign,test
ISIC_0029548,HAM_0000113,bkl,benign,test
ISIC_0029556,HAM_0001831,nv,benign,test
ISIC_0029568,HAM_0002301,bkl,benign,test
ISIC_0029572,HAM_0006020,nv,benign,test
ISIC_0029576,HAM_0005801,bkl,benign,test
ISIC_0029577,HAM_0000886,nv,benign,test
ISIC_0029578,HAM_0002895,df,benign,test
ISIC_0029579,HAM_0003082,nv,benign,test
ISIC_0029585,HAM_0006327,bkl,benign,test
ISIC_0029593,HAM_0004229,nv,benign,test
ISIC_0029595,HAM_0007520,nv,benign,test
ISIC_0029599,HAM_0000499,nv,benign,test
ISIC_0029604,HAM_0001804,nv,benign,test
ISIC_0029605,HAM_0005502,nv,benign,test
ISIC_0029609,HAM_0000211,nv,benign,test
ISIC_0029617,HAM_0005082,bkl,benign,test
ISIC_0029620,HAM_0004800,nv,benign,test
ISIC_0029622,HAM_0004276,nv,benign,test
ISIC_0029623,HAM_0004433,nv,benign,test
ISIC_0029625,HAM_0004292,nv,benign,test
ISIC_0029627,HAM_0004531,bkl,benign,test
ISIC_0029637,HAM_0001807,nv,benign,test
ISIC_0029640,HAM_0005284,nv,benign,test
ISIC_0029645,HAM_0000225,nv,benign,test
ISIC_0029646,HAM_0002674,nv,benign,test
ISIC_0029648,HAM_0005099,nv,benign,test
ISIC_0029650,HAM_0001329,nv,benign,test
ISIC_0029653,HAM_0006738,nv,benign,test
ISIC_0029661,HAM_0001699,nv,benign,test
ISIC_0029671,HAM_0003754,nv,benign,test
ISIC_0029677,HAM_0000567,nv,benign,test
ISIC_0029683,HAM_0002774,bkl,benign,test
ISIC_0029684,HAM_0005754,nv,benign,test
ISIC_0029692,HAM_0005503,nv,benign,test
ISIC_0029693,HAM_0002305,nv,benign,test
ISIC_0029694,HAM_0006590,nv,benign,test
ISIC_0029712,HAM_0004438,nv,benign,test
ISIC_0029721,HAM_0006212,nv,benign,test
ISIC_0029724,HAM_0005284,nv,benign,test
ISIC_0029727,HAM_0000929,nv,benign,test
ISIC_0029730,HAM_0002907,nv,benign,test
ISIC_0029731,HAM_0000643,bkl,benign,test
ISIC_0029734,HAM_0003537,nv,benign,test
ISIC_0029739,HAM_0007352,nv,benign,test
ISIC_0029751,HAM_0004786,nv,benign,test
ISIC_0029756,HAM_0003221,nv,benign,test
ISIC_0029760,HAM_0004330,df,benign,test
ISIC_0029762,HAM_0007587,nv,benign,test
ISIC_0029768,HAM_0002479,nv,benign,test
ISIC_0029776,HAM_0003140,bkl,benign,test
ISIC_0029778,HAM_0007381,bkl,benign,test
ISIC_0029792,HAM_0005250,nv,benign,test
ISIC_0029817,HAM_0003572,nv,benign,test
ISIC_0029818,HAM_0001577,nv,benign,test
ISIC_0029841,HAM_0003605,bkl,benign,test
ISIC_0029842,HAM_0006865,nv,benign,test
ISIC_0029849,HAM_0003605,bkl,benign,test
ISIC_0029850,HAM_0006714,nv,benign,test
ISIC_0029867,HAM_0002128,nv,benign,test
ISIC_0029873,HAM_0005824,nv,benign,test
ISIC_0029874,HAM_0003527,nv,benign,test
ISIC_0029879,HAM_0001329,nv,benign,test
ISIC_0029880,HAM_0002366,bkl,benign,test
ISIC_0029886,HAM_0007459,nv,benign,test
ISIC_0029892,HAM_0006511,nv,benign,test
ISIC_0029894,HAM_0006397,nv,benign,test
ISIC_0029898,HAM_0004324,nv,benign,test
ISIC_0029916,HAM_0001222,nv,benign,test
ISIC_0029926,HAM_0004030,nv,benign,test
ISIC_0029929,HAM_0003768,bkl,benign,test
ISIC_0029940,HAM_0007297,nv,benign,test
ISIC_0029947,HAM_0007043,bkl,benign,test
ISIC_0029956,HAM_0005073,nv,benign,test
ISIC_0029965,HAM_0001360,nv,benign,test
ISIC_0029968,HAM_0001559,nv,benign,test
ISIC_0029972,HAM_0002997,nv,benign,test
ISIC_0029977,HAM_0003252,nv,benign,test
ISIC_0029984,HAM_0004523,nv,benign,test
ISIC_0029987,HAM_0005071,nv,benign,test
ISIC_0030005,HAM_0003021,bkl,benign,test
ISIC_0030007,HAM_0004105,bkl,benign,test
ISIC_0030011,HAM_0004371,df,benign,test
ISIC_0030012,HAM_0000253,nv,benign,test
ISIC_0030016,HAM_0003673,nv,benign,test
ISIC_0030018,HAM_0002573,nv,benign,test
ISIC_0030030,HAM_0007382,nv,benign,test
ISIC_0030063,HAM_0007464,nv,benign,test
ISIC_0030072,HAM_0005384,nv,benign,test
ISIC_0030075,HAM_0003563,nv,benign,test
ISIC_0030081,HAM_0004327,bkl,benign,test
ISIC_0030087,HAM_0006248,nv,benign,test
ISIC_0030088,HAM_0000659,bkl,benign,test
ISIC_0030090,HAM_0005756,nv,benign,test
ISIC_0030093,HAM_0000275,nv,benign,test
ISIC_0030115,HAM_0003822,nv,benign,test
ISIC_0030124,HAM_0004807,bkl,benign,test
ISIC_0030125,HAM_0001680,nv,benign,test
ISIC_0030139,HAM_0003653,nv,benign,test
ISIC_0030140,HAM_0006512,nv,benign,test
ISIC_0030153,HAM_0005836,nv,benign,test
ISIC_0030162,HAM_0006468,nv,benign,test
ISIC_0030164,HAM_0002828,nv,benign,test
ISIC_0030174,HAM_0005259,nv,benign,test
ISIC_0030176,HAM_0005450,nv,benign,test
ISIC_0030198,HAM_0005695,nv,benign,test
ISIC_0030201,HAM_0005638,nv,benign,test
ISIC_0030206,HAM_0000191,nv,benign,test
ISIC_0030208,HAM_0003152,bkl,benign,test
ISIC_0030219,HAM_0006681,nv,benign,test
ISIC_0030224,HAM_0001802,nv,benign,test
ISIC_0030235,HAM_0002896,nv,benign,test
ISIC_0030236,HAM_0004368,nv,benign,test
ISIC_0030248,HAM_0006403,nv,benign,test
ISIC_0030263,HAM_0003672,nv,benign,test
ISIC_0030266,HAM_0007458,nv,benign,test
ISIC_0030273,HAM_0004524,nv,benign,test
ISIC_0030282,HAM_0005211,nv,benign,test
ISIC_0030283,HAM_0007372,vasc,benign,test
ISIC_0030285,HAM_0005178,nv,benign,test
ISIC_0030319,HAM_0003508,bkl,benign,test
ISIC_0030320,HAM_0006646,nv,benign,test
ISIC_0030326,HAM_0000262,nv,benign,test
ISIC_0030331,HAM_0006163,nv,benign,test
ISIC_0030343,HAM_0006570,nv,benign,test
ISIC_0030353,HAM_0000737,nv,benign,test
ISIC_0030358,HAM_0005960,nv,benign,test
ISIC_0030364,HAM_0001709,nv,benign,test
ISIC_0030374,HAM_0007095,nv,benign,test
ISIC_0030380,HAM_0002405,nv,benign,test
ISIC_0030392,HAM_0003395,nv,benign,test
ISIC_0030394,HAM_0000835,bkl,benign,test
ISIC_0030396,HAM_0004570,bkl,benign,test
ISIC_0030399,HAM_0005870,nv,benign,test
ISIC_0030407,HAM_0005550,nv,benign,test
ISIC_0030409,HAM_0001181,nv,benign,test
ISIC_0030410,HAM_0006553,nv,benign,test
ISIC_0030422,HAM_0005980,nv,benign,test
ISIC_0030425,HAM_0004946,nv,benign,test
ISIC_0030427,HAM_0004371,df,benign,test
ISIC_0030436,HAM_0004883,bkl,benign,test
ISIC_0030439,HAM_0002743,nv,benign,test
ISIC_0030449,HAM_0007071,nv,benign,test
ISIC_0030456,HAM_0000194,nv,benign,test
ISIC_0030457,HAM_0006662,nv,benign,test
ISIC_0030458,HAM_0004494,bkl,benign,test
ISIC_0030459,HAM_0003140,bkl,benign,test
ISIC_0030461,HAM_0004252,nv,benign,test
ISIC_0030471,HAM_0002540,nv,benign,test
ISIC_0030472,HAM_0005161,nv,benign,test
ISIC_0030477,HAM_0000141,nv,benign,test
ISIC_0030479,HAM_0007566,nv,benign,test
ISIC_0030483,HAM_0006569,nv,benign,test
ISIC_0030488,HAM_0005262,bkl,benign,test
ISIC_0030489,HAM_0007447,nv,benign,test
ISIC_0030490,HAM_0001438,nv,benign,test
ISIC_0030496,HAM_0005808,nv,benign,test
ISIC_0030497,HAM_0004804,nv,benign,test
ISIC_0030502,HAM_0002991,nv,benign,test
ISIC_0030508,HAM_0006041,nv,benign,test
ISIC_0030516,HAM_0003312,nv,benign,test
ISIC_0030520,HAM_0003221,nv,benign,test
ISIC_0030523,HAM_0006362,nv,benign,test
ISIC_0030530,HAM_0001244,nv,benign,test
ISIC_0030531,HAM_0000257,nv,benign,test
ISIC_0030540,HAM_0000529,nv,benign,test
ISIC_0030545,HAM_0006831,nv,benign,test
ISIC_0030547,HAM_0006956,nv,benign,test
ISIC_0030550,HAM_0000219,nv,benign,test
ISIC_0030555,HAM_0004330,df,benign,test
ISIC_0030557,HAM_0004646,nv,benign,test
ISIC_0030559,HAM_0004944,nv,benign,test
ISIC_0030565,HAM_0004852,bkl,benign,test
ISIC_0030567,HAM_0003609,nv,benign,test
ISIC_0030570,HAM_0004885,nv,benign,test
ISIC_0030572,HAM_0000809,nv,benign,test
ISIC_0030577,HAM_0000281,nv,benign,test
ISIC_0030588,HAM_0002979,nv,benign,test
ISIC_0030599,HAM_0004074,nv,benign,test
ISIC_0030601,HAM_0004488,nv,benign,test
ISIC_0030607,HAM_0005075,bkl,benign,test
ISIC_0030608,HAM_0007029,bkl,benign,test
ISIC_0030613,HAM_0006298,nv,benign,test
ISIC_0030622,HAM_0006134,nv,benign,test
ISIC_0030627,HAM_0006202,nv,benign,test
ISIC_0030634,HAM_0000830,nv,benign,test
ISIC_0030641,HAM_0006079,nv,benign,test
ISIC_0030643,HAM_0004894,nv,benign,test
ISIC_0030647,HAM_0002987,nv,benign,test
ISIC_0030648,HAM_0003607,nv,benign,test
ISIC_0030650,HAM_0000538,nv,benign,test
ISIC_0030652,HAM_0002628,nv,benign,test
ISIC_0030663,HAM_0006104,nv,benign,test
ISIC_0030669,HAM_0007244,nv,benign,test
ISIC_0030683,HAM_0001024,bkl,benign,test
ISIC_0030697,HAM_0001141,nv,benign,test
ISIC_0030701,HAM_0005045,nv,benign,test
ISIC_0030703,HAM_0002373,nv,benign,test
ISIC_0030721,HAM_0006769,bkl,benign,test
ISIC_0030728,HAM_0006842,nv,benign,test
ISIC_0030729,HAM_0003048,nv,benign,test
ISIC_0030733,HAM_0006245,nv,benign,test
ISIC_0030745,HAM_0000115,nv,benign,test
ISIC_0030748,HAM_0000540,nv,benign,test
ISIC_0030750,HAM_0005277,nv,benign,test
ISIC_0030757,HAM_0003290,df,benign,test
ISIC_0030770,HAM_0002538,vasc,benign,test
ISIC_0030775,HAM_0006665,nv,benign,test
ISIC_0030783,HAM_0006513,bkl,benign,test
ISIC_0030787,HAM_0005066,nv,benign,test
ISIC_0030790,HAM_0001730,nv,benign,test
ISIC_0030805,HAM_0003200,nv,benign,test
ISIC_0030814,HAM_0005675,nv,benign,test
ISIC_0030833,HAM_0000976,nv,benign,test
ISIC_0030837,HAM_0007531,nv,benign,test
ISIC_0030846,HAM_0006242,nv,benign,test
ISIC_0030848,HAM_0003166,nv,benign,test
ISIC_0030849,HAM_0006181,bkl,benign,test
ISIC_0030852,HAM_0002628,nv,benign,test
ISIC_0030856,HAM_0001730,nv,benign,test
ISIC_0030857,HAM_0003479,nv,benign,test
ISIC_0030863,HAM_0005070,nv,benign,test
ISIC_0030879,HAM_0002445,nv,benign,test
ISIC_0030896,HAM_0003406,nv,benign,test
ISIC_0030921,HAM_0000350,nv,benign,test
ISIC_0030926,HAM_0003021,bkl,benign,test
ISIC_0030934,HAM_0004355,nv,benign,test
ISIC_0030936,HAM_0002066,nv,benign,test
ISIC_0030942,HAM_0000194,nv,benign,test
ISIC_0030945,HAM_0004443,nv,benign,test
ISIC_0030946,HAM_0001084,nv,benign,test
ISIC_0030947,HAM_0001850,nv,benign,test
ISIC_0030955,HAM_0000657,nv,benign,test
ISIC_0030958,HAM_0005999,nv,benign,test
ISIC_0030967,HAM_0005881,nv,benign,test
ISIC_0030981,HAM_0001552,nv,benign,test
ISIC_0030982,HAM_0006054,nv,benign,test
ISIC_0030994,HAM_0001569,nv,benign,test
ISIC_0030997,HAM_0006825,nv,benign,test
ISIC_0031004,HAM_0001408,nv,benign,test
ISIC_0031021,HAM_0006780,nv,benign,test
ISIC_0031039,HAM_0000778,nv,benign,test
ISIC_0031046,HAM_0002657,nv,benign,test
ISIC_0031048,HAM_0002567,nv,benign,test
ISIC_0031052,HAM_0007174,nv,benign,test
ISIC_0031065,HAM_0000109,vasc,benign,test
ISIC_0031070,HAM_0000632,nv,benign,test
ISIC_0031084,HAM_0006562,nv,benign,test
ISIC_0031091,HAM_0000174,nv,benign,test
ISIC_0031092,HAM_0006492,nv,benign,test
ISIC_0031094,HAM_0005056,nv,benign,test
ISIC_0031103,HAM_0001372,vasc,benign,test
ISIC_0031106,HAM_0004100,nv,benign,test
ISIC_0031112,HAM_0001924,nv,benign,test
ISIC_0031113,HAM_0000707,nv,benign,test
ISIC_0031128,HAM_0004287,nv,benign,test
ISIC_0031131,HAM_0004443,nv,benign,test
ISIC_0031135,HAM_0000401,nv,benign,test
ISIC_0031139,HAM_0006683,nv,benign,test
ISIC_0031147,HAM_0003307,nv,benign,test
ISIC_0031152,HAM_0007314,nv,benign,test
ISIC_0031153,HAM_0004861,nv,benign,test
ISIC_0031156,HAM_0003209,nv,benign,test
ISIC_0031162,HAM_0003490,nv,benign,test
ISIC_0031165,HAM_0006413,nv,benign,test
ISIC_0031185,HAM_0000329,nv,benign,test
ISIC_0031204,HAM_0002628,nv,benign,test
ISIC_0031206,HAM_0007443,nv,benign,test
ISIC_0031209,HAM_0007069,nv,benign,test
ISIC_0031210,HAM_0004390,nv,benign,test
ISIC_0031215,HAM_0005885,vasc,benign,test
ISIC_0031222,HAM_0004857,nv,benign,test
ISIC_0031224,HAM_0000753,nv,benign,test
ISIC_0031226,HAM_0002209,bkl,benign,test
ISIC_0031244,HAM_0001822,nv,benign,test
ISIC_0031265,HAM_0007357,nv,benign,test
ISIC_0031268,HAM_0000928,nv,benign,test
ISIC_0031275,HAM_0001827,nv,benign,test
ISIC_0031276,HAM_0006447,vasc,benign,test
ISIC_0031278,HAM_0001014,nv,benign,test
ISIC_0031296,HAM_0002825,nv,benign,test
ISIC_0031299,HAM_0003384,nv,benign,test
ISIC_0031300,HAM_0007626,nv,benign,test
ISIC_0031302,HAM_0001846,nv,benign,test
ISIC_0031308,HAM_0002187,nv,benign,test
ISIC_0031309,HAM_0004103,df,benign,test
ISIC_0031314,HAM_0000204,nv,benign,test
ISIC_0031326,HAM_0007207,bkl,benign,test
ISIC_0031328,HAM_0000424,nv,benign,test
ISIC_0031329,HAM_0000835,bkl,benign,test
ISIC_0031330,HAM_0002495,nv,benign,test
ISIC_0031338,HAM_0005996,nv,benign,test
ISIC_0031347,HAM_0003494,nv,benign,test
ISIC_0031348,HAM_0003274,nv,benign,test
ISIC_0031349,HAM_0002042,bkl,benign,test
ISIC_0031353,HAM_0000168,nv,benign,test
ISIC_0031358,HAM_0003290,df,benign,test
ISIC_0031393,HAM_0006247,nv,benign,test
ISIC_0031403,HAM_0006421,nv,benign,test
ISIC_0031418,HAM_0002942,nv,benign,test
ISIC_0031422,HAM_0003375,nv,benign,test
ISIC_0031427,HAM_0002279,nv,benign,test
ISIC_0031433,HAM_0007061,nv,benign,test
ISIC_0031436,HAM_0006243,bkl,benign,test
ISIC_0031437,HAM_0001376,nv,benign,test
ISIC_0031439,HAM_0001779,nv,benign,test
ISIC_0031444,HAM_0006892,nv,benign,test
ISIC_0031451,HAM_0006401,nv,benign,test
ISIC_0031453,HAM_0000015,nv,benign,test
ISIC_0031459,HAM_0004494,bkl,benign,test
ISIC_0031466,HAM_0002567,nv,benign,test
ISIC_0031467,HAM_0002642,nv,benign,test
ISIC_0031468,HAM_0003021,bkl,benign,test
ISIC_0031471,HAM_0004154,nv,benign,test
ISIC_0031473,HAM_0004443,nv,benign,test
ISIC_0031477,HAM_0005464,nv,benign,test
ISIC_0031478,HAM_0004658,nv,benign,test
ISIC_0031492,HAM_0003638,nv,benign,test
ISIC_0031497,HAM_0004774,nv,benign,test
ISIC_0031505,HAM_0005991,nv,benign,test
ISIC_0031509,HAM_0000560,nv,benign,test
ISIC_0031510,HAM_0000525,nv,benign,test
ISIC_0031511,HAM_0006601,bkl,benign,test
ISIC_0031512,HAM_0003124,nv,benign,test
ISIC_0031534,HAM_0002111,nv,benign,test
ISIC_0031537,HAM_0003877,bkl,benign,test
ISIC_0031546,HAM_0001192,nv,benign,test
ISIC_0031563,HAM_0001869,nv,benign,test
ISIC_0031576,HAM_0002195,nv,benign,test
ISIC_0031583,HAM_0007374,nv,benign,test
ISIC_0031588,HAM_0007567,nv,benign,test
ISIC_0031593,HAM_0002169,bkl,benign,test
ISIC_0031600,HAM_0004912,bkl,benign,test
ISIC_0031601,HAM_0001487,bkl,benign,test
ISIC_0031602,HAM_0006913,nv,benign,test
ISIC_0031603,HAM_0002128,nv,benign,test
ISIC_0031605,HAM_0000972,nv,benign,test
ISIC_0031606,HAM_0006270,nv,benign,test
ISIC_0031607,HAM_0002270,nv,benign,test
ISIC_0031608,HAM_0004816,nv,benign,test
ISIC_0031618,HAM_0005339,nv,benign,test
ISIC_0031649,HAM_0003322,nv,benign,test
ISIC_0031652,HAM_0004789,nv,benign,test
ISIC_0031653,HAM_0004006,nv,benign,test
ISIC_0031654,HAM_0005428,nv,benign,test
ISIC_0031662,HAM_0006947,nv,benign,test
ISIC_0031663,HAM_0002946,nv,benign,test
ISIC_0031669,HAM_0004325,nv,benign,test
ISIC_0031671,HAM_0004264,nv,benign,test
ISIC_0031674,HAM_0006837,nv,benign,test
ISIC_0031677,HAM_0002683,bkl,benign,test
ISIC_0031688,HAM_0000116,nv,benign,test
ISIC_0031696,HAM_0006113,nv,benign,test
ISIC_0031701,HAM_0005142,nv,benign,test
ISIC_0031702,HAM_0006827,bkl,benign,test
ISIC_0031708,HAM_0002865,nv,benign,test
ISIC_0031715,HAM_0003464,nv,benign,test
ISIC_0031725,HAM_0006706,nv,benign,test
ISIC_0031729,HAM_0001401,nv,benign,test
ISIC_0031733,HAM_0005237,nv,benign,test
ISIC_0031735,HAM_0003290,df,benign,test
ISIC_0031748,HAM_0000269,nv,benign,test
ISIC_0031764,HAM_0003454,nv,benign,test
ISIC_0031768,HAM_0004312,nv,benign,test
ISIC_0031771,HAM_0001582,nv,benign,test
ISIC_0031776,HAM_0002404,nv,benign,test
ISIC_0031791,HAM_0004742,nv,benign,test
ISIC_0031792,HAM_0006961,nv,benign,test
ISIC_0031797,HAM_0001064,nv,benign,test
ISIC_0031807,HAM_0005511,nv,benign,test
ISIC_0031815,HAM_0002760,nv,benign,test
ISIC_0031817,HAM_0004461,nv,benign,test
ISIC_0031820,HAM_0000161,nv,benign,test
ISIC_0031831,HAM_0004448,bkl,benign,test
ISIC_0031838,HAM_0002517,nv,benign,test
ISIC_0031840,HAM_0006991,nv,benign,test
ISIC_0031851,HAM_0004883,bkl,benign,test
ISIC_0031859,HAM_0001574,nv,benign,test
ISIC_0031861,HAM_0000033,nv,benign,test
ISIC_0031862,HAM_0004446,nv,benign,test
ISIC_0031878,HAM_0004950,nv,benign,test
ISIC_0031880,HAM_0000976,nv,benign,test
ISIC_0031883,HAM_0002946,nv,benign,test
ISIC_0031884,HAM_0004753,nv,benign,test
ISIC_0031887,HAM_0007426,nv,benign,test
ISIC_0031888,HAM_0003398,bkl,benign,test
ISIC_0031896,HAM_0003027,nv,benign,test
ISIC_0031897,HAM_0000382,bkl,benign,test
ISIC_0031899,HAM_0002437,nv,benign,test
ISIC_0031901,HAM_0001920,vasc,benign,test
ISIC_0031902,HAM_0005432,nv,benign,test
ISIC_0031924,HAM_0002423,nv,benign,test
ISIC_0031934,HAM_0002003,nv,benign,test
ISIC_0031938,HAM_0004613,nv,benign,test
ISIC_0031951,HAM_0001292,bkl,benign,test
ISIC_0031954,HAM_0003799,nv,benign,test
ISIC_0031956,HAM_0001588,nv,benign,test
ISIC_0031965,HAM_0002511,nv,benign,test
ISIC_0031979,HAM_0003318,nv,benign,test
ISIC_0031984,HAM_0006430,nv,benign,test
ISIC_0031988,HAM_0003904,nv,benign,test
ISIC_0031990,HAM_0004736,nv,benign,test
ISIC_0032001,HAM_0003019,nv,benign,test
ISIC_0032003,HAM_0000751,nv,benign,test
ISIC_0032010,HAM_0000445,nv,benign,test
ISIC_0032020,HAM_0007437,nv,benign,test
ISIC_0032021,HAM_0000335,nv,benign,test
ISIC_0032029,HAM_0005519,nv,benign,test
ISIC_0032032,HAM_0000681,nv,benign,test
ISIC_0032038,HAM_0001998,nv,benign,test
ISIC_0032045,HAM_0001057,bkl,benign,test
ISIC_0032055,HAM_0007189,nv,benign,test
ISIC_0032062,HAM_0007366,nv,benign,test
ISIC_0032067,HAM_0007442,nv,benign,test
ISIC_0032073,HAM_0001794,nv,benign,test
ISIC_0032080,HAM_0005871,nv,benign,test
ISIC_0032088,HAM_0007045,nv,benign,test
ISIC_0032094,HAM_0006087,nv,benign,test
ISIC_0032099,HAM_0002455,bkl,benign,test
ISIC_0032101,HAM_0004978,nv,benign,test
ISIC_0032105,HAM_0006102,nv,benign,test
ISIC_0032107,HAM_0003313,nv,benign,test
ISIC_0032109,HAM_0006947,nv,benign,test
ISIC_0032113,HAM_0003393,bkl,benign,test
ISIC_0032126,HAM_0000045,nv,benign,test
ISIC_0032130,HAM_0004072,nv,benign,test
ISIC_0032131,HAM_0003173,nv,benign,test
ISIC_0032133,HAM_0007104,nv,benign,test
ISIC_0032136,HAM_0001458,nv,benign,test
ISIC_0032142,HAM_0000740,nv,benign,test
ISIC_0032157,HAM_0000353,nv,benign,test
ISIC_0032170,HAM_0004543,bkl,benign,test
ISIC_0032184,HAM_0004866,nv,benign,test
ISIC_0032200,HAM_0002169,bkl,benign,test
ISIC_0032208,HAM_0002665,nv,benign,test
ISIC_0032213,HAM_0003656,nv,benign,test
ISIC_0032216,HAM_0004123,nv,benign,test
ISIC_0032227,HAM_0000963,nv,benign,test
ISIC_0032240,HAM_0002538,vasc,benign,test
ISIC_0032254,HAM_0001548,nv,benign,test
ISIC_0032264,HAM_0006814,nv,benign,test
ISIC_0032271,HAM_0002371,bkl,benign,test
ISIC_0032279,HAM_0004991,nv,benign,test
ISIC_0032280,HAM_0002839,bkl,benign,test
ISIC_0032283,HAM_0003021,bkl,benign,test
ISIC_0032299,HAM_0002090,nv,benign,test
ISIC_0032310,HAM_0007014,nv,benign,test
ISIC_0032319,HAM_0002352,nv,benign,test
ISIC_0032324,HAM_0002117,nv,benign,test
ISIC_0032337,HAM_0002038,nv,benign,test
ISIC_0032341,HAM_0003221,nv,benign,test
ISIC_0032345,HAM_0005056,nv,benign,test
ISIC_0032352,HAM_0004244,nv,benign,test
ISIC_0032359,HAM_0002419,bkl,benign,test
ISIC_0032363,HAM_0007003,nv,benign,test
ISIC_0032374,HAM_0001279,nv,benign,test
ISIC_0032376,HAM_0000174,nv,benign,test
ISIC_0032383,HAM_0005333,nv,benign,test
ISIC_0032390,HAM_0000155,nv,benign,test
ISIC_0032402,HAM_0003809,nv,benign,test
ISIC_0032406,HAM_0006304,nv,benign,test
ISIC_0032409,HAM_0001238,vasc,benign,test
ISIC_0032421,HAM_0004461,nv,benign,test
ISIC_0032423,HAM_0001014,nv,benign,test
ISIC_0032440,HAM_0005570,nv,benign,test
ISIC_0032442,HAM_0000812,nv,benign,test
ISIC_0032453,HAM_0000132,nv,benign,test
ISIC_0032454,HAM_0004634,nv,benign,test
ISIC_0032457,HAM_0005691,nv,benign,test
ISIC_0032460,HAM_0006876,bkl,benign,test
ISIC_0032465,HAM_0004557,nv,benign,test
ISIC_0032468,HAM_0005684,df,benign,test
ISIC_0032472,HAM_0002140,nv,benign,test
ISIC_0032483,HAM_0004104,nv,benign,test
ISIC_0032492,HAM_0004068,nv,benign,test
ISIC_0032499,HAM_0004250,nv,benign,test
ISIC_0032513,HAM_0007101,bkl,benign,test
ISIC_0032515,HAM_0007415,nv,benign,test
ISIC_0032519,HAM_0005715,nv,benign,test
ISIC_0032520,HAM_0004548,nv,benign,test
ISIC_0032525,HAM_0005364,nv,benign,test
ISIC_0032527,HAM_0007451,nv,benign,test
ISIC_0032528,HAM_0003945,nv,benign,test
ISIC_0032529,HAM_0005942,nv,benign,test
ISIC_0032539,HAM_0004581,nv,benign,test
ISIC_0032541,HAM_0007415,nv,benign,test
ISIC_0032545,HAM_0004776,vasc,benign,test
ISIC_0032553,HAM_0000802,bkl,benign,test
ISIC_0032568,HAM_0007005,nv,benign,test
ISIC_0032575,HAM_0002074,nv,benign,test
ISIC_0032576,HAM_0000790,bkl,benign,test
ISIC_0032582,HAM_0004038,nv,benign,test
ISIC_0032590,HAM_0005351,nv,benign,test
ISIC_0032591,HAM_0004182,nv,benign,test
ISIC_0032618,HAM_0007101,bkl,benign,test
ISIC_0032619,HAM_0006883,nv,benign,test
ISIC_0032628,HAM_0007483,nv,benign,test
ISIC_0032632,HAM_0006230,nv,benign,test
ISIC_0032647,HAM_0003814,nv,benign,test
ISIC_0032650,HAM_0002908,nv,benign,test
ISIC_0032654,HAM_0000790,bkl,benign,test
ISIC_0032666,HAM_0002574,nv,benign,test
ISIC_0032675,HAM_0004091,bkl,benign,test
ISIC_0032679,HAM_0005942,nv,benign,test
ISIC_0032680,HAM_0001358,nv,benign,test
ISIC_0032681,HAM_0000208,bkl,benign,test
ISIC_0032682,HAM_0002425,nv,benign,test
ISIC_0032686,HAM_0004581,nv,benign,test
ISIC_0032694,HAM_0000208,bkl,benign,test
ISIC_0032697,HAM_0002027,nv,benign,test
ISIC_0032707,HAM_0007124,nv,benign,test
ISIC_0032719,HAM_0006673,bkl,benign,test
ISIC_0032732,HAM_0005299,bkl,benign,test
ISIC_0032737,HAM_0006014,nv,benign,test
ISIC_0032740,HAM_0001561,bkl,benign,test
ISIC_0032752,HAM_0007052,nv,benign,test
ISIC_0032763,HAM_0006528,bkl,benign,test
ISIC_0032776,HAM_0001954,bkl,benign,test
ISIC_0032778,HAM_0005299,bkl,benign,test
ISIC_0032793,HAM_0002074,nv,benign,test
ISIC_0032795,HAM_0005961,nv,benign,test
ISIC_0032804,HAM_0006026,bkl,benign,test
ISIC_0032809,HAM_0006078,nv,benign,test
ISIC_0032811,HAM_0002574,nv,benign,test
ISIC_0032815,HAM_0004615,nv,benign,test
ISIC_0032817,HAM_0006372,nv,benign,test
ISIC_0032820,HAM_0006372,nv,benign,test
ISIC_0032827,HAM_0006003,bkl,benign,test
ISIC_0032828,HAM_0005308,nv,benign,test
ISIC_0032832,HAM_0004548,nv,benign,test
ISIC_0032837,HAM_0002425,nv,benign,test
ISIC_0032842,HAM_0007101,bkl,benign,test
ISIC_0032849,HAM_0006231,nv,benign,test
ISIC_0032852,HAM_0002164,nv,benign,test
ISIC_0032859,HAM_0005961,nv,benign,test
ISIC_0032863,HAM_0004975,bkl,benign,test
ISIC_0032864,HAM_0001218,nv,benign,test
ISIC_0032867,HAM_0004776,vasc,benign,test
ISIC_0032868,HAM_0004572,nv,benign,test
ISIC_0032871,HAM_0005374,nv,benign,test
ISIC_0032884,HAM_0001739,nv,benign,test
ISIC_0032898,HAM_0007341,bkl,benign,test
ISIC_0032902,HAM_0005248,nv,benign,test
ISIC_0032910,HAM_0006882,nv,benign,test
ISIC_0032914,HAM_0002136,nv,benign,test
ISIC_0032923,HAM_0005353,nv,benign,test
ISIC_0032928,HAM_0002501,nv,benign,test
ISIC_0032930,HAM_0000488,nv,benign,test
ISIC_0032931,HAM_0002553,nv,benign,test
ISIC_0032942,HAM_0007483,nv,benign,test
ISIC_0032943,HAM_0002417,nv,benign,test
ISIC_0032948,HAM_0005248,nv,benign,test
ISIC_0032950,HAM_0001097,nv,benign,test
ISIC_0032964,HAM_0007451,nv,benign,test
ISIC_0032967,HAM_0000754,bkl,benign,test
ISIC_0032969,HAM_0000676,nv,benign,test
ISIC_0032978,HAM_0000779,bkl,benign,test
ISIC_0032983,HAM_0002008,bkl,benign,test
ISIC_0032990,HAM_0004038,nv,benign,test
ISIC_0032992,HAM_0002923,nv,benign,test
ISIC_0032996,HAM_0004188,nv,benign,test
ISIC_0032998,HAM_0005265,nv,benign,test
ISIC_0033008,HAM_0005115,nv,benign,test
ISIC_0033009,HAM_0002501,nv,benign,test
ISIC_0033013,HAM_0006078,nv,benign,test
ISIC_0033018,HAM_0007415,nv,benign,test
ISIC_0033022,HAM_0006003,bkl,benign,test
ISIC_0033033,HAM_0001405,nv,benign,test
ISIC_0033035,HAM_0005364,nv,benign,test
ISIC_0033040,HAM_0007478,nv,benign,test
ISIC_0033052,HAM_0004038,nv,benign,test
ISIC_0033056,HAM_0002894,bkl,benign,test
ISIC_0033059,HAM_0001400,nv,benign,test
ISIC_0033064,HAM_0001209,nv,benign,test
ISIC_0033094,HAM_0004615,nv,benign,test
ISIC_0033100,HAM_0000313,nv,benign,test
ISIC_0033113,HAM_0001400,nv,benign,test
ISIC_0033116,HAM_0001905,nv,benign,test
ISIC_0033118,HAM_0003777,nv,benign,test
ISIC_0033119,HAM_0005942,nv,benign,test
ISIC_0033124,HAM_0002372,bkl,benign,test
ISIC_0033126,HAM_0007005,nv,benign,test
ISIC_0033132,HAM_0004387,nv,benign,test
ISIC_0033144,HAM_0003774,nv,benign,test
ISIC_0033150,HAM_0002367,nv,benign,test
ISIC_0033157,HAM_0002574,nv,benign,test
ISIC_0033158,HAM_0004776,vasc,benign,test
ISIC_0033162,HAM_0004615,nv,benign,test
ISIC_0033163,HAM_0004221,nv,benign,test
ISIC_0033170,HAM_0001358,nv,benign,test
ISIC_0033176,HAM_0001490,nv,benign,test
ISIC_0033181,HAM_0003097,nv,benign,test
ISIC_0033190,HAM_0004670,nv,benign,test
ISIC_0033195,HAM_0000802,bkl,benign,test
ISIC_0033199,HAM_0006673,bkl,benign,test
ISIC_0033200,HAM_0004555,bkl,benign,test
ISIC_0033208,HAM_0004345,nv,benign,test
ISIC_0033214,HAM_0005513,nv,benign,test
ISIC_0033220,HAM_0006372,nv,benign,test
ISIC_0033229,HAM_0005513,nv,benign,test
ISIC_0033231,HAM_0005364,nv,benign,test
ISIC_0033242,HAM_0006883,nv,benign,test
ISIC_0033253,HAM_0002434,nv,benign,test
ISIC_0033255,HAM_0005513,nv,benign,test
ISIC_0033259,HAM_0003535,nv,benign,test
ISIC_0033273,HAM_0001777,nv,benign,test
ISIC_0033281,HAM_0002448,nv,benign,test
ISIC_0033285,HAM_0002448,nv,benign,test
ISIC_0033292,HAM_0000313,nv,benign,test
ISIC_0033309,HAM_0002136,nv,benign,test
ISIC_0033327,HAM_0005374,nv,benign,test
ISIC_0033378,HAM_0007625,bkl,benign,test
ISIC_0033379,HAM_0002008,bkl,benign,test
ISIC_0033380,HAM_0000262,nv,benign,test
ISIC_0033388,HAM_0002501,nv,benign,test
ISIC_0033390,HAM_0001405,nv,benign,test
ISIC_0033397,HAM_0001384,bkl,benign,test
ISIC_0033403,HAM_0003535,nv,benign,test
ISIC_0033408,HAM_0007475,nv,benign,test
ISIC_0033414,HAM_0001384,bkl,benign,test
ISIC_0033417,HAM_0007301,nv,benign,test
ISIC_0033437,HAM_0000802,bkl,benign,test
ISIC_0033438,HAM_0002008,bkl,benign,test
ISIC_0033442,HAM_0002417,nv,benign,test
ISIC_0033446,HAM_0004555,bkl,benign,test
ISIC_0033457,HAM_0005434,nv,benign,test
ISIC_0033466,HAM_0005299,bkl,benign,test
ISIC_0033467,HAM_0004197,nv,benign,test
ISIC_0033488,HAM_0007341,bkl,benign,test
ISIC_0033505,HAM_0005386,bkl,benign,test
ISIC_0033506,HAM_0003542,nv,benign,test
ISIC_0033507,HAM_0006281,bkl,benign,test
ISIC_0033508,HAM_0004581,nv,benign,test
ISIC_0033509,HAM_0000208,bkl,benign,test
ISIC_0033515,HAM_0002402,nv,benign,test
ISIC_0033530,HAM_0006191,nv,benign,test
ISIC_0033531,HAM_0006026,bkl,benign,test
ISIC_0033535,HAM_0003017,nv,benign,test
ISIC_0033547,HAM_0001400,nv,benign,test
ISIC_0033549,HAM_0005351,nv,benign,test
ISIC_0033554,HAM_0007396,df,benign,test
ISIC_0033567,HAM_0004200,nv,benign,test
ISIC_0033576,HAM_0004442,bkl,benign,test
ISIC_0033582,HAM_0004442,bkl,benign,test
ISIC_0033584,HAM_0003777,nv,benign,test
ISIC_0033587,HAM_0004091,bkl,benign,test
ISIC_0033588,HAM_0003774,nv,benign,test
ISIC_0033592,HAM_0003743,bkl,benign,test
ISIC_0033600,HAM_0003542,nv,benign,test
ISIC_0033602,HAM_0004201,nv,benign,test
ISIC_0033610,HAM_0000313,nv,benign,test
ISIC_0033623,HAM_0004202,nv,benign,test
ISIC_0033633,HAM_0005265,nv,benign,test
ISIC_0033634,HAM_0001905,nv,benign,test
ISIC_0033645,HAM_0006191,nv,benign,test
ISIC_0033646,HAM_0003743,bkl,benign,test
ISIC_0033647,HAM_0004203,nv,benign,test
ISIC_0033650,HAM_0001218,nv,benign,test
ISIC_0033656,HAM_0002604,nv,benign,test
ISIC_0033661,HAM_0003097,nv,benign,test
ISIC_0033671,HAM_0007562,nv,benign,test
ISIC_0033674,HAM_0001358,nv,benign,test
ISIC_0033697,HAM_0002603,nv,benign,test
ISIC_0033698,HAM_0002367,nv,benign,test
ISIC_0033711,HAM_0007562,nv,benign,test
ISIC_0033714,HAM_0003542,nv,benign,test
ISIC_0033718,HAM_0003801,nv,benign,test
ISIC_0033727,HAM_0002206,nv,benign,test
ISIC_0033733,HAM_0002037,nv,benign,test
ISIC_0033736,HAM_0007625,bkl,benign,test
ISIC_0033737,HAM_0004303,nv,benign,test
ISIC_0033739,HAM_0004296,nv,benign,test
ISIC_0033753,HAM_0004167,nv,benign,test
ISIC_0033758,HAM_0007341,bkl,benign,test
ISIC_0033759,HAM_0002923,nv,benign,test
ISIC_0033761,HAM_0005386,bkl,benign,test
ISIC_0033763,HAM_0001218,nv,benign,test
ISIC_0033766,HAM_0005115,nv,benign,test
ISIC_0033768,HAM_0000639,nv,benign,test
ISIC_0033776,HAM_0002894,bkl,benign,test
ISIC_0033778,HAM_0004975,bkl,benign,test
ISIC_0033781,HAM_0001211,nv,benign,test
ISIC_0033791,HAM_0006281,bkl,benign,test
ISIC_0033794,HAM_0007052,nv,benign,test
ISIC_0033810,HAM_0007396,df,benign,test
ISIC_0033821,HAM_0004387,nv,benign,test
ISIC_0033828,HAM_0001954,bkl,benign,test
ISIC_0033836,HAM_0001405,nv,benign,test
ISIC_0033842,HAM_0005353,nv,benign,test
ISIC_0033845,HAM_0001739,nv,benign,test
ISIC_0033859,HAM_0001192,nv,benign,test
ISIC_0033887,HAM_0004221,nv,benign,test
ISIC_0033891,HAM_0007396,df,benign,test
ISIC_0033894,HAM_0000676,nv,benign,test
ISIC_0033899,HAM_0003743,bkl,benign,test
ISIC_0033903,HAM_0003367,nv,benign,test
ISIC_0033914,HAM_0003801,nv,benign,test
ISIC_0033917,HAM_0004548,nv,benign,test
ISIC_0033921,HAM_0005351,nv,benign,test
ISIC_0033924,HAM_0006026,bkl,benign,test
ISIC_0033932,HAM_0004303,nv,benign,test
ISIC_0033941,HAM_0002434,nv,benign,test
ISIC_0033959,HAM_0002136,nv,benign,test
ISIC_0033960,HAM_0003535,nv,benign,test
ISIC_0033966,HAM_0001673,nv,benign,test
ISIC_0033971,HAM_0007451,nv,benign,test
ISIC_0033973,HAM_0005386,bkl,benign,test
ISIC_0033974,HAM_0002434,nv,benign,test
ISIC_0033978,HAM_0003801,nv,benign,test
ISIC_0033988,HAM_0005961,nv,benign,test
ISIC_0034004,HAM_0003097,nv,benign,test
ISIC_0034020,HAM_0002206,nv,benign,test
ISIC_0034024,HAM_0002008,bkl,benign,test
ISIC_0034031,HAM_0002372,bkl,benign,test
ISIC_0034043,HAM_0006625,nv,benign,test
ISIC_0034045,HAM_0002282,nv,benign,test
ISIC_0034053,HAM_0001442,nv,benign,test
ISIC_0034072,HAM_0006237,nv,benign,test
ISIC_0034079,HAM_0005374,nv,benign,test
ISIC_0034081,HAM_0004210,nv,benign,test
ISIC_0034084,HAM_0001777,nv,benign,test
ISIC_0034090,HAM_0005715,nv,benign,test
ISIC_0034099,HAM_0007005,nv,benign,test
ISIC_0034113,HAM_0001384,bkl,benign,test
ISIC_0034122,HAM_0002448,nv,benign,test
ISIC_0034144,HAM_0002923,nv,benign,test
ISIC_0034152,HAM_0004296,nv,benign,test
ISIC_0034156,HAM_0001097,nv,benign,test
ISIC_0034168,HAM_0004975,bkl,benign,test
ISIC_0034176,HAM_0001777,nv,benign,test
ISIC_0034181,HAM_0004587,nv,benign,test
ISIC_0034182,HAM_0002908,nv,benign,test
ISIC_0034186,HAM_0000825,bkl,benign,test
ISIC_0034193,HAM_0004351,nv,benign,test
ISIC_0034199,HAM_0005265,nv,benign,test
ISIC_0034200,HAM_0004583,nv,benign,test
ISIC_0034207,HAM_0007475,nv,benign,test
ISIC_0034209,HAM_0001547,nv,benign,test
ISIC_0034215,HAM_0004088,nv,benign,test
ISIC_0034226,HAM_0001905,nv,benign,test
ISIC_0034238,HAM_0002712,nv,benign,test
ISIC_0034240,HAM_0002367,nv,benign,test
ISIC_0034249,HAM_0004584,nv,benign,test
ISIC_0034259,HAM_0004555,bkl,benign,test
ISIC_0034264,HAM_0005248,nv,benign,test
ISIC_0034281,HAM_0004296,nv,benign,test
ISIC_0034285,HAM_0001673,nv,benign,test
ISIC_0034291,HAM_0006528,bkl,benign,test
ISIC_0034292,HAM_0007475,nv,benign,test
ISIC_0034296,HAM_0006528,bkl,benign,test
ISIC_0034297,HAM_0001547,nv,benign,test
ISIC_0034303,HAM_0002372,bkl,benign,test
ISIC_0034309,HAM_0003810,nv,benign,test
ISIC_0034311,HAM_0007124,nv,benign,test
ISIC_0034315,HAM_0000754,bkl,benign,test
ISIC_0024323,HAM_0002493,mel,malignant,test
ISIC_0024333,HAM_0007511,mel,malignant,test
ISIC_0024345,HAM_0006872,bcc,malignant,test
ISIC_0024410,HAM_0007530,mel,malignant,test
ISIC_0024411,HAM_0001390,bcc,malignant,test
ISIC_0024459,HAM_0005846,mel,malignant,test
ISIC_0024461,HAM_0002313,bcc,malignant,test
ISIC_0024468,HAM_0006301,akiec,malignant,test
ISIC_0024511,HAM_0001505,akiec,malignant,test
ISIC_0024522,HAM_0005650,akiec,malignant,test
ISIC_0024546,HAM_0000952,mel,malignant,test
ISIC_0024562,HAM_0002745,akiec,malignant,test
ISIC_0024630,HAM_0007511,mel,malignant,test
ISIC_0024666,HAM_0005435,bcc,malignant,test
ISIC_0024679,HAM_0000593,mel,malignant,test
ISIC_0024702,HAM_0000903,mel,malignant,test
ISIC_0024707,HAM_0005448,akiec,malignant,test
ISIC_0024756,HAM_0007272,mel,malignant,test
ISIC_0024771,HAM_0006301,akiec,malignant,test
ISIC_0024795,HAM_0004420,bcc,malignant,test
ISIC_0024805,HAM_0005724,mel,malignant,test
ISIC_0024823,HAM_0004779,mel,malignant,test
ISIC_0024843,HAM_0004376,akiec,malignant,test
ISIC_0024848,HAM_0007474,bcc,malignant,test
ISIC_0024885,HAM_0005243,bcc,malignant,test
ISIC_0024911,HAM_0006896,mel,malignant,test
ISIC_0024918,HAM_0007530,mel,malignant,test
ISIC_0024925,HAM_0006592,akiec,malignant,test
ISIC_0024932,HAM_0004898,mel,malignant,test
ISIC_0024940,HAM_0002375,mel,malignant,test
ISIC_0024952,HAM_0007488,mel,malignant,test
ISIC_0024961,HAM_0006006,mel,malignant,test
ISIC_0024962,HAM_0004779,mel,malignant,test
ISIC_0024984,HAM_0005856,bcc,malignant,test
ISIC_0025081,HAM_0001203,mel,malignant,test
ISIC_0025144,HAM_0004831,bcc,malignant,test
ISIC_0025195,HAM_0006594,mel,malignant,test
ISIC_0025196,HAM_0005924,akiec,malignant,test
ISIC_0025235,HAM_0000534,mel,malignant,test
ISIC_0025368,HAM_0004472,akiec,malignant,test
ISIC_0025391,HAM_0005535,mel,malignant,test
ISIC_0025414,HAM_0002576,mel,malignant,test
ISIC_0025433,HAM_0005410,bcc,malignant,test
ISIC_0025467,HAM_0006047,bcc,malignant,test
ISIC_0025472,HAM_0000433,mel,malignant,test
ISIC_0025530,HAM_0002313,bcc,malignant,test
ISIC_0025605,HAM_0007047,akiec,malignant,test
ISIC_0025708,HAM_0006593,mel,malignant,test
ISIC_0025752,HAM_0005435,bcc,malignant,test
ISIC_0025832,HAM_0003172,mel,malignant,test
ISIC_0025941,HAM_0003171,mel,malignant,test
ISIC_0025948,HAM_0002672,akiec,malignant,test
ISIC_0025953,HAM_0002461,akiec,malignant,test
ISIC_0025955,HAM_0005481,mel,malignant,test
ISIC_0025957,HAM_0007047,akiec,malignant,test
ISIC_0025987,HAM_0002824,mel,malignant,test
ISIC_0026009,HAM_0000952,mel,malignant,test
ISIC_0026014,HAM_0002882,akiec,malignant,test
ISIC_0026056,HAM_0005304,bcc,malignant,test
ISIC_0026094,HAM_0006696,mel,malignant,test
ISIC_0026105,HAM_0003172,mel,malignant,test
ISIC_0026118,HAM_0007627,bcc,malignant,test
ISIC_0026167,HAM_0003400,mel,malignant,test
ISIC_0026178,HAM_0007349,akiec,malignant,test
ISIC_0026194,HAM_0003910,akiec,malignant,test
ISIC_0026203,HAM_0003895,akiec,malignant,test
ISIC_0026207,HAM_0002696,mel,malignant,test
ISIC_0026230,HAM_0005382,bcc,malignant,test
ISIC_0026258,HAM_0000534,mel,malignant,test
ISIC_0026268,HAM_0001428,mel,malignant,test
ISIC_0026314,HAM_0000233,mel,malignant,test
ISIC_0026321,HAM_0006047,bcc,malignant,test
ISIC_0026337,HAM_0000719,bcc,malignant,test
ISIC_0026362,HAM_0005301,akiec,malignant,test
ISIC_0026395,HAM_0005382,bcc,malignant,test
ISIC_0026430,HAM_0007570,mel,malignant,test
ISIC_0026622,HAM_0007165,mel,malignant,test
ISIC_0026643,HAM_0005469,bcc,malignant,test
ISIC_0026647,HAM_0001095,mel,malignant,test
ISIC_0026729,HAM_0006560,akiec,malignant,test
ISIC_0026735,HAM_0007293,mel,malignant,test
ISIC_0026738,HAM_0006137,mel,malignant,test
ISIC_0026765,HAM_0001474,akiec,malignant,test
ISIC_0026802,HAM_0004878,mel,malignant,test
ISIC_0026855,HAM_0000457,bcc,malignant,test
ISIC_0026902,HAM_0000719,bcc,malignant,test
ISIC_0026909,HAM_0007171,mel,malignant,test
ISIC_0026981,HAM_0000909,akiec,malignant,test
ISIC_0026988,HAM_0004937,bcc,malignant,test
ISIC_0027057,HAM_0002021,bcc,malignant,test
ISIC_0027060,HAM_0002471,mel,malignant,test
ISIC_0027125,HAM_0003182,mel,malignant,test
ISIC_0027171,HAM_0002696,mel,malignant,test
ISIC_0027184,HAM_0007349,akiec,malignant,test
ISIC_0027238,HAM_0006152,mel,malignant,test
ISIC_0027263,HAM_0003449,mel,malignant,test
ISIC_0027281,HAM_0006904,bcc,malignant,test
ISIC_0027291,HAM_0006904,bcc,malignant,test
ISIC_0027328,HAM_0004651,mel,malignant,test
ISIC_0027387,HAM_0006896,mel,malignant,test
ISIC_0027425,HAM_0007346,bcc,malignant,test
ISIC_0027436,HAM_0002493,mel,malignant,test
ISIC_0027442,HAM_0002375,mel,malignant,test
ISIC_0027480,HAM_0005504,mel,malignant,test
ISIC_0027487,HAM_0004483,mel,malignant,test
ISIC_0027507,HAM_0003601,mel,malignant,test
ISIC_0027577,HAM_0005958,akiec,malignant,test
ISIC_0027595,HAM_0006624,bcc,malignant,test
ISIC_0027631,HAM_0004440,bcc,malignant,test
ISIC_0027693,HAM_0004980,mel,malignant,test
ISIC_0027702,HAM_0006004,mel,malignant,test
ISIC_0027704,HAM_0001440,bcc,malignant,test
ISIC_0027759,HAM_0003198,bcc,malignant,test
ISIC_0027769,HAM_0000099,mel,malignant,test
ISIC_0027802,HAM_0006560,akiec,malignant,test
ISIC_0027838,HAM_0007016,mel,malignant,test
ISIC_0027858,HAM_0003094,bcc,malignant,test
ISIC_0027865,HAM_0000393,bcc,malignant,test
ISIC_0027896,HAM_0003455,akiec,malignant,test
ISIC_0027915,HAM_0000719,bcc,malignant,test
ISIC_0027920,HAM_0001390,bcc,malignant,test
ISIC_0027950,HAM_0000193,akiec,malignant,test
ISIC_0027958,HAM_0003455,akiec,malignant,test
ISIC_0027998,HAM_0005947,bcc,malignant,test
ISIC_0028029,HAM_0007243,mel,malignant,test
ISIC_0028063,HAM_0006560,akiec,malignant,test
ISIC_0028079,HAM_0005947,bcc,malignant,test
ISIC_0028173,HAM_0005927,mel,malignant,test
ISIC_0028219,HAM_0000233,mel,malignant,test
ISIC_0028227,HAM_0006877,mel,malignant,test
ISIC_0028231,HAM_0003688,akiec,malignant,test
ISIC_0028326,HAM_0002471,mel,malignant,test
ISIC_0028329,HAM_0004624,bcc,malignant,test
ISIC_0028350,HAM_0003827,bcc,malignant,test
ISIC_0028361,HAM_0001747,mel,malignant,test
ISIC_0028457,HAM_0007446,bcc,malignant,test
ISIC_0028481,HAM_0000396,mel,malignant,test
ISIC_0028499,HAM_0004976,akiec,malignant,test
ISIC_0028558,HAM_0002646,akiec,malignant,test
ISIC_0028577,HAM_0007139,bcc,malignant,test
ISIC_0028652,HAM_0001575,bcc,malignant,test
ISIC_0028671,HAM_0001713,bcc,malignant,test
ISIC_0028696,HAM_0003330,mel,malignant,test
ISIC_0028719,HAM_0004365,bcc,malignant,test
ISIC_0028760,HAM_0006088,mel,malignant,test
ISIC_0028820,HAM_0000931,akiec,malignant,test
ISIC_0028847,HAM_0006006,mel,malignant,test
ISIC_0028878,HAM_0000062,mel,malignant,test
ISIC_0028890,HAM_0005435,bcc,malignant,test
ISIC_0028900,HAM_0006635,mel,malignant,test
ISIC_0028915,HAM_0006832,mel,malignant,test
ISIC_0028969,HAM_0005328,mel,malignant,test
ISIC_0028980,HAM_0003741,bcc,malignant,test
ISIC_0028984,HAM_0003400,mel,malignant,test
ISIC_0029000,HAM_0005481,mel,malignant,test
ISIC_0029017,HAM_0004980,mel,malignant,test
ISIC_0029025,HAM_0004384,akiec,malignant,test
ISIC_0029028,HAM_0003182,mel,malignant,test
ISIC_0029033,HAM_0002719,mel,malignant,test
ISIC_0029041,HAM_0006898,akiec,malignant,test
ISIC_0029056,HAM_0004878,mel,malignant,test
ISIC_0029067,HAM_0000498,akiec,malignant,test
ISIC_0029123,HAM_0000451,bcc,malignant,test
ISIC_0029157,HAM_0007488,mel,malignant,test
ISIC_0029172,HAM_0000396,mel,malignant,test
ISIC_0029192,HAM_0002397,bcc,malignant,test
ISIC_0029212,HAM_0002955,mel,malignant,test
ISIC_0029242,HAM_0003449,mel,malignant,test
ISIC_0029271,HAM_0005783,mel,malignant,test
ISIC_0029319,HAM_0005315,mel,malignant,test
ISIC_0029331,HAM_0002069,bcc,malignant,test
ISIC_0029342,HAM_0007139,bcc,malignant,test
ISIC_0029343,HAM_0003330,mel,malignant,test
ISIC_0029370,HAM_0006433,mel,malignant,test
ISIC_0029372,HAM_0000451,bcc,malignant,test
ISIC_0029417,HAM_0002644,akiec,malignant,test
ISIC_0029454,HAM_0007019,mel,malignant,test
ISIC_0029462,HAM_0007349,akiec,malignant,test
ISIC_0029466,HAM_0002021,bcc,malignant,test
ISIC_0029480,HAM_0004898,mel,malignant,test
ISIC_0029495,HAM_0002817,mel,malignant,test
ISIC_0029545,HAM_0000496,bcc,malignant,test
ISIC_0029547,HAM_0007165,mel,malignant,test
ISIC_0029571,HAM_0006152,mel,malignant,test
ISIC_0029573,HAM_0006879,akiec,malignant,test
ISIC_0029575,HAM_0001747,mel,malignant,test
ISIC_0029632,HAM_0005535,mel,malignant,test
ISIC_0029647,HAM_0003094,bcc,malignant,test
ISIC_0029652,HAM_0006832,mel,malignant,test
ISIC_0029781,HAM_0002646,akiec,malignant,test
ISIC_0029820,HAM_0007627,bcc,malignant,test
ISIC_0029856,HAM_0001457,bcc,malignant,test
ISIC_0029857,HAM_0005856,bcc,malignant,test
ISIC_0029884,HAM_0006635,mel,malignant,test
ISIC_0029909,HAM_0001266,mel,malignant,test
ISIC_0029913,HAM_0007171,mel,malignant,test
ISIC_0029915,HAM_0006002,akiec,malignant,test
ISIC_0029917,HAM_0007364,bcc,malignant,test
ISIC_0030002,HAM_0005746,mel,malignant,test
ISIC_0030032,HAM_0005724,mel,malignant,test
ISIC_0030083,HAM_0005746,mel,malignant,test
ISIC_0030094,HAM_0003101,bcc,malignant,test
ISIC_0030096,HAM_0003669,bcc,malignant,test
ISIC_0030107,HAM_0004888,mel,malignant,test
ISIC_0030122,HAM_0003171,mel,malignant,test
ISIC_0030134,HAM_0001203,mel,malignant,test
ISIC_0030143,HAM_0005978,akiec,malignant,test
ISIC_0030175,HAM_0003051,akiec,malignant,test
ISIC_0030191,HAM_0003161,akiec,malignant,test
ISIC_0030238,HAM_0000375,mel,malignant,test
ISIC_0030242,HAM_0006898,akiec,malignant,test
ISIC_0030255,HAM_0002817,mel,malignant,test
ISIC_0030271,HAM_0005469,bcc,malignant,test
ISIC_0030356,HAM_0005481,mel,malignant,test
ISIC_0030366,HAM_0002764,mel,malignant,test
ISIC_0030375,HAM_0007037,akiec,malignant,test
ISIC_0030387,HAM_0005650,akiec,malignant,test
ISIC_0030443,HAM_0006722,mel,malignant,test
ISIC_0030512,HAM_0006833,mel,malignant,test
ISIC_0030514,HAM_0006872,bcc,malignant,test
ISIC_0030526,HAM_0002313,bcc,malignant,test
ISIC_0030539,HAM_0002182,mel,malignant,test
ISIC_0030602,HAM_0007555,akiec,malignant,test
ISIC_0030653,HAM_0003957,mel,malignant,test
ISIC_0030689,HAM_0000952,mel,malignant,test
ISIC_0030782,HAM_0000451,bcc,malignant,test
ISIC_0030795,HAM_0003601,mel,malignant,test
ISIC_0030813,HAM_0006465,bcc,malignant,test
ISIC_0030826,HAM_0004384,akiec,malignant,test
ISIC_0030827,HAM_0001173,akiec,malignant,test
ISIC_0030844,HAM_0003107,akiec,malignant,test
ISIC_0030877,HAM_0000193,akiec,malignant,test
ISIC_0030893,HAM_0002467,bcc,malignant,test
ISIC_0030929,HAM_0003530,mel,malignant,test
ISIC_0030953,HAM_0005924,akiec,malignant,test
ISIC_0030964,HAM_0007557,bcc,malignant,test
ISIC_0030991,HAM_0001453,akiec,malignant,test
ISIC_0031040,HAM_0006898,akiec,malignant,test
ISIC_0031044,HAM_0006135,akiec,malignant,test
ISIC_0031077,HAM_0005826,mel,malignant,test
ISIC_0031233,HAM_0000375,mel,malignant,test
ISIC_0031236,HAM_0002744,bcc,malignant,test
ISIC_0031286,HAM_0000909,akiec,malignant,test
ISIC_0031294,HAM_0004365,bcc,malignant,test
ISIC_0031295,HAM_0006832,mel,malignant,test
ISIC_0031303,HAM_0004547,mel,malignant,test
ISIC_0031335,HAM_0000501,akiec,malignant,test
ISIC_0031368,HAM_0002576,mel,malignant,test
ISIC_0031401,HAM_0000593,mel,malignant,test
ISIC_0031406,HAM_0000060,mel,malignant,test
ISIC_0031407,HAM_0001575,bcc,malignant,test
ISIC_0031408,HAM_0000201,mel,malignant,test
ISIC_0031421,HAM_0004976,akiec,malignant,test
ISIC_0031499,HAM_0006722,mel,malignant,test
ISIC_0031550,HAM_0002693,mel,malignant,test
ISIC_0031552,HAM_0006588,bcc,malignant,test
ISIC_0031554,HAM_0000433,mel,malignant,test
ISIC_0031570,HAM_0001178,akiec,malignant,test
ISIC_0031586,HAM_0001671,mel,malignant,test
ISIC_0031745,HAM_0001671,mel,malignant,test
ISIC_0031784,HAM_0002051,mel,malignant,test
ISIC_0031821,HAM_0003957,mel,malignant,test
ISIC_0031823,HAM_0006301,akiec,malignant,test
ISIC_0031836,HAM_0003600,bcc,malignant,test
ISIC_0031918,HAM_0003141,akiec,malignant,test
ISIC_0031931,HAM_0005692,mel,malignant,test
ISIC_0031943,HAM_0000393,bcc,malignant,test
ISIC_0031953,HAM_0000060,mel,malignant,test
ISIC_0031958,HAM_0006433,mel,malignant,test
ISIC_0031972,HAM_0002182,mel,malignant,test
ISIC_0032014,HAM_0007349,akiec,malignant,test
ISIC_0032036,HAM_0004637,mel,malignant,test
ISIC_0032079,HAM_0005555,mel,malignant,test
ISIC_0032135,HAM_0003144,akiec,malignant,test
ISIC_0032146,HAM_0004435,bcc,malignant,test
ISIC_0032173,HAM_0001694,akiec,malignant,test
ISIC_0032187,HAM_0000006,mel,malignant,test
ISIC_0032197,HAM_0003400,mel,malignant,test
ISIC_0032206,HAM_0001302,akiec,malignant,test
ISIC_0032214,HAM_0007454,mel,malignant,test
ISIC_0032219,HAM_0005315,mel,malignant,test
ISIC_0032232,HAM_0004878,mel,malignant,test
ISIC_0032244,HAM_0000152,mel,malignant,test
ISIC_0032308,HAM_0003802,mel,malignant,test
ISIC_0032313,HAM_0000099,mel,malignant,test
ISIC_0032314,HAM_0007611,bcc,malignant,test
ISIC_0032316,HAM_0000868,bcc,malignant,test
ISIC_0032408,HAM_0002115,mel,malignant,test
ISIC_0032422,HAM_0004384,akiec,malignant,test
ISIC_0032433,HAM_0005504,mel,malignant,test
ISIC_0032441,HAM_0005328,mel,malignant,test
ISIC_0032462,HAM_0001274,mel,malignant,test
ISIC_0032531,HAM_0005409,mel,malignant,test
ISIC_0032535,HAM_0006566,mel,malignant,test
ISIC_0032583,HAM_0000006,mel,malignant,test
ISIC_0032603,HAM_0000064,mel,malignant,test
ISIC_0032604,HAM_0003083,mel,malignant,test
ISIC_0032624,HAM_0004129,mel,malignant,test
ISIC_0032630,HAM_0003759,mel,malignant,test
ISIC_0032709,HAM_0004284,mel,malignant,test
ISIC_0032727,HAM_0004848,bcc,malignant,test
ISIC_0032730,HAM_0004284,mel,malignant,test
ISIC_0032766,HAM_0005274,mel,malignant,test
ISIC_0032774,HAM_0000048,mel,malignant,test
ISIC_0032777,HAM_0002243,bcc,malignant,test
ISIC_0032808,HAM_0007335,bcc,malignant,test
ISIC_0032875,HAM_0003625,mel,malignant,test
ISIC_0032897,HAM_0000462,akiec,malignant,test
ISIC_0032938,HAM_0004687,mel,malignant,test
ISIC_0032947,HAM_0006442,akiec,malignant,test
ISIC_0032955,HAM_0000064,mel,malignant,test
ISIC_0032960,HAM_0000169,mel,malignant,test
ISIC_0032965,HAM_0005483,mel,malignant,test
ISIC_0032970,HAM_0005409,mel,malignant,test
ISIC_0032984,HAM_0005636,mel,malignant,test
ISIC_0033000,HAM_0006442,akiec,malignant,test
ISIC_0033019,HAM_0002243,bcc,malignant,test
ISIC_0033047,HAM_0002824,mel,malignant,test
ISIC_0033051,HAM_0001506,mel,malignant,test
ISIC_0033061,HAM_0001506,mel,malignant,test
ISIC_0033084,HAM_0002867,akiec,malignant,test
ISIC_0033117,HAM_0005483,mel,malignant,test
ISIC_0033122,HAM_0004620,mel,malignant,test
ISIC_0033141,HAM_0005274,mel,malignant,test
ISIC_0033175,HAM_0003556,mel,malignant,test
ISIC_0033206,HAM_0004284,mel,malignant,test
ISIC_0033216,HAM_0000611,mel,malignant,test
ISIC_0033248,HAM_0002397,bcc,malignant,test
ISIC_0033261,HAM_0005274,mel,malignant,test
ISIC_0033295,HAM_0006442,akiec,malignant,test
ISIC_0033325,HAM_0005777,mel,malignant,test
ISIC_0033336,HAM_0003506,mel,malignant,test
ISIC_0033337,HAM_0005581,mel,malignant,test
ISIC_0033393,HAM_0002617,mel,malignant,test
ISIC_0033399,HAM_0003759,mel,malignant,test
ISIC_0033405,HAM_0003506,mel,malignant,test
ISIC_0033428,HAM_0003083,mel,malignant,test
ISIC_0033429,HAM_0003625,mel,malignant,test
ISIC_0033469,HAM_0006437,mel,malignant,test
ISIC_0033473,HAM_0000322,mel,malignant,test
ISIC_0033476,HAM_0002824,mel,malignant,test
ISIC_0033485,HAM_0003556,mel,malignant,test
ISIC_0033487,HAM_0005673,mel,malignant,test
ISIC_0033498,HAM_0002051,mel,malignant,test
ISIC_0033536,HAM_0002867,akiec,malignant,test
ISIC_0033550,HAM_0002867,akiec,malignant,test
ISIC_0033569,HAM_0006566,mel,malignant,test
ISIC_0033573,HAM_0006435,mel,malignant,test
ISIC_0033594,HAM_0005581,mel,malignant,test
ISIC_0033609,HAM_0002243,bcc,malignant,test
ISIC_0033636,HAM_0005500,mel,malignant,test
ISIC_0033653,HAM_0004859,mel,malignant,test
ISIC_0033704,HAM_0001280,mel,malignant,test
ISIC_0033708,HAM_0000169,mel,malignant,test
ISIC_0033713,HAM_0004620,mel,malignant,test
ISIC_0033754,HAM_0004687,mel,malignant,test
ISIC_0033801,HAM_0000611,mel,malignant,test
ISIC_0033802,HAM_0003625,mel,malignant,test
ISIC_0033804,HAM_0000611,mel,malignant,test
ISIC_0033812,HAM_0004859,mel,malignant,test
ISIC_0033869,HAM_0000462,akiec,malignant,test
ISIC_0033871,HAM_0000064,mel,malignant,test
ISIC_0033881,HAM_0005545,mel,malignant,test
ISIC_0033886,HAM_0003556,mel,malignant,test
ISIC_0033893,HAM_0001280,mel,malignant,test
ISIC_0033902,HAM_0000048,mel,malignant,test
ISIC_0033905,HAM_0000042,mel,malignant,test
ISIC_0033942,HAM_0000322,mel,malignant,test
ISIC_0033947,HAM_0005545,mel,malignant,test
ISIC_0033957,HAM_0002617,mel,malignant,test
ISIC_0033967,HAM_0001506,mel,malignant,test
ISIC_0033977,HAM_0004129,mel,malignant,test
ISIC_0033979,HAM_0004848,bcc,malignant,test
ISIC_0033981,HAM_0000042,mel,malignant,test
ISIC_0033995,HAM_0005673,mel,malignant,test
ISIC_0034002,HAM_0004129,mel,malignant,test
ISIC_0034036,HAM_0003843,mel,malignant,test
ISIC_0034048,HAM_0000042,mel,malignant,test
ISIC_0034071,HAM_0006435,mel,malignant,test
ISIC_0034118,HAM_0002824,mel,malignant,test
ISIC_0034140,HAM_0005636,mel,malignant,test
ISIC_0034162,HAM_0000006,mel,malignant,test
ISIC_0034172,HAM_0002617,mel,malignant,test
ISIC_0034188,HAM_0003506,mel,malignant,test
ISIC_0034208,HAM_0005777,mel,malignant,test
ISIC_0034216,HAM_0003843,mel,malignant,test
ISIC_0034239,HAM_0004578,mel,malignant,test
ISIC_0034242,HAM_0005483,mel,malignant,test
ISIC_0034256,HAM_0005636,mel,malignant,test
ISIC_0034287,HAM_0004578,mel,malignant,test
ISIC_0034299,HAM_0007335,bcc,malignant,test
ISIC_0024306,HAM_0000550,nv,benign,train
ISIC_0024307,HAM_0003577,nv,benign,train
ISIC_0024308,HAM_0001477,nv,benign,train
ISIC_0024309,HAM_0000484,nv,benign,train
ISIC_0024311,HAM_0000981,nv,benign,train
ISIC_0024314,HAM_0002198,nv,benign,train
ISIC_0024316,HAM_0002718,nv,benign,train
ISIC_0024317,HAM_0003951,nv,benign,train
ISIC_0024318,HAM_0002450,df,benign,train
ISIC_0024319,HAM_0003062,nv,benign,train
ISIC_0024320,HAM_0005039,nv,benign,train
ISIC_0024321,HAM_0003511,nv,benign,train
ISIC_0024322,HAM_0001538,nv,benign,train
ISIC_0024324,HAM_0000351,bkl,benign,train
ISIC_0024325,HAM_0002044,nv,benign,train
ISIC_0024326,HAM_0001812,nv,benign,train
ISIC_0024327,HAM_0005939,nv,benign,train
ISIC_0024328,HAM_0002701,nv,benign,train
ISIC_0024336,HAM_0006732,bkl,benign,train
ISIC_0024337,HAM_0005136,bkl,benign,train
ISIC_0024338,HAM_0002809,bkl,benign,train
ISIC_0024339,HAM_0005781,nv,benign,train
ISIC_0024340,HAM_0001160,nv,benign,train
ISIC_0024342,HAM_0001981,nv,benign,train
ISIC_0024343,HAM_0000150,nv,benign,train
ISIC_0024344,HAM_0000380,nv,benign,train
ISIC_0024347,HAM_0003121,nv,benign,train
ISIC_0024349,HAM_0000025,nv,benign,train
ISIC_0024350,HAM_0006264,nv,benign,train
ISIC_0024352,HAM_0004897,nv,benign,train
ISIC_0024353,HAM_0002847,nv,benign,train
ISIC_0024355,HAM_0001525,nv,benign,train
ISIC_0024357,HAM_0005676,nv,benign,train
ISIC_0024358,HAM_0000933,bkl,benign,train
ISIC_0024359,HAM_0001112,nv,benign,train
ISIC_0024361,HAM_0005605,nv,benign,train
ISIC_0024362,HAM_0001758,nv,benign,train
ISIC_0024363,HAM_0004534,nv,benign,train
ISIC_0024364,HAM_0004535,nv,benign,train
ISIC_0024365,HAM_0001534,nv,benign,train
ISIC_0024366,HAM_0002300,nv,benign,train
ISIC_0024368,HAM_0003465,nv,benign,train
ISIC_0024370,HAM_0001780,vasc,benign,train
ISIC_0024371,HAM_0000806,bkl,benign,train
ISIC_0024374,HAM_0005361,nv,benign,train
ISIC_0024375,HAM_0005245,vasc,benign,train
ISIC_0024376,HAM_0000984,nv,benign,train
ISIC_0024377,HAM_0002088,nv,benign,train
ISIC_0024378,HAM_0001580,nv,benign,train
ISIC_0024379,HAM_0003772,nv,benign,train
ISIC_0024380,HAM_0002936,nv,benign,train
ISIC_0024382,HAM_0004632,bkl,benign,train
ISIC_0024383,HAM_0003668,bkl,benign,train
ISIC_0024384,HAM_0001029,nv,benign,train
ISIC_0024385,HAM_0006164,nv,benign,train
ISIC_0024386,HAM_0005112,df,benign,train
ISIC_0024388,HAM_0002667,nv,benign,train
ISIC_0024390,HAM_0003645,nv,benign,train
ISIC_0024391,HAM_0002449,nv,benign,train
ISIC_0024392,HAM_0006311,nv,benign,train
ISIC_0024393,HAM_0001432,nv,benign,train
ISIC_0024395,HAM_0000813,nv,benign,train
ISIC_0024396,HAM_0002450,df,benign,train
ISIC_0024398,HAM_0001672,nv,benign,train
ISIC_0024399,HAM_0004064,nv,benign,train
ISIC_0024402,HAM_0004542,vasc,benign,train
ISIC_0024404,HAM_0005076,nv,benign,train
ISIC_0024405,HAM_0001060,nv,benign,train
ISIC_0024406,HAM_0007480,nv,benign,train
ISIC_0024408,HAM_0004768,bkl,benign,train
ISIC_0024412,HAM_0003835,bkl,benign,train
ISIC_0024413,HAM_0001110,nv,benign,train
ISIC_0024416,HAM_0002172,nv,benign,train
ISIC_0024417,HAM_0003473,nv,benign,train
ISIC_0024419,HAM_0001792,nv,benign,train
ISIC_0024420,HAM_0006201,bkl,benign,train
ISIC_0024421,HAM_0001260,nv,benign,train
ISIC_0024422,HAM_0001605,bkl,benign,train
ISIC_0024423,HAM_0006485,nv,benign,train
ISIC_0024424,HAM_0006333,nv,benign,train
ISIC_0024425,HAM_0006342,nv,benign,train
ISIC_0024426,HAM_0001597,bkl,benign,train
ISIC_0024427,HAM_0003988,nv,benign,train
ISIC_0024428,HAM_0000923,nv,benign,train
ISIC_0024429,HAM_0006272,nv,benign,train
ISIC_0024430,HAM_0007269,nv,benign,train
ISIC_0024433,HAM_0001675,nv,benign,train
ISIC_0024435,HAM_0003317,bkl,benign,train
ISIC_0024437,HAM_0002566,nv,benign,train
ISIC_0024438,HAM_0002251,nv,benign,train
ISIC_0024439,HAM_0005631,nv,benign,train
ISIC_0024440,HAM_0001879,nv,benign,train
ISIC_0024441,HAM_0007516,nv,benign,train
ISIC_0024442,HAM_0001439,nv,benign,train
ISIC_0024444,HAM_0005543,nv,benign,train
ISIC_0024446,HAM_0001475,bkl,benign,train
ISIC_0024447,HAM_0007429,nv,benign,train
ISIC_0024451,HAM_0003737,nv,benign,train
ISIC_0024453,HAM_0005514,bkl,benign,train
ISIC_0024456,HAM_0003612,nv,benign,train
ISIC_0024460,HAM_0007135,nv,benign,train
ISIC_0024462,HAM_0006693,nv,benign,train
ISIC_0024464,HAM_0005604,nv,benign,train
ISIC_0024466,HAM_0001891,nv,benign,train
ISIC_0024467,HAM_0002819,nv,benign,train
ISIC_0024469,HAM_0001468,nv,benign,train
ISIC_0024471,HAM_0000299,bkl,benign,train
ISIC_0024474,HAM_0002102,nv,benign,train
ISIC_0024475,HAM_0003873,vasc,benign,train
ISIC_0024476,HAM_0002007,nv,benign,train
ISIC_0024477,HAM_0000259,bkl,benign,train
ISIC_0024479,HAM_0006469,nv,benign,train
ISIC_0024480,HAM_0000866,nv,benign,train
ISIC_0024483,HAM_0004266,nv,benign,train
ISIC_0024485,HAM_0006172,nv,benign,train
ISIC_0024486,HAM_0002002,nv,benign,train
ISIC_0024487,HAM_0007053,nv,benign,train
ISIC_0024488,HAM_0003783,nv,benign,train
ISIC_0024490,HAM_0000985,bkl,benign,train
ISIC_0024491,HAM_0002452,nv,benign,train
ISIC_0024492,HAM_0006736,nv,benign,train
ISIC_0024493,HAM_0006689,nv,benign,train
ISIC_0024494,HAM_0002933,bkl,benign,train
ISIC_0024497,HAM_0006757,nv,benign,train
ISIC_0024498,HAM_0002462,bkl,benign,train
ISIC_0024499,HAM_0000708,nv,benign,train
ISIC_0024500,HAM_0004465,nv,benign,train
ISIC_0024501,HAM_0007044,nv,benign,train
ISIC_0024502,HAM_0001732,nv,benign,train
ISIC_0024503,HAM_0001142,nv,benign,train
ISIC_0024505,HAM_0000364,bkl,benign,train
ISIC_0024508,HAM_0006598,nv,benign,train
ISIC_0024509,HAM_0002966,nv,benign,train
ISIC_0024510,HAM_0007453,nv,benign,train
ISIC_0024512,HAM_0000539,nv,benign,train
ISIC_0024514,HAM_0002201,nv,benign,train
ISIC_0024518,HAM_0004985,nv,benign,train
ISIC_0024520,HAM_0003113,nv,benign,train
ISIC_0024521,HAM_0007330,nv,benign,train
ISIC_0024523,HAM_0006246,nv,benign,train
ISIC_0024524,HAM_0000468,nv,benign,train
ISIC_0024526,HAM_0000290,nv,benign,train
ISIC_0024527,HAM_0001278,nv,benign,train
ISIC_0024528,HAM_0002857,nv,benign,train
ISIC_0024529,HAM_0004432,nv,benign,train
ISIC_0024530,HAM_0001235,nv,benign,train
ISIC_0024531,HAM_0006552,nv,benign,train
ISIC_0024532,HAM_0004415,nv,benign,train
ISIC_0024533,HAM_0003239,nv,benign,train
ISIC_0024534,HAM_0003207,nv,benign,train
ISIC_0024535,HAM_0001287,nv,benign,train
ISIC_0024538,HAM_0000397,nv,benign,train
ISIC_0024540,HAM_0000159,nv,benign,train
ISIC_0024541,HAM_0004502,nv,benign,train
ISIC_0024543,HAM_0004749,nv,benign,train
ISIC_0024544,HAM_0007336,nv,benign,train
ISIC_0024547,HAM_0005790,bkl,benign,train
ISIC_0024548,HAM_0007441,nv,benign,train
ISIC_0024549,HAM_0002385,nv,benign,train
ISIC_0024551,HAM_0002629,nv,benign,train
ISIC_0024553,HAM_0005330,df,benign,train
ISIC_0024556,HAM_0003151,nv,benign,train
ISIC_0024557,HAM_0001247,nv,benign,train
ISIC_0024559,HAM_0003257,nv,benign,train
ISIC_0024563,HAM_0000497,nv,benign,train
ISIC_0024566,HAM_0005755,nv,benign,train
ISIC_0024567,HAM_0000628,nv,benign,train
ISIC_0024570,HAM_0006307,nv,benign,train
ISIC_0024574,HAM_0005390,nv,benign,train
ISIC_0024576,HAM_0003936,nv,benign,train
ISIC_0024578,HAM_0004518,nv,benign,train
ISIC_0024580,HAM_0003405,nv,benign,train
ISIC_0024583,HAM_0004652,nv,benign,train
ISIC_0024584,HAM_0001391,nv,benign,train
ISIC_0024585,HAM_0004230,nv,benign,train
ISIC_0024587,HAM_0002645,nv,benign,train
ISIC_0024588,HAM_0006931,nv,benign,train
ISIC_0024589,HAM_0000413,nv,benign,train
ISIC_0024591,HAM_0006068,nv,benign,train
ISIC_0024592,HAM_0000236,bkl,benign,train
ISIC_0024593,HAM_0007369,nv,benign,train
ISIC_0024594,HAM_0000892,nv,benign,train
ISIC_0024596,HAM_0004802,nv,benign,train
ISIC_0024597,HAM_0003303,nv,benign,train
ISIC_0024598,HAM_0000748,nv,benign,train
ISIC_0024599,HAM_0004839,nv,benign,train
ISIC_0024600,HAM_0002499,nv,benign,train
ISIC_0024601,HAM_0001874,nv,benign,train
ISIC_0024602,HAM_0002984,bkl,benign,train
ISIC_0024604,HAM_0003767,nv,benign,train
ISIC_0024605,HAM_0001045,nv,benign,train
ISIC_0024606,HAM_0006576,nv,benign,train
ISIC_0024607,HAM_0002563,nv,benign,train
ISIC_0024608,HAM_0000231,nv,benign,train
ISIC_0024609,HAM_0003498,nv,benign,train
ISIC_0024611,HAM_0000385,nv,benign,train
ISIC_0024612,HAM_0000383,bkl,benign,train
ISIC_0024613,HAM_0001291,nv,benign,train
ISIC_0024614,HAM_0001257,nv,benign,train
ISIC_0024615,HAM_0003308,nv,benign,train
ISIC_0024617,HAM_0003035,nv,benign,train
ISIC_0024618,HAM_0006030,nv,benign,train
ISIC_0024619,HAM_0006829,nv,benign,train
ISIC_0024620,HAM_0001881,nv,benign,train
ISIC_0024621,HAM_0000314,nv,benign,train
ISIC_0024623,HAM_0003458,bkl,benign,train
ISIC_0024625,HAM_0005780,nv,benign,train
ISIC_0024626,HAM_0007621,bkl,benign,train
ISIC_0024628,HAM_0002454,nv,benign,train
ISIC_0024629,HAM_0005793,nv,benign,train
ISIC_0024631,HAM_0000046,nv,benign,train
ISIC_0024633,HAM_0006254,nv,benign,train
ISIC_0024635,HAM_0003410,bkl,benign,train
ISIC_0024636,HAM_0001987,nv,benign,train
ISIC_0024637,HAM_0006812,nv,benign,train
ISIC_0024638,HAM_0002850,nv,benign,train
ISIC_0024639,HAM_0003797,nv,benign,train
ISIC_0024641,HAM_0005860,nv,benign,train
ISIC_0024642,HAM_0000947,nv,benign,train
ISIC_0024643,HAM_0005101,bkl,benign,train
ISIC_0024649,HAM_0001151,nv,benign,train
ISIC_0024650,HAM_0003324,nv,benign,train
ISIC_0024653,HAM_0003525,nv,benign,train
ISIC_0024655,HAM_0000013,nv,benign,train
ISIC_0024656,HAM_0003779,nv,benign,train
ISIC_0024657,HAM_0005537,nv,benign,train
ISIC_0024658,HAM_0003127,nv,benign,train
ISIC_0024659,HAM_0001514,nv,benign,train
ISIC_0024660,HAM_0001441,nv,benign,train
ISIC_0024661,HAM_0000743,nv,benign,train
ISIC_0024662,HAM_0007532,vasc,benign,train
ISIC_0024663,HAM_0000640,nv,benign,train
ISIC_0024664,HAM_0001604,nv,benign,train
ISIC_0024667,HAM_0000248,nv,benign,train
ISIC_0024668,HAM_0005007,nv,benign,train
ISIC_0024670,HAM_0002935,nv,benign,train
ISIC_0024671,HAM_0001098,nv,benign,train
ISIC_0024672,HAM_0005790,bkl,benign,train
ISIC_0024674,HAM_0007096,nv,benign,train
ISIC_0024676,HAM_0007513,bkl,benign,train
ISIC_0024677,HAM_0003337,nv,benign,train
ISIC_0024678,HAM_0000011,nv,benign,train
ISIC_0024681,HAM_0006341,nv,benign,train
ISIC_0024682,HAM_0004864,nv,benign,train
ISIC_0024684,HAM_0002481,nv,benign,train
ISIC_0024685,HAM_0006798,nv,benign,train
ISIC_0024686,HAM_0001051,nv,benign,train
ISIC_0024687,HAM_0005247,nv,benign,train
ISIC_0024690,HAM_0005295,nv,benign,train
ISIC_0024691,HAM_0001201,nv,benign,train
ISIC_0024692,HAM_0004744,nv,benign,train
ISIC_0024694,HAM_0001130,nv,benign,train
ISIC_0024695,HAM_0006529,nv,benign,train
ISIC_0024696,HAM_0001082,bkl,benign,train
ISIC_0024697,HAM_0006108,nv,benign,train
ISIC_0024704,HAM_0001936,nv,benign,train
ISIC_0024705,HAM_0007355,bkl,benign,train
ISIC_0024706,HAM_0001038,vasc,benign,train
ISIC_0024708,HAM_0003868,bkl,benign,train
ISIC_0024709,HAM_0004832,bkl,benign,train
ISIC_0024711,HAM_0004947,bkl,benign,train
ISIC_0024712,HAM_0002364,nv,benign,train
ISIC_0024713,HAM_0005955,nv,benign,train
ISIC_0024714,HAM_0002715,nv,benign,train
ISIC_0024715,HAM_0003815,nv,benign,train
ISIC_0024716,HAM_0001058,nv,benign,train
ISIC_0024717,HAM_0004887,nv,benign,train
ISIC_0024718,HAM_0003345,nv,benign,train
ISIC_0024719,HAM_0007154,nv,benign,train
ISIC_0024721,HAM_0005466,nv,benign,train
ISIC_0024723,HAM_0007373,nv,benign,train
ISIC_0024724,HAM_0000679,nv,benign,train
ISIC_0024725,HAM_0006720,nv,benign,train
ISIC_0024726,HAM_0005125,bkl,benign,train
ISIC_0024728,HAM_0005098,nv,benign,train
ISIC_0024730,HAM_0003188,nv,benign,train
ISIC_0024731,HAM_0001298,nv,benign,train
ISIC_0024734,HAM_0007445,nv,benign,train
ISIC_0024735,HAM_0006378,nv,benign,train
ISIC_0024736,HAM_0003762,nv,benign,train
ISIC_0024737,HAM_0003219,nv,benign,train
ISIC_0024738,HAM_0000203,nv,benign,train
ISIC_0024740,HAM_0005420,bkl,benign,train
ISIC_0024741,HAM_0000770,bkl,benign,train
ISIC_0024746,HAM_0004623,nv,benign,train
ISIC_0024747,HAM_0001566,vasc,benign,train
ISIC_0024750,HAM_0000616,nv,benign,train
ISIC_0024751,HAM_0004870,nv,benign,train
ISIC_0024752,HAM_0002708,nv,benign,train
ISIC_0024753,HAM_0004895,nv,benign,train
ISIC_0024754,HAM_0007042,nv,benign,train
ISIC_0024755,HAM_0006133,nv,benign,train
ISIC_0024757,HAM_0004370,nv,benign,train
ISIC_0024758,HAM_0005968,bkl,benign,train
ISIC_0024759,HAM_0006249,nv,benign,train
ISIC_0024760,HAM_0003856,bkl,benign,train
ISIC_0024761,HAM_0005053,bkl,benign,train
ISIC_0024762,HAM_0005154,nv,benign,train
ISIC_0024764,HAM_0007246,nv,benign,train
ISIC_0024765,HAM_0005087,nv,benign,train
ISIC_0024766,HAM_0004386,nv,benign,train
ISIC_0024769,HAM_0002863,nv,benign,train
ISIC_0024770,HAM_0000106,bkl,benign,train
ISIC_0024772,HAM_0002400,bkl,benign,train
ISIC_0024773,HAM_0000844,bkl,benign,train
ISIC_0024774,HAM_0002903,bkl,benign,train
ISIC_0024776,HAM_0000209,nv,benign,train
ISIC_0024777,HAM_0001895,nv,benign,train
ISIC_0024778,HAM_0001115,nv,benign,train
ISIC_0024779,HAM_0003631,nv,benign,train
ISIC_0024780,HAM_0002374,nv,benign,train
ISIC_0024781,HAM_0003919,nv,benign,train
ISIC_0024782,HAM_0004004,bkl,benign,train
ISIC_0024783,HAM_0007223,nv,benign,train
ISIC_0024789,HAM_0004575,nv,benign,train
ISIC_0024790,HAM_0001941,nv,benign,train
ISIC_0024791,HAM_0002940,nv,benign,train
ISIC_0024793,HAM_0000996,nv,benign,train
ISIC_0024794,HAM_0006811,nv,benign,train
ISIC_0024797,HAM_0000828,nv,benign,train
ISIC_0024798,HAM_0000044,nv,benign,train
ISIC_0024801,HAM_0003635,nv,benign,train
ISIC_0024802,HAM_0002156,nv,benign,train
ISIC_0024804,HAM_0006733,nv,benign,train
ISIC_0024807,HAM_0006922,nv,benign,train
ISIC_0024808,HAM_0000668,nv,benign,train
ISIC_0024809,HAM_0003874,nv,benign,train
ISIC_0024811,HAM_0007452,nv,benign,train
ISIC_0024813,HAM_0006742,nv,benign,train
ISIC_0024814,HAM_0005896,bkl,benign,train
ISIC_0024815,HAM_0005166,nv,benign,train
ISIC_0024817,HAM_0000447,nv,benign,train
ISIC_0024818,HAM_0006645,nv,benign,train
ISIC_0024819,HAM_0002063,nv,benign,train
ISIC_0024820,HAM_0005843,nv,benign,train
ISIC_0024824,HAM_0005188,nv,benign,train
ISIC_0024825,HAM_0000893,bkl,benign,train
ISIC_0024827,HAM_0001125,nv,benign,train
ISIC_0024828,HAM_0001587,nv,benign,train
ISIC_0024830,HAM_0001410,nv,benign,train
ISIC_0024834,HAM_0003345,nv,benign,train
ISIC_0024835,HAM_0006357,nv,benign,train
ISIC_0024837,HAM_0000509,nv,benign,train
ISIC_0024839,HAM_0000425,bkl,benign,train
ISIC_0024840,HAM_0006705,nv,benign,train
ISIC_0024841,HAM_0002368,nv,benign,train
ISIC_0024842,HAM_0000977,nv,benign,train
ISIC_0024844,HAM_0007217,nv,benign,train
ISIC_0024845,HAM_0003487,df,benign,train
ISIC_0024846,HAM_0001212,nv,benign,train
ISIC_0024849,HAM_0004573,nv,benign,train
ISIC_0024851,HAM_0007078,bkl,benign,train
ISIC_0024852,HAM_0003870,nv,benign,train
ISIC_0024854,HAM_0000226,nv,benign,train
ISIC_0024855,HAM_0003627,nv,benign,train
ISIC_0024856,HAM_0004009,nv,benign,train
ISIC_0024857,HAM_0004360,nv,benign,train
ISIC_0024858,HAM_0004732,nv,benign,train
ISIC_0024859,HAM_0003390,nv,benign,train
ISIC_0024860,HAM_0002765,nv,benign,train
ISIC_0024862,HAM_0007422,nv,benign,train
ISIC_0024863,HAM_0002359,nv,benign,train
ISIC_0024866,HAM_0007068,nv,benign,train
ISIC_0024867,HAM_0007568,vasc,benign,train
ISIC_0024868,HAM_0003080,nv,benign,train
ISIC_0024869,HAM_0007373,nv,benign,train
ISIC_0024870,HAM_0003686,nv,benign,train
ISIC_0024871,HAM_0001312,bkl,benign,train
ISIC_0024872,HAM_0005823,nv,benign,train
ISIC_0024873,HAM_0004925,nv,benign,train
ISIC_0024874,HAM_0000403,nv,benign,train
ISIC_0024876,HAM_0004680,nv,benign,train
ISIC_0024877,HAM_0003574,bkl,benign,train
ISIC_0024879,HAM_0001387,nv,benign,train
ISIC_0024880,HAM_0005157,bkl,benign,train
ISIC_0024881,HAM_0004696,bkl,benign,train
ISIC_0024883,HAM_0006541,bkl,benign,train
ISIC_0024887,HAM_0003457,nv,benign,train
ISIC_0024889,HAM_0000197,nv,benign,train
ISIC_0024890,HAM_0007439,bkl,benign,train
ISIC_0024891,HAM_0004763,nv,benign,train
ISIC_0024892,HAM_0001419,nv,benign,train
ISIC_0024893,HAM_0002058,bkl,benign,train
ISIC_0024894,HAM_0003879,nv,benign,train
ISIC_0024895,HAM_0004797,nv,benign,train
ISIC_0024896,HAM_0003711,nv,benign,train
ISIC_0024901,HAM_0001606,nv,benign,train
ISIC_0024902,HAM_0000505,nv,benign,train
ISIC_0024903,HAM_0004238,nv,benign,train
ISIC_0024904,HAM_0002914,vasc,benign,train
ISIC_0024905,HAM_0007392,nv,benign,train
ISIC_0024906,HAM_0002217,nv,benign,train
ISIC_0024907,HAM_0007196,nv,benign,train
ISIC_0024908,HAM_0003241,nv,benign,train
ISIC_0024909,HAM_0002757,bkl,benign,train
ISIC_0024914,HAM_0000100,nv,benign,train
ISIC_0024915,HAM_0003789,bkl,benign,train
ISIC_0024916,HAM_0003590,nv,benign,train
ISIC_0024917,HAM_0007280,nv,benign,train
ISIC_0024919,HAM_0006349,nv,benign,train
ISIC_0024920,HAM_0005731,nv,benign,train
ISIC_0024921,HAM_0005936,nv,benign,train
ISIC_0024922,HAM_0003223,nv,benign,train
ISIC_0024924,HAM_0004724,nv,benign,train
ISIC_0024926,HAM_0006367,nv,benign,train
ISIC_0024927,HAM_0002964,nv,benign,train
ISIC_0024933,HAM_0000266,nv,benign,train
ISIC_0024934,HAM_0002652,nv,benign,train
ISIC_0024935,HAM_0005160,nv,benign,train
ISIC_0024936,HAM_0006363,nv,benign,train
ISIC_0024937,HAM_0006318,nv,benign,train
ISIC_0024938,HAM_0001817,nv,benign,train
ISIC_0024939,HAM_0000074,nv,benign,train
ISIC_0024941,HAM_0004133,nv,benign,train
ISIC_0024942,HAM_0002220,nv,benign,train
ISIC_0024943,HAM_0006988,bkl,benign,train
ISIC_0024944,HAM_0003296,nv,benign,train
ISIC_0024945,HAM_0004863,nv,benign,train
ISIC_0024947,HAM_0001721,bkl,benign,train
ISIC_0024953,HAM_0000252,nv,benign,train
ISIC_0024954,HAM_0006175,nv,benign,train
ISIC_0024955,HAM_0001956,nv,benign,train
ISIC_0024956,HAM_0005904,nv,benign,train
ISIC_0024957,HAM_0005179,nv,benign,train
ISIC_0024959,HAM_0000485,nv,benign,train
ISIC_0024960,HAM_0000489,nv,benign,train
ISIC_0024965,HAM_0000733,nv,benign,train
ISIC_0024966,HAM_0004137,nv,benign,train
ISIC_0024968,HAM_0000128,nv,benign,train
ISIC_0024969,HAM_0002675,nv,benign,train
ISIC_0024971,HAM_0005325,bkl,benign,train
ISIC_0024973,HAM_0007227,df,benign,train
ISIC_0024974,HAM_0006093,nv,benign,train
ISIC_0024975,HAM_0003276,nv,benign,train
ISIC_0024977,HAM_0007224,nv,benign,train
ISIC_0024978,HAM_0003629,nv,benign,train
ISIC_0024979,HAM_0006490,nv,benign,train
ISIC_0024980,HAM_0005806,nv,benign,train
ISIC_0024981,HAM_0005612,bkl,benign,train
ISIC_0024982,HAM_0005199,bkl,benign,train
ISIC_0024985,HAM_0002900,nv,benign,train
ISIC_0024986,HAM_0000837,nv,benign,train
ISIC_0024989,HAM_0002035,nv,benign,train
ISIC_0024990,HAM_0005430,nv,benign,train
ISIC_0024991,HAM_0003267,nv,benign,train
ISIC_0024993,HAM_0000147,nv,benign,train
ISIC_0024994,HAM_0002960,df,benign,train
ISIC_0024996,HAM_0005658,nv,benign,train
ISIC_0024997,HAM_0006343,bkl,benign,train
ISIC_0024998,HAM_0007516,nv,benign,train
ISIC_0025000,HAM_0001643,nv,benign,train
ISIC_0025002,HAM_0006023,nv,benign,train
ISIC_0025003,HAM_0004269,nv,benign,train
ISIC_0025004,HAM_0005043,nv,benign,train
ISIC_0025005,HAM_0002462,bkl,benign,train
ISIC_0025006,HAM_0007218,nv,benign,train
ISIC_0025007,HAM_0001558,nv,benign,train
ISIC_0025008,HAM_0002349,nv,benign,train
ISIC_0025009,HAM_0007278,nv,benign,train
ISIC_0025010,HAM_0002590,nv,benign,train
ISIC_0025011,HAM_0002700,nv,benign,train
ISIC_0025012,HAM_0000873,nv,benign,train
ISIC_0025013,HAM_0001154,nv,benign,train
ISIC_0025014,HAM_0000066,nv,benign,train
ISIC_0025015,HAM_0004119,nv,benign,train
ISIC_0025016,HAM_0007125,bkl,benign,train
ISIC_0025017,HAM_0006874,nv,benign,train
ISIC_0025020,HAM_0001669,nv,benign,train
ISIC_0025021,HAM_0002222,nv,benign,train
ISIC_0025022,HAM_0001158,nv,benign,train
ISIC_0025023,HAM_0006381,nv,benign,train
ISIC_0025024,HAM_0002562,nv,benign,train
ISIC_0025025,HAM_0004781,nv,benign,train
ISIC_0025027,HAM_0004479,nv,benign,train
ISIC_0025028,HAM_0003231,nv,benign,train
ISIC_0025030,HAM_0000118,bkl,benign,train
ISIC_0025032,HAM_0004500,bkl,benign,train
ISIC_0025033,HAM_0003301,bkl,benign,train
ISIC_0025034,HAM_0001205,nv,benign,train
ISIC_0025036,HAM_0003724,nv,benign,train
ISIC_0025038,HAM_0005743,bkl,benign,train
ISIC_0025039,HAM_0005457,nv,benign,train
ISIC_0025040,HAM_0006541,bkl,benign,train
ISIC_0025041,HAM_0001307,nv,benign,train
ISIC_0025042,HAM_0004610,nv,benign,train
ISIC_0025043,HAM_0007385,nv,benign,train
ISIC_0025044,HAM_0000339,nv,benign,train
ISIC_0025045,HAM_0001745,nv,benign,train
ISIC_0025047,HAM_0006149,nv,benign,train
ISIC_0025048,HAM_0005734,nv,benign,train
ISIC_0025049,HAM_0001757,nv,benign,train
ISIC_0025051,HAM_0000896,nv,benign,train
ISIC_0025052,HAM_0005424,nv,benign,train
ISIC_0025054,HAM_0005864,nv,benign,train
ISIC_0025055,HAM_0006660,nv,benign,train
ISIC_0025056,HAM_0007155,nv,benign,train
ISIC_0025057,HAM_0005217,nv,benign,train
ISIC_0025058,HAM_0005959,nv,benign,train
ISIC_0025059,HAM_0000450,nv,benign,train
ISIC_0025060,HAM_0004394,nv,benign,train
ISIC_0025061,HAM_0001265,nv,benign,train
ISIC_0025062,HAM_0001418,nv,benign,train
ISIC_0025063,HAM_0002985,bkl,benign,train
ISIC_0025064,HAM_0006541,bkl,benign,train
ISIC_0025065,HAM_0005273,nv,benign,train
ISIC_0025066,HAM_0002749,bkl,benign,train
ISIC_0025067,HAM_0007432,nv,benign,train
ISIC_0025068,HAM_0000542,bkl,benign,train
ISIC_0025070,HAM_0002913,nv,benign,train
ISIC_0025072,HAM_0006712,nv,benign,train
ISIC_0025073,HAM_0002217,nv,benign,train
ISIC_0025075,HAM_0007563,bkl,benign,train
ISIC_0025076,HAM_0007409,bkl,benign,train
ISIC_0025078,HAM_0001512,nv,benign,train
ISIC_0025079,HAM_0005103,nv,benign,train
ISIC_0025083,HAM_0003015,bkl,benign,train
ISIC_0025084,HAM_0001522,nv,benign,train
ISIC_0025086,HAM_0004050,bkl,benign,train
ISIC_0025087,HAM_0004359,nv,benign,train
ISIC_0025090,HAM_0007258,nv,benign,train
ISIC_0025092,HAM_0001984,nv,benign,train
ISIC_0025093,HAM_0003970,nv,benign,train
ISIC_0025094,HAM_0002067,nv,benign,train
ISIC_0025095,HAM_0006847,nv,benign,train
ISIC_0025096,HAM_0000182,nv,benign,train
ISIC_0025098,HAM_0005337,nv,benign,train
ISIC_0025099,HAM_0004641,bkl,benign,train
ISIC_0025101,HAM_0005712,nv,benign,train
ISIC_0025103,HAM_0001529,bkl,benign,train
ISIC_0025104,HAM_0007128,nv,benign,train
ISIC_0025106,HAM_0000273,nv,benign,train
ISIC_0025107,HAM_0001887,nv,benign,train
ISIC_0025108,HAM_0007476,nv,benign,train
ISIC_0025109,HAM_0005031,nv,benign,train
ISIC_0025111,HAM_0005819,nv,benign,train
ISIC_0025112,HAM_0005755,nv,benign,train
ISIC_0025113,HAM_0000149,bkl,benign,train
ISIC_0025114,HAM_0003249,nv,benign,train
ISIC_0025116,HAM_0004316,nv,benign,train
ISIC_0025117,HAM_0005880,nv,benign,train
ISIC_0025118,HAM_0004909,nv,benign,train
ISIC_0025120,HAM_0000551,nv,benign,train
ISIC_0025122,HAM_0000057,nv,benign,train
ISIC_0025123,HAM_0001126,nv,benign,train
ISIC_0025124,HAM_0004484,nv,benign,train
ISIC_0025125,HAM_0006338,nv,benign,train
ISIC_0025126,HAM_0002953,nv,benign,train
ISIC_0025129,HAM_0006826,nv,benign,train
ISIC_0025131,HAM_0006124,bkl,benign,train
ISIC_0025133,HAM_0005319,nv,benign,train
ISIC_0025134,HAM_0000357,nv,benign,train
ISIC_0025135,HAM_0000530,nv,benign,train
ISIC_0025136,HAM_0000308,bkl,benign,train
ISIC_0025137,HAM_0004152,nv,benign,train
ISIC_0025138,HAM_0002174,nv,benign,train
ISIC_0025139,HAM_0007584,nv,benign,train
ISIC_0025140,HAM_0000907,bkl,benign,train
ISIC_0025141,HAM_0006599,nv,benign,train
ISIC_0025142,HAM_0004163,nv,benign,train
ISIC_0025143,HAM_0000561,nv,benign,train
ISIC_0025146,HAM_0000228,nv,benign,train
ISIC_0025147,HAM_0004425,nv,benign,train
ISIC_0025152,HAM_0000044,nv,benign,train
ISIC_0025154,HAM_0001177,df,benign,train
ISIC_0025156,HAM_0002106,nv,benign,train
ISIC_0025157,HAM_0004491,bkl,benign,train
ISIC_0025159,HAM_0000283,nv,benign,train
ISIC_0025160,HAM_0000268,nv,benign,train
ISIC_0025161,HAM_0006715,nv,benign,train
ISIC_0025162,HAM_0003353,nv,benign,train
ISIC_0025163,HAM_0002320,nv,benign,train
ISIC_0025164,HAM_0005405,nv,benign,train
ISIC_0025165,HAM_0003033,nv,benign,train
ISIC_0025166,HAM_0001689,nv,benign,train
ISIC_0025167,HAM_0005285,nv,benign,train
ISIC_0025168,HAM_0003035,nv,benign,train
ISIC_0025169,HAM_0002025,nv,benign,train
ISIC_0025170,HAM_0003113,nv,benign,train
ISIC_0025171,HAM_0005666,nv,benign,train
ISIC_0025172,HAM_0003305,nv,benign,train
ISIC_0025173,HAM_0000376,nv,benign,train
ISIC_0025174,HAM_0000817,nv,benign,train
ISIC_0025175,HAM_0002124,nv,benign,train
ISIC_0025177,HAM_0001248,nv,benign,train
ISIC_0025179,HAM_0005762,nv,benign,train
ISIC_0025180,HAM_0003265,bkl,benign,train
ISIC_0025181,HAM_0001347,nv,benign,train
ISIC_0025183,HAM_0006383,nv,benign,train
ISIC_0025184,HAM_0007178,nv,benign,train
ISIC_0025186,HAM_0002586,nv,benign,train
ISIC_0025187,HAM_0004335,nv,benign,train
ISIC_0025189,HAM_0007185,nv,benign,train
ISIC_0025190,HAM_0006096,nv,benign,train
ISIC_0025191,HAM_0001341,nv,benign,train
ISIC_0025192,HAM_0004982,nv,benign,train
ISIC_0025193,HAM_0006469,nv,benign,train
ISIC_0025194,HAM_0005512,nv,benign,train
ISIC_0025197,HAM_0000460,vasc,benign,train
ISIC_0025198,HAM_0006408,nv,benign,train
ISIC_0025199,HAM_0003206,bkl,benign,train
ISIC_0025201,HAM_0000377,nv,benign,train
ISIC_0025202,HAM_0007039,nv,benign,train
ISIC_0025203,HAM_0004048,nv,benign,train
ISIC_0025205,HAM_0007204,nv,benign,train
ISIC_0025206,HAM_0004395,nv,benign,train
ISIC_0025207,HAM_0007353,nv,benign,train
ISIC_0025208,HAM_0000397,nv,benign,train
ISIC_0025210,HAM_0006478,nv,benign,train
ISIC_0025213,HAM_0003150,nv,benign,train
ISIC_0025215,HAM_0006495,nv,benign,train
ISIC_0025216,HAM_0007549,nv,benign,train
ISIC_0025217,HAM_0001664,nv,benign,train
ISIC_0025218,HAM_0003093,nv,benign,train
ISIC_0025220,HAM_0006638,nv,benign,train
ISIC_0025223,HAM_0000827,df,benign,train
ISIC_0025224,HAM_0000572,nv,benign,train
ISIC_0025226,HAM_0004919,nv,benign,train
ISIC_0025227,HAM_0004717,nv,benign,train
ISIC_0025228,HAM_0004892,nv,benign,train
ISIC_0025229,HAM_0000857,nv,benign,train
ISIC_0025230,HAM_0001966,nv,benign,train
ISIC_0025231,HAM_0001817,nv,benign,train
ISIC_0025232,HAM_0003588,nv,benign,train
ISIC_0025233,HAM_0003718,nv,benign,train
ISIC_0025236,HAM_0004262,nv,benign,train
ISIC_0025237,HAM_0001701,nv,benign,train
ISIC_0025239,HAM_0003462,nv,benign,train
ISIC_0025240,HAM_0002348,nv,benign,train
ISIC_0025241,HAM_0002710,nv,benign,train
ISIC_0025242,HAM_0002747,nv,benign,train
ISIC_0025243,HAM_0001933,nv,benign,train
ISIC_0025244,HAM_0000845,vasc,benign,train
ISIC_0025245,HAM_0004020,nv,benign,train
ISIC_0025246,HAM_0001042,nv,benign,train
ISIC_0025249,HAM_0002639,vasc,benign,train
ISIC_0025250,HAM_0004769,vasc,benign,train
ISIC_0025251,HAM_0000956,nv,benign,train
ISIC_0025254,HAM_0006914,nv,benign,train
ISIC_0025255,HAM_0007142,nv,benign,train
ISIC_0025256,HAM_0006774,nv,benign,train
ISIC_0025258,HAM_0006519,nv,benign,train
ISIC_0025259,HAM_0003306,nv,benign,train
ISIC_0025261,HAM_0002796,nv,benign,train
ISIC_0025262,HAM_0005879,nv,benign,train
ISIC_0025263,HAM_0003705,nv,benign,train
ISIC_0025267,HAM_0000626,nv,benign,train
ISIC_0025270,HAM_0004764,nv,benign,train
ISIC_0025271,HAM_0003430,nv,benign,train
ISIC_0025272,HAM_0004915,nv,benign,train
ISIC_0025273,HAM_0004840,nv,benign,train
ISIC_0025275,HAM_0006123,bkl,benign,train
ISIC_0025276,HAM_0001396,bkl,benign,train
ISIC_0025278,HAM_0002795,nv,benign,train
ISIC_0025279,HAM_0000756,nv,benign,train
ISIC_0025280,HAM_0001583,nv,benign,train
ISIC_0025282,HAM_0003923,nv,benign,train
ISIC_0025283,HAM_0004693,nv,benign,train
ISIC_0025286,HAM_0000728,bkl,benign,train
ISIC_0025287,HAM_0004965,nv,benign,train
ISIC_0025288,HAM_0007595,nv,benign,train
ISIC_0025289,HAM_0006110,nv,benign,train
ISIC_0025290,HAM_0001340,nv,benign,train
ISIC_0025291,HAM_0003616,nv,benign,train
ISIC_0025292,HAM_0004630,bkl,benign,train
ISIC_0025293,HAM_0000885,nv,benign,train
ISIC_0025294,HAM_0006015,nv,benign,train
ISIC_0025295,HAM_0001230,nv,benign,train
ISIC_0025296,HAM_0006862,nv,benign,train
ISIC_0025297,HAM_0007513,bkl,benign,train
ISIC_0025298,HAM_0002815,nv,benign,train
ISIC_0025300,HAM_0006221,nv,benign,train
ISIC_0025302,HAM_0007421,df,benign,train
ISIC_0025305,HAM_0001492,nv,benign,train
ISIC_0025306,HAM_0005271,nv,benign,train
ISIC_0025307,HAM_0002362,nv,benign,train
ISIC_0025308,HAM_0001821,nv,benign,train
ISIC_0025309,HAM_0003937,nv,benign,train
ISIC_0025311,HAM_0001594,nv,benign,train
ISIC_0025312,HAM_0005610,bkl,benign,train
ISIC_0025315,HAM_0007084,nv,benign,train
ISIC_0025318,HAM_0000760,nv,benign,train
ISIC_0025320,HAM_0006653,nv,benign,train
ISIC_0025321,HAM_0005155,vasc,benign,train
ISIC_0025325,HAM_0002561,nv,benign,train
ISIC_0025326,HAM_0003000,bkl,benign,train
ISIC_0025327,HAM_0001971,nv,benign,train
ISIC_0025328,HAM_0004834,nv,benign,train
ISIC_0025329,HAM_0001056,nv,benign,train
ISIC_0025332,HAM_0001261,nv,benign,train
ISIC_0025333,HAM_0007515,nv,benign,train
ISIC_0025334,HAM_0006557,nv,benign,train
ISIC_0025337,HAM_0002988,bkl,benign,train
ISIC_0025338,HAM_0002925,nv,benign,train
ISIC_0025339,HAM_0006755,bkl,benign,train
ISIC_0025340,HAM_0006968,nv,benign,train
ISIC_0025341,HAM_0006352,nv,benign,train
ISIC_0025342,HAM_0005293,nv,benign,train
ISIC_0025344,HAM_0000937,nv,benign,train
ISIC_0025345,HAM_0000893,bkl,benign,train
ISIC_0025346,HAM_0000000,nv,benign,train
ISIC_0025347,HAM_0003776,nv,benign,train
ISIC_0025348,HAM_0002688,nv,benign,train
ISIC_0025351,HAM_0007591,bkl,benign,train
ISIC_0025352,HAM_0005159,nv,benign,train
ISIC_0025353,HAM_0003148,nv,benign,train
ISIC_0025354,HAM_0000126,nv,benign,train
ISIC_0025356,HAM_0005320,nv,benign,train
ISIC_0025357,HAM_0005118,nv,benign,train
ISIC_0025359,HAM_0004517,nv,benign,train
ISIC_0025360,HAM_0002006,nv,benign,train
ISIC_0025361,HAM_0004901,nv,benign,train
ISIC_0025364,HAM_0000692,nv,benign,train
ISIC_0025365,HAM_0000532,nv,benign,train
ISIC_0025366,HAM_0002276,bkl,benign,train
ISIC_0025367,HAM_0005859,nv,benign,train
ISIC_0025369,HAM_0004896,nv,benign,train
ISIC_0025371,HAM_0002272,nv,benign,train
ISIC_0025372,HAM_0006120,nv,benign,train
ISIC_0025373,HAM_0007569,df,benign,train
ISIC_0025374,HAM_0006031,bkl,benign,train
ISIC_0025375,HAM_0007600,nv,benign,train
ISIC_0025376,HAM_0006580,bkl,benign,train
ISIC_0025377,HAM_0007211,nv,benign,train
ISIC_0025380,HAM_0002967,nv,benign,train
ISIC_0025381,HAM_0002324,nv,benign,train
ISIC_0025384,HAM_0002623,nv,benign,train
ISIC_0025385,HAM_0000596,nv,benign,train
ISIC_0025386,HAM_0003686,nv,benign,train
ISIC_0025388,HAM_0003007,bkl,benign,train
ISIC_0025389,HAM_0004921,bkl,benign,train
ISIC_0025392,HAM_0002161,bkl,benign,train
ISIC_0025393,HAM_0004358,nv,benign,train
ISIC_0025395,HAM_0000371,nv,benign,train
ISIC_0025397,HAM_0004402,nv,benign,train
ISIC_0025399,HAM_0001992,nv,benign,train
ISIC_0025400,HAM_0005173,nv,benign,train
ISIC_0025401,HAM_0000842,nv,benign,train
ISIC_0025403,HAM_0003589,nv,benign,train
ISIC_0025404,HAM_0000251,nv,benign,train
ISIC_0025405,HAM_0007279,nv,benign,train
ISIC_0025407,HAM_0002226,nv,benign,train
ISIC_0025408,HAM_0000469,nv,benign,train
ISIC_0025410,HAM_0005541,nv,benign,train
ISIC_0025412,HAM_0005110,nv,benign,train
ISIC_0025415,HAM_0005619,nv,benign,train
ISIC_0025416,HAM_0005683,nv,benign,train
ISIC_0025418,HAM_0006571,nv,benign,train
ISIC_0025419,HAM_0007010,bkl,benign,train
ISIC_0025421,HAM_0000395,nv,benign,train
ISIC_0025422,HAM_0002572,nv,benign,train
ISIC_0025423,HAM_0002229,nv,benign,train
ISIC_0025424,HAM_0006464,nv,benign,train
ISIC_0025425,HAM_0002787,vasc,benign,train
ISIC_0025426,HAM_0006677,nv,benign,train
ISIC_0025429,HAM_0007547,nv,benign,train
ISIC_0025430,HAM_0002972,nv,benign,train
ISIC_0025431,HAM_0000607,bkl,benign,train
ISIC_0025432,HAM_0006920,nv,benign,train
ISIC_0025434,HAM_0001878,bkl,benign,train
ISIC_0025435,HAM_0002619,nv,benign,train
ISIC_0025436,HAM_0002556,nv,benign,train
ISIC_0025438,HAM_0003697,nv,benign,train
ISIC_0025441,HAM_0001198,nv,benign,train
ISIC_0025442,HAM_0002652,nv,benign,train
ISIC_0025443,HAM_0002497,nv,benign,train
ISIC_0025444,HAM_0000427,nv,benign,train
ISIC_0025445,HAM_0007536,nv,benign,train
ISIC_0025446,HAM_0002364,nv,benign,train
ISIC_0025447,HAM_0003248,nv,benign,train
ISIC_0025448,HAM_0003733,nv,benign,train
ISIC_0025449,HAM_0004482,nv,benign,train
ISIC_0025453,HAM_0006187,nv,benign,train
ISIC_0025454,HAM_0001423,bkl,benign,train
ISIC_0025455,HAM_0002504,nv,benign,train
ISIC_0025456,HAM_0003158,nv,benign,train
ISIC_0025457,HAM_0002108,nv,benign,train
ISIC_0025458,HAM_0001604,nv,benign,train
ISIC_0025459,HAM_0002727,nv,benign,train
ISIC_0025462,HAM_0000367,nv,benign,train
ISIC_0025463,HAM_0007075,nv,benign,train
ISIC_0025464,HAM_0006704,nv,benign,train
ISIC_0025465,HAM_0003996,bkl,benign,train
ISIC_0025466,HAM_0001620,bkl,benign,train
ISIC_0025468,HAM_0001939,nv,benign,train
ISIC_0025469,HAM_0005319,nv,benign,train
ISIC_0025470,HAM_0005632,bkl,benign,train
ISIC_0025474,HAM_0004271,nv,benign,train
ISIC_0025475,HAM_0003196,nv,benign,train
ISIC_0025476,HAM_0006052,nv,benign,train
ISIC_0025478,HAM_0005499,nv,benign,train
ISIC_0025479,HAM_0005220,nv,benign,train
ISIC_0025482,HAM_0000328,nv,benign,train
ISIC_0025483,HAM_0007170,nv,benign,train
ISIC_0025484,HAM_0000215,bkl,benign,train
ISIC_0025485,HAM_0005260,bkl,benign,train
ISIC_0025490,HAM_0001840,nv,benign,train
ISIC_0025491,HAM_0006608,nv,benign,train
ISIC_0025492,HAM_0005631,nv,benign,train
ISIC_0025494,HAM_0000677,nv,benign,train
ISIC_0025496,HAM_0002996,nv,benign,train
ISIC_0025497,HAM_0007006,nv,benign,train
ISIC_0025498,HAM_0003518,nv,benign,train
ISIC_0025499,HAM_0005696,nv,benign,train
ISIC_0025502,HAM_0002125,nv,benign,train
ISIC_0025503,HAM_0005423,nv,benign,train
ISIC_0025504,HAM_0004317,df,benign,train
ISIC_0025505,HAM_0000836,nv,benign,train
ISIC_0025506,HAM_0005393,nv,benign,train
ISIC_0025507,HAM_0006190,bkl,benign,train
ISIC_0025508,HAM_0000705,nv,benign,train
ISIC_0025510,HAM_0002092,bkl,benign,train
ISIC_0025514,HAM_0006791,nv,benign,train
ISIC_0025515,HAM_0001781,bkl,benign,train
ISIC_0025516,HAM_0001512,nv,benign,train
ISIC_0025517,HAM_0005848,nv,benign,train
ISIC_0025518,HAM_0003698,nv,benign,train
ISIC_0025519,HAM_0006211,bkl,benign,train
ISIC_0025521,HAM_0004969,nv,benign,train
ISIC_0025522,HAM_0000454,nv,benign,train
ISIC_0025523,HAM_0002725,nv,benign,train
ISIC_0025526,HAM_0003187,bkl,benign,train
ISIC_0025527,HAM_0001500,nv,benign,train
ISIC_0025529,HAM_0000898,bkl,benign,train
ISIC_0025532,HAM_0000438,nv,benign,train
ISIC_0025534,HAM_0000163,nv,benign,train
ISIC_0025535,HAM_0001268,nv,benign,train
ISIC_0025536,HAM_0005035,nv,benign,train
ISIC_0025537,HAM_0007257,nv,benign,train
ISIC_0025538,HAM_0000661,nv,benign,train
ISIC_0025540,HAM_0001083,nv,benign,train
ISIC_0025541,HAM_0005880,nv,benign,train
ISIC_0025542,HAM_0006685,nv,benign,train
ISIC_0025544,HAM_0001420,nv,benign,train
ISIC_0025547,HAM_0003299,nv,benign,train
ISIC_0025548,HAM_0003326,bkl,benign,train
ISIC_0025549,HAM_0005128,nv,benign,train
ISIC_0025551,HAM_0003022,nv,benign,train
ISIC_0025552,HAM_0000218,nv,benign,train
ISIC_0025553,HAM_0003619,nv,benign,train
ISIC_0025554,HAM_0000907,bkl,benign,train
ISIC_0025555,HAM_0003951,nv,benign,train
ISIC_0025556,HAM_0005311,nv,benign,train
ISIC_0025558,HAM_0004933,nv,benign,train
ISIC_0025562,HAM_0001313,nv,benign,train
ISIC_0025565,HAM_0003153,nv,benign,train
ISIC_0025566,HAM_0006117,nv,benign,train
ISIC_0025567,HAM_0006574,bkl,benign,train
ISIC_0025568,HAM_0005162,nv,benign,train
ISIC_0025569,HAM_0003009,nv,benign,train
ISIC_0025570,HAM_0003985,nv,benign,train
ISIC_0025575,HAM_0001245,bkl,benign,train
ISIC_0025578,HAM_0002218,vasc,benign,train
ISIC_0025580,HAM_0002938,nv,benign,train
ISIC_0025581,HAM_0006358,nv,benign,train
ISIC_0025585,HAM_0000576,nv,benign,train
ISIC_0025586,HAM_0004498,nv,benign,train
ISIC_0025587,HAM_0007510,nv,benign,train
ISIC_0025590,HAM_0006819,nv,benign,train
ISIC_0025591,HAM_0006446,nv,benign,train
ISIC_0025593,HAM_0001957,nv,benign,train
ISIC_0025594,HAM_0005983,df,benign,train
ISIC_0025595,HAM_0000192,nv,benign,train
ISIC_0025596,HAM_0005938,vasc,benign,train
ISIC_0025598,HAM_0004986,nv,benign,train
ISIC_0025599,HAM_0004765,vasc,benign,train
ISIC_0025604,HAM_0004903,nv,benign,train
ISIC_0025606,HAM_0005376,vasc,benign,train
ISIC_0025607,HAM_0004757,nv,benign,train
ISIC_0025608,HAM_0003624,nv,benign,train
ISIC_0025609,HAM_0005906,nv,benign,train
ISIC_0025610,HAM_0003308,nv,benign,train
ISIC_0025613,HAM_0000446,nv,benign,train
ISIC_0025614,HAM_0002089,nv,benign,train
ISIC_0025615,HAM_0006568,nv,benign,train
ISIC_0025618,HAM_0001612,nv,benign,train
ISIC_0025619,HAM_0000801,nv,benign,train
ISIC_0025621,HAM_0006439,nv,benign,train
ISIC_0025622,HAM_0005362,df,benign,train
ISIC_0025623,HAM_0000821,bkl,benign,train
ISIC_0025624,HAM_0006783,nv,benign,train
ISIC_0025625,HAM_0004497,nv,benign,train
ISIC_0025626,HAM_0007177,nv,benign,train
ISIC_0025627,HAM_0005335,bkl,benign,train
ISIC_0025628,HAM_0005475,vasc,benign,train
ISIC_0025629,HAM_0002977,nv,benign,train
ISIC_0025631,HAM_0006312,nv,benign,train
ISIC_0025632,HAM_0004223,nv,benign,train
ISIC_0025633,HAM_0000783,nv,benign,train
ISIC_0025634,HAM_0004135,nv,benign,train
ISIC_0025635,HAM_0004639,nv,benign,train
ISIC_0025636,HAM_0001579,nv,benign,train
ISIC_0025640,HAM_0000014,nv,benign,train
ISIC_0025641,HAM_0003468,nv,benign,train
ISIC_0025642,HAM_0007409,bkl,benign,train
ISIC_0025645,HAM_0002543,nv,benign,train
ISIC_0025646,HAM_0005988,nv,benign,train
ISIC_0025648,HAM_0004298,nv,benign,train
ISIC_0025652,HAM_0003965,nv,benign,train
ISIC_0025653,HAM_0005347,nv,benign,train
ISIC_0025654,HAM_0002742,bkl,benign,train
ISIC_0025655,HAM_0000759,nv,benign,train
ISIC_0025658,HAM_0000941,nv,benign,train
ISIC_0025659,HAM_0004988,bkl,benign,train
ISIC_0025662,HAM_0001525,nv,benign,train
ISIC_0025664,HAM_0004619,nv,benign,train
ISIC_0025665,HAM_0002661,nv,benign,train
ISIC_0025666,HAM_0005882,nv,benign,train
ISIC_0025667,HAM_0000762,nv,benign,train
ISIC_0025668,HAM_0007051,df,benign,train
ISIC_0025669,HAM_0003860,nv,benign,train
ISIC_0025670,HAM_0002332,nv,benign,train
ISIC_0025671,HAM_0004783,nv,benign,train
ISIC_0025672,HAM_0007123,nv,benign,train
ISIC_0025673,HAM_0005089,nv,benign,train
ISIC_0025675,HAM_0000557,nv,benign,train
ISIC_0025676,HAM_0004082,nv,benign,train
ISIC_0025678,HAM_0006836,nv,benign,train
ISIC_0025679,HAM_0003695,nv,benign,train
ISIC_0025680,HAM_0000415,vasc,benign,train
ISIC_0025681,HAM_0007228,nv,benign,train
ISIC_0025682,HAM_0004812,nv,benign,train
ISIC_0025683,HAM_0000391,nv,benign,train
ISIC_0025685,HAM_0003029,nv,benign,train
ISIC_0025687,HAM_0002097,nv,benign,train
ISIC_0025688,HAM_0007612,nv,benign,train
ISIC_0025689,HAM_0006629,nv,benign,train
ISIC_0025692,HAM_0007378,nv,benign,train
ISIC_0025693,HAM_0002879,bkl,benign,train
ISIC_0025694,HAM_0007057,nv,benign,train
ISIC_0025695,HAM_0003667,nv,benign,train
ISIC_0025698,HAM_0002654,nv,benign,train
ISIC_0025701,HAM_0000359,nv,benign,train
ISIC_0025703,HAM_0000110,bkl,benign,train
ISIC_0025704,HAM_0001253,nv,benign,train
ISIC_0025710,HAM_0001529,bkl,benign,train
ISIC_0025713,HAM_0003178,nv,benign,train
ISIC_0025714,HAM_0000458,nv,benign,train
ISIC_0025715,HAM_0007111,nv,benign,train
ISIC_0025716,HAM_0001200,bkl,benign,train
ISIC_0025717,HAM_0007461,nv,benign,train
ISIC_0025719,HAM_0000833,bkl,benign,train
ISIC_0025720,HAM_0004464,nv,benign,train
ISIC_0025722,HAM_0001590,nv,benign,train
ISIC_0025725,HAM_0000056,nv,benign,train
ISIC_0025726,HAM_0001120,nv,benign,train
ISIC_0025727,HAM_0000130,nv,benign,train
ISIC_0025728,HAM_0003921,nv,benign,train
ISIC_0025733,HAM_0006509,nv,benign,train
ISIC_0025734,HAM_0003099,nv,benign,train
ISIC_0025735,HAM_0002349,nv,benign,train
ISIC_0025736,HAM_0004948,nv,benign,train
ISIC_0025737,HAM_0000091,nv,benign,train
ISIC_0025738,HAM_0004378,nv,benign,train
ISIC_0025739,HAM_0002036,nv,benign,train
ISIC_0025740,HAM_0001308,nv,benign,train
ISIC_0025741,HAM_0005732,nv,benign,train
ISIC_0025742,HAM_0003723,nv,benign,train
ISIC_0025743,HAM_0004382,bkl,benign,train
ISIC_0025745,HAM_0005444,nv,benign,train
ISIC_0025746,HAM_0005591,bkl,benign,train
ISIC_0025747,HAM_0006911,nv,benign,train
ISIC_0025750,HAM_0007056,nv,benign,train
ISIC_0025754,HAM_0006797,nv,benign,train
ISIC_0025756,HAM_0000608,nv,benign,train
ISIC_0025757,HAM_0000695,nv,benign,train
ISIC_0025758,HAM_0005443,bkl,benign,train
ISIC_0025759,HAM_0000014,nv,benign,train
ISIC_0025760,HAM_0007015,nv,benign,train
ISIC_0025762,HAM_0005189,nv,benign,train
ISIC_0025763,HAM_0007508,nv,benign,train
ISIC_0025764,HAM_0003270,nv,benign,train
ISIC_0025765,HAM_0006781,nv,benign,train
ISIC_0025767,HAM_0001949,bkl,benign,train
ISIC_0025768,HAM_0002512,nv,benign,train
ISIC_0025769,HAM_0001943,nv,benign,train
ISIC_0025770,HAM_0004913,nv,benign,train
ISIC_0025771,HAM_0001841,df,benign,train
ISIC_0025772,HAM_0004633,nv,benign,train
ISIC_0025773,HAM_0002709,nv,benign,train
ISIC_0025774,HAM_0002233,nv,benign,train
ISIC_0025775,HAM_0004516,nv,benign,train
ISIC_0025776,HAM_0003785,nv,benign,train
ISIC_0025777,HAM_0002827,bkl,benign,train
ISIC_0025778,HAM_0000609,nv,benign,train
ISIC_0025779,HAM_0000960,nv,benign,train
ISIC_0025782,HAM_0003276,nv,benign,train
ISIC_0025784,HAM_0003652,nv,benign,train
ISIC_0025785,HAM_0005110,nv,benign,train
ISIC_0025788,HAM_0003591,nv,benign,train
ISIC_0025792,HAM_0001634,nv,benign,train
ISIC_0025795,HAM_0000054,nv,benign,train
ISIC_0025796,HAM_0002830,nv,benign,train
ISIC_0025797,HAM_0001698,nv,benign,train
ISIC_0025798,HAM_0006881,nv,benign,train
ISIC_0025801,HAM_0004132,nv,benign,train
ISIC_0025802,HAM_0001199,nv,benign,train
ISIC_0025805,HAM_0004691,bkl,benign,train
ISIC_0025806,HAM_0003948,nv,benign,train
ISIC_0025809,HAM_0004663,nv,benign,train
ISIC_0025813,HAM_0001915,nv,benign,train
ISIC_0025815,HAM_0005036,nv,benign,train
ISIC_0025816,HAM_0007122,nv,benign,train
ISIC_0025817,HAM_0002542,nv,benign,train
ISIC_0025819,HAM_0002299,bkl,benign,train
ISIC_0025820,HAM_0000177,nv,benign,train
ISIC_0025821,HAM_0002528,nv,benign,train
ISIC_0025822,HAM_0004404,nv,benign,train
ISIC_0025823,HAM_0007425,nv,benign,train
ISIC_0025828,HAM_0006515,nv,benign,train
ISIC_0025830,HAM_0007232,bkl,benign,train
ISIC_0025833,HAM_0003131,nv,benign,train
ISIC_0025836,HAM_0000380,nv,benign,train
ISIC_0025838,HAM_0001362,bkl,benign,train
ISIC_0025839,HAM_0003385,nv,benign,train
ISIC_0025841,HAM_0001210,nv,benign,train
ISIC_0025842,HAM_0004274,bkl,benign,train
ISIC_0025843,HAM_0004098,nv,benign,train
ISIC_0025844,HAM_0006840,nv,benign,train
ISIC_0025846,HAM_0001077,nv,benign,train
ISIC_0025848,HAM_0002310,nv,benign,train
ISIC_0025849,HAM_0001153,nv,benign,train
ISIC_0025850,HAM_0005611,nv,benign,train
ISIC_0025851,HAM_0005845,bkl,benign,train
ISIC_0025852,HAM_0001403,nv,benign,train
ISIC_0025853,HAM_0003897,nv,benign,train
ISIC_0025856,HAM_0003165,bkl,benign,train
ISIC_0025857,HAM_0002091,nv,benign,train
ISIC_0025858,HAM_0007473,nv,benign,train
ISIC_0025859,HAM_0002837,nv,benign,train
ISIC_0025862,HAM_0003515,nv,benign,train
ISIC_0025864,HAM_0005630,nv,benign,train
ISIC_0025865,HAM_0005160,nv,benign,train
ISIC_0025866,HAM_0001882,nv,benign,train
ISIC_0025868,HAM_0003251,nv,benign,train
ISIC_0025870,HAM_0007606,nv,benign,train
ISIC_0025872,HAM_0004973,nv,benign,train
ISIC_0025875,HAM_0000722,nv,benign,train
ISIC_0025876,HAM_0002957,bkl,benign,train
ISIC_0025877,HAM_0005123,nv,benign,train
ISIC_0025881,HAM_0002571,nv,benign,train
ISIC_0025883,HAM_0007607,bkl,benign,train
ISIC_0025884,HAM_0001999,nv,benign,train
ISIC_0025886,HAM_0006741,nv,benign,train
ISIC_0025887,HAM_0006390,nv,benign,train
ISIC_0025888,HAM_0000584,nv,benign,train
ISIC_0025890,HAM_0000646,nv,benign,train
ISIC_0025892,HAM_0002754,nv,benign,train
ISIC_0025893,HAM_0007156,nv,benign,train
ISIC_0025894,HAM_0000017,nv,benign,train
ISIC_0025895,HAM_0000478,nv,benign,train
ISIC_0025897,HAM_0003539,nv,benign,train
ISIC_0025898,HAM_0002332,nv,benign,train
ISIC_0025900,HAM_0000943,nv,benign,train
ISIC_0025902,HAM_0005966,nv,benign,train
ISIC_0025903,HAM_0002129,df,benign,train
ISIC_0025905,HAM_0004138,nv,benign,train
ISIC_0025906,HAM_0007179,bkl,benign,train
ISIC_0025907,HAM_0002658,nv,benign,train
ISIC_0025908,HAM_0003785,nv,benign,train
ISIC_0025909,HAM_0006856,nv,benign,train
ISIC_0025911,HAM_0004648,df,benign,train
ISIC_0025912,HAM_0007449,nv,benign,train
ISIC_0025913,HAM_0003409,nv,benign,train
ISIC_0025915,HAM_0001601,bkl,benign,train
ISIC_0025916,HAM_0002382,nv,benign,train
ISIC_0025917,HAM_0003500,nv,benign,train
ISIC_0025918,HAM_0003078,nv,benign,train
ISIC_0025919,HAM_0001085,nv,benign,train
ISIC_0025920,HAM_0007194,nv,benign,train
ISIC_0025924,HAM_0006748,vasc,benign,train
ISIC_0025925,HAM_0000803,nv,benign,train
ISIC_0025926,HAM_0005854,nv,benign,train
ISIC_0025930,HAM_0000154,nv,benign,train
ISIC_0025931,HAM_0001407,nv,benign,train
ISIC_0025933,HAM_0006095,nv,benign,train
ISIC_0025934,HAM_0006395,nv,benign,train
ISIC_0025935,HAM_0006029,nv,benign,train
ISIC_0025936,HAM_0000889,nv,benign,train
ISIC_0025937,HAM_0004884,bkl,benign,train
ISIC_0025939,HAM_0006622,bkl,benign,train
ISIC_0025942,HAM_0000302,nv,benign,train
ISIC_0025943,HAM_0005162,nv,benign,train
ISIC_0025944,HAM_0005634,nv,benign,train
ISIC_0025945,HAM_0003833,nv,benign,train
ISIC_0025946,HAM_0002411,nv,benign,train
ISIC_0025949,HAM_0005050,nv,benign,train
ISIC_0025950,HAM_0007477,nv,benign,train
ISIC_0025951,HAM_0002200,nv,benign,train
ISIC_0025952,HAM_0004678,nv,benign,train
ISIC_0025954,HAM_0002706,df,benign,train
ISIC_0025956,HAM_0000741,nv,benign,train
ISIC_0025959,HAM_0000947,nv,benign,train
ISIC_0025960,HAM_0002142,nv,benign,train
ISIC_0025962,HAM_0006297,nv,benign,train
ISIC_0025965,HAM_0005210,nv,benign,train
ISIC_0025966,HAM_0001553,nv,benign,train
ISIC_0025967,HAM_0004518,nv,benign,train
ISIC_0025968,HAM_0007490,nv,benign,train
ISIC_0025969,HAM_0004369,nv,benign,train
ISIC_0025970,HAM_0003033,nv,benign,train
ISIC_0025972,HAM_0007164,nv,benign,train
ISIC_0025973,HAM_0003943,bkl,benign,train
ISIC_0025974,HAM_0001770,nv,benign,train
ISIC_0025976,HAM_0000565,nv,benign,train
ISIC_0025977,HAM_0001225,nv,benign,train
ISIC_0025978,HAM_0000523,nv,benign,train
ISIC_0025979,HAM_0003470,nv,benign,train
ISIC_0025980,HAM_0005529,df,benign,train
ISIC_0025983,HAM_0004025,nv,benign,train
ISIC_0025984,HAM_0004234,bkl,benign,train
ISIC_0025986,HAM_0006123,bkl,benign,train
ISIC_0025988,HAM_0001242,nv,benign,train
ISIC_0025989,HAM_0003033,nv,benign,train
ISIC_0025990,HAM_0000609,nv,benign,train
ISIC_0025991,HAM_0000595,nv,benign,train
ISIC_0025994,HAM_0006655,nv,benign,train
ISIC_0025995,HAM_0000914,nv,benign,train
ISIC_0025997,HAM_0001256,nv,benign,train
ISIC_0025998,HAM_0000370,nv,benign,train
ISIC_0025999,HAM_0005286,nv,benign,train
ISIC_0026000,HAM_0003071,nv,benign,train
ISIC_0026001,HAM_0004907,nv,benign,train
ISIC_0026002,HAM_0007371,nv,benign,train
ISIC_0026003,HAM_0000951,nv,benign,train
ISIC_0026004,HAM_0006479,nv,benign,train
ISIC_0026006,HAM_0003583,nv,benign,train
ISIC_0026007,HAM_0003931,nv,benign,train
ISIC_0026008,HAM_0001934,nv,benign,train
ISIC_0026010,HAM_0004916,nv,benign,train
ISIC_0026012,HAM_0000028,nv,benign,train
ISIC_0026015,HAM_0002350,bkl,benign,train
ISIC_0026016,HAM_0003789,bkl,benign,train
ISIC_0026017,HAM_0004095,nv,benign,train
ISIC_0026018,HAM_0005883,bkl,benign,train
ISIC_0026019,HAM_0001768,nv,benign,train
ISIC_0026020,HAM_0001550,nv,benign,train
ISIC_0026021,HAM_0004013,nv,benign,train
ISIC_0026022,HAM_0006725,nv,benign,train
ISIC_0026023,HAM_0000815,nv,benign,train
ISIC_0026024,HAM_0000666,nv,benign,train
ISIC_0026026,HAM_0004492,nv,benign,train
ISIC_0026027,HAM_0000509,nv,benign,train
ISIC_0026028,HAM_0004133,nv,benign,train
ISIC_0026030,HAM_0003580,nv,benign,train
ISIC_0026032,HAM_0006370,nv,benign,train
ISIC_0026033,HAM_0003319,nv,benign,train
ISIC_0026035,HAM_0001043,nv,benign,train
ISIC_0026037,HAM_0006756,nv,benign,train
ISIC_0026038,HAM_0000724,nv,benign,train
ISIC_0026039,HAM_0000797,nv,benign,train
ISIC_0026041,HAM_0001072,nv,benign,train
ISIC_0026042,HAM_0007000,bkl,benign,train
ISIC_0026043,HAM_0000362,nv,benign,train
ISIC_0026044,HAM_0006945,bkl,benign,train
ISIC_0026046,HAM_0002190,bkl,benign,train
ISIC_0026047,HAM_0001208,nv,benign,train
ISIC_0026048,HAM_0002271,nv,benign,train
ISIC_0026050,HAM_0005473,nv,benign,train
ISIC_0026052,HAM_0005770,nv,benign,train
ISIC_0026053,HAM_0001319,nv,benign,train
ISIC_0026054,HAM_0002943,nv,benign,train
ISIC_0026055,HAM_0006605,nv,benign,train
ISIC_0026057,HAM_0000038,nv,benign,train
ISIC_0026058,HAM_0007361,nv,benign,train
ISIC_0026059,HAM_0006970,nv,benign,train
ISIC_0026060,HAM_0005891,bkl,benign,train
ISIC_0026061,HAM_0001973,nv,benign,train
ISIC_0026062,HAM_0000625,nv,benign,train
ISIC_0026064,HAM_0003714,nv,benign,train
ISIC_0026066,HAM_0001599,nv,benign,train
ISIC_0026067,HAM_0000431,nv,benign,train
ISIC_0026068,HAM_0004413,vasc,benign,train
ISIC_0026069,HAM_0000524,bkl,benign,train
ISIC_0026070,HAM_0002268,bkl,benign,train
ISIC_0026071,HAM_0001190,nv,benign,train
ISIC_0026072,HAM_0006622,bkl,benign,train
ISIC_0026075,HAM_0004134,nv,benign,train
ISIC_0026076,HAM_0001361,nv,benign,train
ISIC_0026077,HAM_0005592,nv,benign,train
ISIC_0026079,HAM_0004683,nv,benign,train
ISIC_0026080,HAM_0004762,nv,benign,train
ISIC_0026082,HAM_0002379,nv,benign,train
ISIC_0026084,HAM_0005879,nv,benign,train
ISIC_0026085,HAM_0001858,bkl,benign,train
ISIC_0026087,HAM_0002378,nv,benign,train
ISIC_0026088,HAM_0002958,nv,benign,train
ISIC_0026092,HAM_0002914,vasc,benign,train
ISIC_0026093,HAM_0004704,nv,benign,train
ISIC_0026095,HAM_0002297,nv,benign,train
ISIC_0026096,HAM_0006543,nv,benign,train
ISIC_0026097,HAM_0003419,nv,benign,train
ISIC_0026098,HAM_0000921,nv,benign,train
ISIC_0026099,HAM_0000634,nv,benign,train
ISIC_0026101,HAM_0003698,nv,benign,train
ISIC_0026102,HAM_0006841,nv,benign,train
ISIC_0026103,HAM_0000039,nv,benign,train
ISIC_0026104,HAM_0004569,bkl,benign,train
ISIC_0026106,HAM_0001669,nv,benign,train
ISIC_0026107,HAM_0003265,bkl,benign,train
ISIC_0026108,HAM_0003159,nv,benign,train
ISIC_0026109,HAM_0007503,nv,benign,train
ISIC_0026110,HAM_0003295,nv,benign,train
ISIC_0026111,HAM_0000374,nv,benign,train
ISIC_0026112,HAM_0000301,nv,benign,train
ISIC_0026116,HAM_0002855,nv,benign,train
ISIC_0026121,HAM_0002415,nv,benign,train
ISIC_0026122,HAM_0000666,nv,benign,train
ISIC_0026124,HAM_0003078,nv,benign,train
ISIC_0026126,HAM_0000025,nv,benign,train
ISIC_0026127,HAM_0000199,nv,benign,train
ISIC_0026128,HAM_0006033,nv,benign,train
ISIC_0026129,HAM_0001035,nv,benign,train
ISIC_0026130,HAM_0005144,nv,benign,train
ISIC_0026133,HAM_0004833,nv,benign,train
ISIC_0026134,HAM_0007119,nv,benign,train
ISIC_0026136,HAM_0003145,nv,benign,train
ISIC_0026137,HAM_0006669,nv,benign,train
ISIC_0026139,HAM_0002809,bkl,benign,train
ISIC_0026140,HAM_0002973,nv,benign,train
ISIC_0026141,HAM_0003525,nv,benign,train
ISIC_0026142,HAM_0006945,bkl,benign,train
ISIC_0026143,HAM_0002776,nv,benign,train
ISIC_0026144,HAM_0000023,nv,benign,train
ISIC_0026145,HAM_0005326,nv,benign,train
ISIC_0026146,HAM_0006888,nv,benign,train
ISIC_0026147,HAM_0006983,nv,benign,train
ISIC_0026148,HAM_0002975,nv,benign,train
ISIC_0026151,HAM_0003932,nv,benign,train
ISIC_0026153,HAM_0002957,bkl,benign,train
ISIC_0026155,HAM_0002458,nv,benign,train
ISIC_0026157,HAM_0000787,nv,benign,train
ISIC_0026159,HAM_0004491,bkl,benign,train
ISIC_0026160,HAM_0001639,nv,benign,train
ISIC_0026161,HAM_0007407,nv,benign,train
ISIC_0026162,HAM_0005525,nv,benign,train
ISIC_0026164,HAM_0002872,nv,benign,train
ISIC_0026165,HAM_0005950,nv,benign,train
ISIC_0026166,HAM_0000562,nv,benign,train
ISIC_0026168,HAM_0002013,nv,benign,train
ISIC_0026169,HAM_0006785,nv,benign,train
ISIC_0026170,HAM_0001010,nv,benign,train
ISIC_0026172,HAM_0003255,nv,benign,train
ISIC_0026173,HAM_0004130,nv,benign,train
ISIC_0026174,HAM_0006009,bkl,benign,train
ISIC_0026175,HAM_0006953,nv,benign,train
ISIC_0026176,HAM_0002223,nv,benign,train
ISIC_0026177,HAM_0006583,nv,benign,train
ISIC_0026179,HAM_0003523,nv,benign,train
ISIC_0026180,HAM_0000755,nv,benign,train
ISIC_0026181,HAM_0001560,nv,benign,train
ISIC_0026182,HAM_0001265,nv,benign,train
ISIC_0026183,HAM_0000732,nv,benign,train
ISIC_0026184,HAM_0002524,nv,benign,train
ISIC_0026185,HAM_0001897,nv,benign,train
ISIC_0026186,HAM_0002106,nv,benign,train
ISIC_0026187,HAM_0003258,nv,benign,train
ISIC_0026189,HAM_0000926,nv,benign,train
ISIC_0026190,HAM_0002571,nv,benign,train
ISIC_0026191,HAM_0003084,nv,benign,train
ISIC_0026195,HAM_0002384,nv,benign,train
ISIC_0026196,HAM_0006632,nv,benign,train
ISIC_0026197,HAM_0003678,nv,benign,train
ISIC_0026199,HAM_0001880,nv,benign,train
ISIC_0026200,HAM_0007198,nv,benign,train
ISIC_0026201,HAM_0001339,nv,benign,train
ISIC_0026202,HAM_0006219,nv,benign,train
ISIC_0026204,HAM_0000670,nv,benign,train
ISIC_0026205,HAM_0006912,bkl,benign,train
ISIC_0026208,HAM_0007201,nv,benign,train
ISIC_0026209,HAM_0001111,nv,benign,train
ISIC_0026216,HAM_0005762,nv,benign,train
ISIC_0026217,HAM_0002205,nv,benign,train
ISIC_0026218,HAM_0001541,nv,benign,train
ISIC_0026219,HAM_0006399,bkl,benign,train
ISIC_0026221,HAM_0006676,nv,benign,train
ISIC_0026222,HAM_0005925,nv,benign,train
ISIC_0026223,HAM_0000464,nv,benign,train
ISIC_0026224,HAM_0005589,nv,benign,train
ISIC_0026225,HAM_0003781,nv,benign,train
ISIC_0026226,HAM_0005755,nv,benign,train
ISIC_0026227,HAM_0000986,nv,benign,train
ISIC_0026228,HAM_0003168,nv,benign,train
ISIC_0026231,HAM_0006581,nv,benign,train
ISIC_0026232,HAM_0000912,nv,benign,train
ISIC_0026234,HAM_0003729,nv,benign,train
ISIC_0026237,HAM_0003299,nv,benign,train
ISIC_0026238,HAM_0001375,nv,benign,train
ISIC_0026240,HAM_0006429,nv,benign,train
ISIC_0026241,HAM_0003412,nv,benign,train
ISIC_0026242,HAM_0006306,nv,benign,train
ISIC_0026244,HAM_0002095,nv,benign,train
ISIC_0026245,HAM_0001938,bkl,benign,train
ISIC_0026248,HAM_0004224,bkl,benign,train
ISIC_0026249,HAM_0007315,bkl,benign,train
ISIC_0026251,HAM_0004380,nv,benign,train
ISIC_0026252,HAM_0003651,nv,benign,train
ISIC_0026253,HAM_0005170,nv,benign,train
ISIC_0026254,HAM_0006816,df,benign,train
ISIC_0026255,HAM_0002221,nv,benign,train
ISIC_0026256,HAM_0003960,nv,benign,train
ISIC_0026257,HAM_0002630,nv,benign,train
ISIC_0026260,HAM_0000187,nv,benign,train
ISIC_0026261,HAM_0005067,nv,benign,train
ISIC_0026262,HAM_0000974,bkl,benign,train
ISIC_0026264,HAM_0004782,nv,benign,train
ISIC_0026265,HAM_0001597,bkl,benign,train
ISIC_0026267,HAM_0007325,nv,benign,train
ISIC_0026269,HAM_0007205,nv,benign,train
ISIC_0026270,HAM_0000182,nv,benign,train
ISIC_0026271,HAM_0007103,nv,benign,train
ISIC_0026272,HAM_0003127,nv,benign,train
ISIC_0026273,HAM_0000164,bkl,benign,train
ISIC_0026274,HAM_0001901,nv,benign,train
ISIC_0026277,HAM_0000696,bkl,benign,train
ISIC_0026279,HAM_0003243,nv,benign,train
ISIC_0026280,HAM_0006346,bkl,benign,train
ISIC_0026283,HAM_0003654,nv,benign,train
ISIC_0026284,HAM_0001252,nv,benign,train
ISIC_0026285,HAM_0002361,nv,benign,train
ISIC_0026286,HAM_0005157,bkl,benign,train
ISIC_0026288,HAM_0000932,nv,benign,train
ISIC_0026290,HAM_0002350,bkl,benign,train
ISIC_0026291,HAM_0000685,bkl,benign,train
ISIC_0026292,HAM_0000477,nv,benign,train
ISIC_0026293,HAM_0004897,nv,benign,train
ISIC_0026294,HAM_0000848,nv,benign,train
ISIC_0026295,HAM_0006967,nv,benign,train
ISIC_0026297,HAM_0005762,nv,benign,train
ISIC_0026298,HAM_0002529,bkl,benign,train
ISIC_0026299,HAM_0004856,nv,benign,train
ISIC_0026300,HAM_0005411,nv,benign,train
ISIC_0026301,HAM_0004917,bkl,benign,train
ISIC_0026302,HAM_0003751,nv,benign,train
ISIC_0026304,HAM_0007200,nv,benign,train
ISIC_0026306,HAM_0004456,nv,benign,train
ISIC_0026308,HAM_0005714,nv,benign,train
ISIC_0026309,HAM_0002285,nv,benign,train
ISIC_0026311,HAM_0006099,bkl,benign,train
ISIC_0026312,HAM_0006927,nv,benign,train
ISIC_0026313,HAM_0007418,df,benign,train
ISIC_0026315,HAM_0000808,nv,benign,train
ISIC_0026316,HAM_0002400,bkl,benign,train
ISIC_0026317,HAM_0004918,nv,benign,train
ISIC_0026318,HAM_0002589,nv,benign,train
ISIC_0026320,HAM_0005564,nv,benign,train
ISIC_0026322,HAM_0007624,nv,benign,train
ISIC_0026326,HAM_0007609,nv,benign,train
ISIC_0026328,HAM_0002881,nv,benign,train
ISIC_0026330,HAM_0001803,nv,benign,train
ISIC_0026331,HAM_0005940,nv,benign,train
ISIC_0026332,HAM_0004339,nv,benign,train
ISIC_0026333,HAM_0001356,nv,benign,train
ISIC_0026334,HAM_0003550,nv,benign,train
ISIC_0026335,HAM_0003856,bkl,benign,train
ISIC_0026336,HAM_0006406,vasc,benign,train
ISIC_0026338,HAM_0000905,nv,benign,train
ISIC_0026340,HAM_0000794,nv,benign,train
ISIC_0026345,HAM_0007140,nv,benign,train
ISIC_0026346,HAM_0002729,nv,benign,train
ISIC_0026347,HAM_0005318,nv,benign,train
ISIC_0026348,HAM_0001002,nv,benign,train
ISIC_0026349,HAM_0003829,vasc,benign,train
ISIC_0026351,HAM_0003920,bkl,benign,train
ISIC_0026353,HAM_0002278,nv,benign,train
ISIC_0026354,HAM_0005288,nv,benign,train
ISIC_0026356,HAM_0001039,nv,benign,train
ISIC_0026357,HAM_0001718,nv,benign,train
ISIC_0026358,HAM_0006469,nv,benign,train
ISIC_0026359,HAM_0007504,nv,benign,train
ISIC_0026361,HAM_0004537,nv,benign,train
ISIC_0026364,HAM_0007022,nv,benign,train
ISIC_0026365,HAM_0006723,bkl,benign,train
ISIC_0026366,HAM_0005236,nv,benign,train
ISIC_0026367,HAM_0007311,nv,benign,train
ISIC_0026368,HAM_0005946,nv,benign,train
ISIC_0026370,HAM_0000272,nv,benign,train
ISIC_0026371,HAM_0004360,nv,benign,train
ISIC_0026372,HAM_0006478,nv,benign,train
ISIC_0026374,HAM_0002238,nv,benign,train
ISIC_0026375,HAM_0004041,nv,benign,train
ISIC_0026376,HAM_0004418,nv,benign,train
ISIC_0026377,HAM_0001019,nv,benign,train
ISIC_0026378,HAM_0004426,bkl,benign,train
ISIC_0026379,HAM_0003658,nv,benign,train
ISIC_0026380,HAM_0000533,nv,benign,train
ISIC_0026381,HAM_0002274,nv,benign,train
ISIC_0026382,HAM_0003222,nv,benign,train
ISIC_0026383,HAM_0004039,nv,benign,train
ISIC_0026389,HAM_0005447,nv,benign,train
ISIC_0026390,HAM_0004066,nv,benign,train
ISIC_0026391,HAM_0000057,nv,benign,train
ISIC_0026392,HAM_0004305,nv,benign,train
ISIC_0026393,HAM_0005011,vasc,benign,train
ISIC_0026394,HAM_0007134,nv,benign,train
ISIC_0026396,HAM_0004734,nv,benign,train
ISIC_0026397,HAM_0000340,nv,benign,train
ISIC_0026398,HAM_0007324,nv,benign,train
ISIC_0026399,HAM_0003344,nv,benign,train
ISIC_0026401,HAM_0000889,nv,benign,train
ISIC_0026402,HAM_0001452,nv,benign,train
ISIC_0026403,HAM_0003663,nv,benign,train
ISIC_0026404,HAM_0003727,nv,benign,train
ISIC_0026405,HAM_0005964,nv,benign,train
ISIC_0026406,HAM_0005510,nv,benign,train
ISIC_0026407,HAM_0001736,nv,benign,train
ISIC_0026408,HAM_0000271,nv,benign,train
ISIC_0026409,HAM_0000893,bkl,benign,train
ISIC_0026410,HAM_0002104,nv,benign,train
ISIC_0026412,HAM_0002873,nv,benign,train
ISIC_0026413,HAM_0005431,nv,benign,train
ISIC_0026415,HAM_0000520,nv,benign,train
ISIC_0026418,HAM_0005831,nv,benign,train
ISIC_0026421,HAM_0002067,nv,benign,train
ISIC_0026422,HAM_0003926,bkl,benign,train
ISIC_0026423,HAM_0005267,nv,benign,train
ISIC_0026425,HAM_0002971,nv,benign,train
ISIC_0026426,HAM_0006034,nv,benign,train
ISIC_0026427,HAM_0003667,nv,benign,train
ISIC_0026428,HAM_0004931,nv,benign,train
ISIC_0026429,HAM_0006118,nv,benign,train
ISIC_0026431,HAM_0003730,nv,benign,train
ISIC_0026432,HAM_0006268,nv,benign,train
ISIC_0026434,HAM_0007414,nv,benign,train
ISIC_0026435,HAM_0006532,nv,benign,train
ISIC_0026436,HAM_0000260,nv,benign,train
ISIC_0026440,HAM_0005018,nv,benign,train
ISIC_0026441,HAM_0005993,bkl,benign,train
ISIC_0026445,HAM_0004288,nv,benign,train
ISIC_0026446,HAM_0002965,bkl,benign,train
ISIC_0026447,HAM_0003573,nv,benign,train
ISIC_0026449,HAM_0002284,nv,benign,train
ISIC_0026450,HAM_0001784,nv,benign,train
ISIC_0026451,HAM_0005712,nv,benign,train
ISIC_0026455,HAM_0001027,nv,benign,train
ISIC_0026459,HAM_0002241,nv,benign,train
ISIC_0026460,HAM_0006792,nv,benign,train
ISIC_0026461,HAM_0007523,nv,benign,train
ISIC_0026462,HAM_0001845,nv,benign,train
ISIC_0026463,HAM_0006948,nv,benign,train
ISIC_0026464,HAM_0006168,nv,benign,train
ISIC_0026469,HAM_0003553,nv,benign,train
ISIC_0026470,HAM_0003314,nv,benign,train
ISIC_0026471,HAM_0006787,df,benign,train
ISIC_0026473,HAM_0003110,df,benign,train
ISIC_0026474,HAM_0003950,nv,benign,train
ISIC_0026476,HAM_0000303,nv,benign,train
ISIC_0026477,HAM_0006563,bkl,benign,train
ISIC_0026478,HAM_0005656,nv,benign,train
ISIC_0026480,HAM_0001902,nv,benign,train
ISIC_0026482,HAM_0006788,nv,benign,train
ISIC_0026483,HAM_0003118,nv,benign,train
ISIC_0026484,HAM_0002608,nv,benign,train
ISIC_0026485,HAM_0006414,nv,benign,train
ISIC_0026486,HAM_0004845,nv,benign,train
ISIC_0026490,HAM_0006291,vasc,benign,train
ISIC_0026491,HAM_0005786,nv,benign,train
ISIC_0026493,HAM_0000259,bkl,benign,train
ISIC_0026494,HAM_0003156,nv,benign,train
ISIC_0026495,HAM_0003977,nv,benign,train
ISIC_0026497,HAM_0003627,nv,benign,train
ISIC_0026498,HAM_0000054,nv,benign,train
ISIC_0026499,HAM_0001216,nv,benign,train
ISIC_0026501,HAM_0003583,nv,benign,train
ISIC_0026502,HAM_0005107,nv,benign,train
ISIC_0026503,HAM_0004148,nv,benign,train
ISIC_0026504,HAM_0002114,nv,benign,train
ISIC_0026505,HAM_0003047,nv,benign,train
ISIC_0026507,HAM_0006091,nv,benign,train
ISIC_0026508,HAM_0005807,nv,benign,train
ISIC_0026509,HAM_0006142,nv,benign,train
ISIC_0026510,HAM_0002428,nv,benign,train
ISIC_0026511,HAM_0002242,bkl,benign,train
ISIC_0026512,HAM_0003974,nv,benign,train
ISIC_0026513,HAM_0005910,nv,benign,train
ISIC_0026514,HAM_0007598,bkl,benign,train
ISIC_0026515,HAM_0002779,nv,benign,train
ISIC_0026517,HAM_0003532,nv,benign,train
ISIC_0026518,HAM_0003646,nv,benign,train
ISIC_0026519,HAM_0007255,nv,benign,train
ISIC_0026520,HAM_0000642,nv,benign,train
ISIC_0026521,HAM_0004939,nv,benign,train
ISIC_0026523,HAM_0004338,bkl,benign,train
ISIC_0026524,HAM_0000524,bkl,benign,train
ISIC_0026526,HAM_0005146,bkl,benign,train
ISIC_0026527,HAM_0002438,nv,benign,train
ISIC_0026529,HAM_0007109,nv,benign,train
ISIC_0026532,HAM_0000959,bkl,benign,train
ISIC_0026534,HAM_0000365,nv,benign,train
ISIC_0026535,HAM_0000691,nv,benign,train
ISIC_0026536,HAM_0006480,nv,benign,train
ISIC_0026537,HAM_0003278,nv,benign,train
ISIC_0026538,HAM_0003766,bkl,benign,train
ISIC_0026539,HAM_0004696,bkl,benign,train
ISIC_0026540,HAM_0002778,nv,benign,train
ISIC_0026541,HAM_0006974,nv,benign,train
ISIC_0026542,HAM_0006929,nv,benign,train
ISIC_0026544,HAM_0002581,nv,benign,train
ISIC_0026548,HAM_0006255,nv,benign,train
ISIC_0026551,HAM_0004802,nv,benign,train
ISIC_0026552,HAM_0000900,nv,benign,train
ISIC_0026553,HAM_0007024,bkl,benign,train
ISIC_0026554,HAM_0005828,nv,benign,train
ISIC_0026555,HAM_0001335,nv,benign,train
ISIC_0026557,HAM_0000598,nv,benign,train
ISIC_0026559,HAM_0006514,nv,benign,train
ISIC_0026560,HAM_0000896,nv,benign,train
ISIC_0026561,HAM_0004546,nv,benign,train
ISIC_0026562,HAM_0000429,nv,benign,train
ISIC_0026563,HAM_0005526,nv,benign,train
ISIC_0026564,HAM_0001659,nv,benign,train
ISIC_0026566,HAM_0004078,bkl,benign,train
ISIC_0026567,HAM_0000999,bkl,benign,train
ISIC_0026568,HAM_0003740,nv,benign,train
ISIC_0026569,HAM_0006150,nv,benign,train
ISIC_0026570,HAM_0002728,nv,benign,train
ISIC_0026572,HAM_0002583,nv,benign,train
ISIC_0026576,HAM_0004630,bkl,benign,train
ISIC_0026577,HAM_0006835,nv,benign,train
ISIC_0026578,HAM_0000601,nv,benign,train
ISIC_0026579,HAM_0002022,nv,benign,train
ISIC_0026580,HAM_0005008,nv,benign,train
ISIC_0026581,HAM_0000889,nv,benign,train
ISIC_0026582,HAM_0003747,nv,benign,train
ISIC_0026583,HAM_0007329,nv,benign,train
ISIC_0026584,HAM_0000459,nv,benign,train
ISIC_0026585,HAM_0006507,nv,benign,train
ISIC_0026587,HAM_0001124,nv,benign,train
ISIC_0026588,HAM_0003821,nv,benign,train
ISIC_0026589,HAM_0004089,nv,benign,train
ISIC_0026590,HAM_0003317,bkl,benign,train
ISIC_0026591,HAM_0001766,nv,benign,train
ISIC_0026592,HAM_0001406,nv,benign,train
ISIC_0026594,HAM_0003383,nv,benign,train
ISIC_0026595,HAM_0004795,nv,benign,train
ISIC_0026597,HAM_0002339,nv,benign,train
ISIC_0026599,HAM_0007144,nv,benign,train
ISIC_0026600,HAM_0002319,nv,benign,train
ISIC_0026601,HAM_0002899,nv,benign,train
ISIC_0026602,HAM_0003571,nv,benign,train
ISIC_0026603,HAM_0001306,nv,benign,train
ISIC_0026605,HAM_0006979,nv,benign,train
ISIC_0026606,HAM_0006123,bkl,benign,train
ISIC_0026607,HAM_0007529,bkl,benign,train
ISIC_0026608,HAM_0001497,nv,benign,train
ISIC_0026609,HAM_0000162,nv,benign,train
ISIC_0026610,HAM_0004279,nv,benign,train
ISIC_0026611,HAM_0002470,nv,benign,train
ISIC_0026612,HAM_0006561,nv,benign,train
ISIC_0026614,HAM_0001232,bkl,benign,train
ISIC_0026617,HAM_0003804,nv,benign,train
ISIC_0026618,HAM_0006916,nv,benign,train
ISIC_0026619,HAM_0000730,nv,benign,train
ISIC_0026620,HAM_0000435,nv,benign,train
ISIC_0026623,HAM_0003800,bkl,benign,train
ISIC_0026628,HAM_0006935,nv,benign,train
ISIC_0026629,HAM_0004065,df,benign,train
ISIC_0026630,HAM_0001682,nv,benign,train
ISIC_0026631,HAM_0000985,bkl,benign,train
ISIC_0026632,HAM_0004150,nv,benign,train
ISIC_0026633,HAM_0007548,nv,benign,train
ISIC_0026635,HAM_0004057,nv,benign,train
ISIC_0026637,HAM_0001221,bkl,benign,train
ISIC_0026639,HAM_0002410,nv,benign,train
ISIC_0026640,HAM_0006309,nv,benign,train
ISIC_0026642,HAM_0004855,nv,benign,train
ISIC_0026644,HAM_0004259,bkl,benign,train
ISIC_0026646,HAM_0004477,nv,benign,train
ISIC_0026648,HAM_0003994,nv,benign,train
ISIC_0026649,HAM_0006621,nv,benign,train
ISIC_0026653,HAM_0001535,nv,benign,train
ISIC_0026654,HAM_0000591,nv,benign,train
ISIC_0026655,HAM_0007036,nv,benign,train
ISIC_0026657,HAM_0002768,nv,benign,train
ISIC_0026658,HAM_0005436,nv,benign,train
ISIC_0026659,HAM_0006641,nv,benign,train
ISIC_0026660,HAM_0006599,nv,benign,train
ISIC_0026661,HAM_0000992,bkl,benign,train
ISIC_0026662,HAM_0005140,nv,benign,train
ISIC_0026666,HAM_0000900,nv,benign,train
ISIC_0026669,HAM_0000511,nv,benign,train
ISIC_0026670,HAM_0006916,nv,benign,train
ISIC_0026671,HAM_0006526,nv,benign,train
ISIC_0026672,HAM_0003944,nv,benign,train
ISIC_0026675,HAM_0003739,bkl,benign,train
ISIC_0026677,HAM_0001262,nv,benign,train
ISIC_0026678,HAM_0002075,nv,benign,train
ISIC_0026679,HAM_0005935,bkl,benign,train
ISIC_0026680,HAM_0006773,nv,benign,train
ISIC_0026681,HAM_0006806,nv,benign,train
ISIC_0026682,HAM_0000327,nv,benign,train
ISIC_0026683,HAM_0006731,nv,benign,train
ISIC_0026684,HAM_0003056,nv,benign,train
ISIC_0026686,HAM_0004319,nv,benign,train
ISIC_0026688,HAM_0001861,nv,benign,train
ISIC_0026689,HAM_0005003,nv,benign,train
ISIC_0026691,HAM_0001034,nv,benign,train
ISIC_0026692,HAM_0002661,nv,benign,train
ISIC_0026693,HAM_0003839,vasc,benign,train
ISIC_0026695,HAM_0002713,nv,benign,train
ISIC_0026696,HAM_0006473,nv,benign,train
ISIC_0026699,HAM_0007210,nv,benign,train
ISIC_0026701,HAM_0002389,nv,benign,train
ISIC_0026703,HAM_0005290,nv,benign,train
ISIC_0026704,HAM_0004338,bkl,benign,train
ISIC_0026705,HAM_0007275,nv,benign,train
ISIC_0026706,HAM_0004532,nv,benign,train
ISIC_0026707,HAM_0003247,nv,benign,train
ISIC_0026708,HAM_0005850,nv,benign,train
ISIC_0026710,HAM_0003732,nv,benign,train
ISIC_0026711,HAM_0007030,nv,benign,train
ISIC_0026712,HAM_0003980,nv,benign,train
ISIC_0026713,HAM_0006138,vasc,benign,train
ISIC_0026714,HAM_0004889,bkl,benign,train
ISIC_0026715,HAM_0005253,nv,benign,train
ISIC_0026717,HAM_0002527,bkl,benign,train
ISIC_0026718,HAM_0007285,nv,benign,train
ISIC_0026719,HAM_0000602,nv,benign,train
ISIC_0026721,HAM_0002790,nv,benign,train
ISIC_0026722,HAM_0002198,nv,benign,train
ISIC_0026723,HAM_0001549,nv,benign,train
ISIC_0026724,HAM_0003831,nv,benign,train
ISIC_0026725,HAM_0001289,nv,benign,train
ISIC_0026726,HAM_0007202,nv,benign,train
ISIC_0026727,HAM_0005920,nv,benign,train
ISIC_0026728,HAM_0000884,bkl,benign,train
ISIC_0026730,HAM_0003277,nv,benign,train
ISIC_0026731,HAM_0001213,nv,benign,train
ISIC_0026732,HAM_0001761,nv,benign,train
ISIC_0026733,HAM_0006385,nv,benign,train
ISIC_0026734,HAM_0007161,nv,benign,train
ISIC_0026736,HAM_0001844,nv,benign,train
ISIC_0026737,HAM_0004423,bkl,benign,train
ISIC_0026740,HAM_0003657,nv,benign,train
ISIC_0026741,HAM_0005987,nv,benign,train
ISIC_0026742,HAM_0005193,nv,benign,train
ISIC_0026743,HAM_0000261,nv,benign,train
ISIC_0026744,HAM_0001820,bkl,benign,train
ISIC_0026747,HAM_0006169,nv,benign,train
ISIC_0026748,HAM_0001462,nv,benign,train
ISIC_0026749,HAM_0004777,nv,benign,train
ISIC_0026750,HAM_0000906,nv,benign,train
ISIC_0026751,HAM_0000798,nv,benign,train
ISIC_0026753,HAM_0001934,nv,benign,train
ISIC_0026755,HAM_0001931,nv,benign,train
ISIC_0026756,HAM_0000390,nv,benign,train
ISIC_0026757,HAM_0007076,nv,benign,train
ISIC_0026758,HAM_0000615,nv,benign,train
ISIC_0026759,HAM_0001656,nv,benign,train
ISIC_0026761,HAM_0004564,nv,benign,train
ISIC_0026762,HAM_0002056,nv,benign,train
ISIC_0026763,HAM_0006718,nv,benign,train
ISIC_0026764,HAM_0002701,nv,benign,train
ISIC_0026767,HAM_0001527,nv,benign,train
ISIC_0026768,HAM_0002514,nv,benign,train
ISIC_0026771,HAM_0006698,nv,benign,train
ISIC_0026772,HAM_0002273,nv,benign,train
ISIC_0026773,HAM_0000021,nv,benign,train
ISIC_0026775,HAM_0001389,bkl,benign,train
ISIC_0026778,HAM_0002344,nv,benign,train
ISIC_0026780,HAM_0007320,nv,benign,train
ISIC_0026782,HAM_0002110,nv,benign,train
ISIC_0026783,HAM_0000089,bkl,benign,train
ISIC_0026784,HAM_0002668,nv,benign,train
ISIC_0026785,HAM_0007094,nv,benign,train
ISIC_0026786,HAM_0003874,nv,benign,train
ISIC_0026788,HAM_0001765,nv,benign,train
ISIC_0026789,HAM_0003110,df,benign,train
ISIC_0026790,HAM_0005779,bkl,benign,train
ISIC_0026793,HAM_0004478,nv,benign,train
ISIC_0026794,HAM_0000566,bkl,benign,train
ISIC_0026795,HAM_0003603,nv,benign,train
ISIC_0026797,HAM_0002318,nv,benign,train
ISIC_0026799,HAM_0005369,nv,benign,train
ISIC_0026800,HAM_0003013,nv,benign,train
ISIC_0026801,HAM_0007417,nv,benign,train
ISIC_0026803,HAM_0007355,bkl,benign,train
ISIC_0026804,HAM_0000924,nv,benign,train
ISIC_0026807,HAM_0000145,nv,benign,train
ISIC_0026808,HAM_0004661,nv,benign,train
ISIC_0026809,HAM_0000267,nv,benign,train
ISIC_0026810,HAM_0007306,nv,benign,train
ISIC_0026812,HAM_0007383,nv,benign,train
ISIC_0026813,HAM_0000731,nv,benign,train
ISIC_0026814,HAM_0003917,nv,benign,train
ISIC_0026815,HAM_0000029,nv,benign,train
ISIC_0026816,HAM_0002416,nv,benign,train
ISIC_0026817,HAM_0002653,nv,benign,train
ISIC_0026820,HAM_0005254,nv,benign,train
ISIC_0026822,HAM_0002626,nv,benign,train
ISIC_0026827,HAM_0005465,bkl,benign,train
ISIC_0026830,HAM_0006461,nv,benign,train
ISIC_0026832,HAM_0000630,nv,benign,train
ISIC_0026835,HAM_0001480,bkl,benign,train
ISIC_0026836,HAM_0006871,nv,benign,train
ISIC_0026837,HAM_0007481,nv,benign,train
ISIC_0026838,HAM_0000250,nv,benign,train
ISIC_0026839,HAM_0001971,nv,benign,train
ISIC_0026841,HAM_0003833,nv,benign,train
ISIC_0026842,HAM_0001536,bkl,benign,train
ISIC_0026844,HAM_0004114,bkl,benign,train
ISIC_0026850,HAM_0003915,nv,benign,train
ISIC_0026851,HAM_0001166,nv,benign,train
ISIC_0026852,HAM_0001001,nv,benign,train
ISIC_0026854,HAM_0004842,nv,benign,train
ISIC_0026856,HAM_0004697,nv,benign,train
ISIC_0026858,HAM_0007093,nv,benign,train
ISIC_0026859,HAM_0006090,nv,benign,train
ISIC_0026860,HAM_0000334,nv,benign,train
ISIC_0026861,HAM_0007110,bkl,benign,train
ISIC_0026862,HAM_0002211,nv,benign,train
ISIC_0026863,HAM_0002822,nv,benign,train
ISIC_0026864,HAM_0000420,nv,benign,train
ISIC_0026866,HAM_0002754,nv,benign,train
ISIC_0026871,HAM_0001240,bkl,benign,train
ISIC_0026873,HAM_0001866,nv,benign,train
ISIC_0026874,HAM_0001542,nv,benign,train
ISIC_0026876,HAM_0002610,vasc,benign,train
ISIC_0026879,HAM_0002393,nv,benign,train
ISIC_0026881,HAM_0006021,nv,benign,train
ISIC_0026882,HAM_0001789,nv,benign,train
ISIC_0026883,HAM_0002797,nv,benign,train
ISIC_0026884,HAM_0002763,nv,benign,train
ISIC_0026887,HAM_0005162,nv,benign,train
ISIC_0026889,HAM_0002833,nv,benign,train
ISIC_0026890,HAM_0003277,nv,benign,train
ISIC_0026891,HAM_0002287,nv,benign,train
ISIC_0026893,HAM_0003791,bkl,benign,train
ISIC_0026894,HAM_0006984,nv,benign,train
ISIC_0026896,HAM_0002328,nv,benign,train
ISIC_0026899,HAM_0001652,nv,benign,train
ISIC_0026900,HAM_0001363,nv,benign,train
ISIC_0026901,HAM_0001716,nv,benign,train
ISIC_0026904,HAM_0004626,nv,benign,train
ISIC_0026906,HAM_0005782,nv,benign,train
ISIC_0026908,HAM_0002976,nv,benign,train
ISIC_0026911,HAM_0006303,nv,benign,train
ISIC_0026912,HAM_0007337,bkl,benign,train
ISIC_0026913,HAM_0001134,nv,benign,train
ISIC_0026914,HAM_0005038,nv,benign,train
ISIC_0026917,HAM_0001898,nv,benign,train
ISIC_0026918,HAM_0006573,nv,benign,train
ISIC_0026919,HAM_0001945,nv,benign,train
ISIC_0026920,HAM_0001806,nv,benign,train
ISIC_0026921,HAM_0004275,nv,benign,train
ISIC_0026922,HAM_0006881,nv,benign,train
ISIC_0026923,HAM_0000198,bkl,benign,train
ISIC_0026924,HAM_0004313,nv,benign,train
ISIC_0026926,HAM_0006313,nv,benign,train
ISIC_0026929,HAM_0005224,nv,benign,train
ISIC_0026933,HAM_0002348,nv,benign,train
ISIC_0026934,HAM_0002729,nv,benign,train
ISIC_0026935,HAM_0003909,nv,benign,train
ISIC_0026937,HAM_0002267,nv,benign,train
ISIC_0026939,HAM_0000254,nv,benign,train
ISIC_0026941,HAM_0003715,bkl,benign,train
ISIC_0026943,HAM_0003440,nv,benign,train
ISIC_0026944,HAM_0000331,nv,benign,train
ISIC_0026945,HAM_0003999,nv,benign,train
ISIC_0026946,HAM_0007040,nv,benign,train
ISIC_0026947,HAM_0000425,bkl,benign,train
ISIC_0026948,HAM_0007619,nv,benign,train
ISIC_0026951,HAM_0003861,nv,benign,train
ISIC_0026953,HAM_0001332,nv,benign,train
ISIC_0026955,HAM_0003569,bkl,benign,train
ISIC_0026956,HAM_0003142,nv,benign,train
ISIC_0026959,HAM_0003426,bkl,benign,train
ISIC_0026960,HAM_0005456,nv,benign,train
ISIC_0026962,HAM_0007334,nv,benign,train
ISIC_0026964,HAM_0004372,nv,benign,train
ISIC_0026965,HAM_0000470,nv,benign,train
ISIC_0026966,HAM_0006344,nv,benign,train
ISIC_0026967,HAM_0007027,bkl,benign,train
ISIC_0026969,HAM_0005148,nv,benign,train
ISIC_0026971,HAM_0003407,nv,benign,train
ISIC_0026972,HAM_0001251,nv,benign,train
ISIC_0026973,HAM_0003557,nv,benign,train
ISIC_0026974,HAM_0003603,nv,benign,train
ISIC_0026977,HAM_0002831,nv,benign,train
ISIC_0026980,HAM_0005876,nv,benign,train
ISIC_0026982,HAM_0005358,nv,benign,train
ISIC_0026983,HAM_0006404,nv,benign,train
ISIC_0026985,HAM_0006607,nv,benign,train
ISIC_0026986,HAM_0006044,nv,benign,train
ISIC_0026987,HAM_0006994,nv,benign,train
ISIC_0026990,HAM_0000568,nv,benign,train
ISIC_0026991,HAM_0003946,nv,benign,train
ISIC_0026994,HAM_0002930,nv,benign,train
ISIC_0026997,HAM_0004972,nv,benign,train
ISIC_0026998,HAM_0006094,nv,benign,train
ISIC_0026999,HAM_0006075,nv,benign,train
ISIC_0027000,HAM_0000408,nv,benign,train
ISIC_0027001,HAM_0003134,nv,benign,train
ISIC_0027002,HAM_0000464,nv,benign,train
ISIC_0027005,HAM_0006596,nv,benign,train
ISIC_0027006,HAM_0007018,bkl,benign,train
ISIC_0027008,HAM_0005276,df,benign,train
ISIC_0027009,HAM_0003594,nv,benign,train
ISIC_0027010,HAM_0006711,nv,benign,train
ISIC_0027011,HAM_0000307,nv,benign,train
ISIC_0027012,HAM_0007445,nv,benign,train
ISIC_0027013,HAM_0001854,nv,benign,train
ISIC_0027015,HAM_0001851,nv,benign,train
ISIC_0027016,HAM_0002369,nv,benign,train
ISIC_0027017,HAM_0003183,bkl,benign,train
ISIC_0027018,HAM_0006525,bkl,benign,train
ISIC_0027019,HAM_0004629,nv,benign,train
ISIC_0027020,HAM_0000188,nv,benign,train
ISIC_0027022,HAM_0005453,nv,benign,train
ISIC_0027023,HAM_0000746,bkl,benign,train
ISIC_0027024,HAM_0005034,nv,benign,train
ISIC_0027025,HAM_0000121,bkl,benign,train
ISIC_0027026,HAM_0002585,bkl,benign,train
ISIC_0027027,HAM_0007604,bkl,benign,train
ISIC_0027028,HAM_0005912,nv,benign,train
ISIC_0027029,HAM_0000838,nv,benign,train
ISIC_0027031,HAM_0006742,nv,benign,train
ISIC_0027035,HAM_0003331,nv,benign,train
ISIC_0027036,HAM_0005925,nv,benign,train
ISIC_0027039,HAM_0004035,nv,benign,train
ISIC_0027040,HAM_0004924,nv,benign,train
ISIC_0027041,HAM_0003049,bkl,benign,train
ISIC_0027042,HAM_0002078,bkl,benign,train
ISIC_0027044,HAM_0002871,df,benign,train
ISIC_0027045,HAM_0005016,nv,benign,train
ISIC_0027048,HAM_0001281,nv,benign,train
ISIC_0027049,HAM_0006826,nv,benign,train
ISIC_0027050,HAM_0004597,nv,benign,train
ISIC_0027051,HAM_0006972,nv,benign,train
ISIC_0027053,HAM_0003847,bkl,benign,train
ISIC_0027054,HAM_0005414,nv,benign,train
ISIC_0027055,HAM_0005294,nv,benign,train
ISIC_0027056,HAM_0005306,nv,benign,train
ISIC_0027059,HAM_0007628,nv,benign,train
ISIC_0027061,HAM_0007505,nv,benign,train
ISIC_0027062,HAM_0000288,nv,benign,train
ISIC_0027066,HAM_0000273,nv,benign,train
ISIC_0027068,HAM_0007296,bkl,benign,train
ISIC_0027070,HAM_0003526,nv,benign,train
ISIC_0027072,HAM_0004128,nv,benign,train
ISIC_0027073,HAM_0004127,nv,benign,train
ISIC_0027074,HAM_0000264,nv,benign,train
ISIC_0027077,HAM_0003848,nv,benign,train
ISIC_0027078,HAM_0001660,nv,benign,train
ISIC_0027080,HAM_0000648,nv,benign,train
ISIC_0027085,HAM_0007026,nv,benign,train
ISIC_0027086,HAM_0006629,nv,benign,train
ISIC_0027087,HAM_0005523,nv,benign,train
ISIC_0027088,HAM_0002513,nv,benign,train
ISIC_0027091,HAM_0001617,nv,benign,train
ISIC_0027092,HAM_0007582,nv,benign,train
ISIC_0027095,HAM_0000537,nv,benign,train
ISIC_0027096,HAM_0000656,nv,benign,train
ISIC_0027097,HAM_0003016,nv,benign,train
ISIC_0027098,HAM_0003451,nv,benign,train
ISIC_0027099,HAM_0001623,nv,benign,train
ISIC_0027103,HAM_0000589,nv,benign,train
ISIC_0027104,HAM_0000636,nv,benign,train
ISIC_0027107,HAM_0004036,df,benign,train
ISIC_0027108,HAM_0004922,nv,benign,train
ISIC_0027109,HAM_0006685,nv,benign,train
ISIC_0027110,HAM_0006348,nv,benign,train
ISIC_0027111,HAM_0000368,nv,benign,train
ISIC_0027112,HAM_0004886,nv,benign,train
ISIC_0027113,HAM_0002658,nv,benign,train
ISIC_0027114,HAM_0005787,nv,benign,train
ISIC_0027115,HAM_0007576,nv,benign,train
ISIC_0027116,HAM_0002656,nv,benign,train
ISIC_0027118,HAM_0001164,df,benign,train
ISIC_0027121,HAM_0004941,nv,benign,train
ISIC_0027122,HAM_0000996,nv,benign,train
ISIC_0027123,HAM_0003780,nv,benign,train
ISIC_0027124,HAM_0003636,nv,benign,train
ISIC_0027128,HAM_0004955,nv,benign,train
ISIC_0027131,HAM_0000088,nv,benign,train
ISIC_0027132,HAM_0004987,nv,benign,train
ISIC_0027134,HAM_0004577,nv,benign,train
ISIC_0027136,HAM_0002266,nv,benign,train
ISIC_0027137,HAM_0000762,nv,benign,train
ISIC_0027138,HAM_0004370,nv,benign,train
ISIC_0027139,HAM_0005440,bkl,benign,train
ISIC_0027140,HAM_0006411,nv,benign,train
ISIC_0027142,HAM_0004322,bkl,benign,train
ISIC_0027145,HAM_0001357,nv,benign,train
ISIC_0027147,HAM_0000366,nv,benign,train
ISIC_0027148,HAM_0005949,nv,benign,train
ISIC_0027150,HAM_0003742,nv,benign,train
ISIC_0027151,HAM_0007179,bkl,benign,train
ISIC_0027152,HAM_0003091,nv,benign,train
ISIC_0027157,HAM_0002756,nv,benign,train
ISIC_0027158,HAM_0003953,nv,benign,train
ISIC_0027159,HAM_0004877,vasc,benign,train
ISIC_0027160,HAM_0007050,nv,benign,train
ISIC_0027162,HAM_0004905,bkl,benign,train
ISIC_0027164,HAM_0004328,nv,benign,train
ISIC_0027165,HAM_0005476,nv,benign,train
ISIC_0027166,HAM_0003108,nv,benign,train
ISIC_0027168,HAM_0006072,nv,benign,train
ISIC_0027169,HAM_0003844,nv,benign,train
ISIC_0027170,HAM_0000323,nv,benign,train
ISIC_0027173,HAM_0005472,nv,benign,train
ISIC_0027176,HAM_0003388,nv,benign,train
ISIC_0027177,HAM_0005680,nv,benign,train
ISIC_0027180,HAM_0001063,nv,benign,train
ISIC_0027181,HAM_0003640,nv,benign,train
ISIC_0027182,HAM_0000172,nv,benign,train
ISIC_0027183,HAM_0001104,nv,benign,train
ISIC_0027185,HAM_0003849,nv,benign,train
ISIC_0027186,HAM_0005688,nv,benign,train
ISIC_0027191,HAM_0003701,nv,benign,train
ISIC_0027194,HAM_0004224,bkl,benign,train
ISIC_0027195,HAM_0006279,nv,benign,train
ISIC_0027196,HAM_0007304,nv,benign,train
ISIC_0027197,HAM_0006244,nv,benign,train
ISIC_0027198,HAM_0000960,nv,benign,train
ISIC_0027199,HAM_0006846,nv,benign,train
ISIC_0027200,HAM_0001805,nv,benign,train
ISIC_0027201,HAM_0003446,nv,benign,train
ISIC_0027202,HAM_0001011,bkl,benign,train
ISIC_0027203,HAM_0000287,nv,benign,train
ISIC_0027205,HAM_0005706,nv,benign,train
ISIC_0027206,HAM_0007158,nv,benign,train
ISIC_0027208,HAM_0001715,nv,benign,train
ISIC_0027210,HAM_0006748,vasc,benign,train
ISIC_0027211,HAM_0006262,nv,benign,train
ISIC_0027212,HAM_0003341,nv,benign,train
ISIC_0027213,HAM_0002904,nv,benign,train
ISIC_0027214,HAM_0004938,nv,benign,train
ISIC_0027216,HAM_0007129,df,benign,train
ISIC_0027218,HAM_0001738,bkl,benign,train
ISIC_0027219,HAM_0000202,bkl,benign,train
ISIC_0027221,HAM_0004737,nv,benign,train
ISIC_0027222,HAM_0005741,nv,benign,train
ISIC_0027223,HAM_0004772,nv,benign,train
ISIC_0027224,HAM_0002668,nv,benign,train
ISIC_0027225,HAM_0000405,nv,benign,train
ISIC_0027226,HAM_0000342,nv,benign,train
ISIC_0027227,HAM_0001833,nv,benign,train
ISIC_0027228,HAM_0001972,nv,benign,train
ISIC_0027230,HAM_0001687,nv,benign,train
ISIC_0027232,HAM_0003708,nv,benign,train
ISIC_0027233,HAM_0007375,nv,benign,train
ISIC_0027235,HAM_0003091,nv,benign,train
ISIC_0027237,HAM_0003850,nv,benign,train
ISIC_0027239,HAM_0004422,bkl,benign,train
ISIC_0027241,HAM_0000995,nv,benign,train
ISIC_0027242,HAM_0003578,nv,benign,train
ISIC_0027244,HAM_0006484,nv,benign,train
ISIC_0027245,HAM_0006162,nv,benign,train
ISIC_0027246,HAM_0002740,nv,benign,train
ISIC_0027247,HAM_0001447,nv,benign,train
ISIC_0027248,HAM_0004830,nv,benign,train
ISIC_0027250,HAM_0003937,nv,benign,train
ISIC_0027251,HAM_0007067,nv,benign,train
ISIC_0027252,HAM_0004674,nv,benign,train
ISIC_0027255,HAM_0007284,nv,benign,train
ISIC_0027256,HAM_0004542,vasc,benign,train
ISIC_0027257,HAM_0005816,nv,benign,train
ISIC_0027258,HAM_0006547,nv,benign,train
ISIC_0027259,HAM_0004520,nv,benign,train
ISIC_0027262,HAM_0003590,nv,benign,train
ISIC_0027264,HAM_0005360,nv,benign,train
ISIC_0027265,HAM_0005347,nv,benign,train
ISIC_0027266,HAM_0003430,nv,benign,train
ISIC_0027267,HAM_0002870,nv,benign,train
ISIC_0027268,HAM_0002317,nv,benign,train
ISIC_0027269,HAM_0005560,vasc,benign,train
ISIC_0027271,HAM_0006757,nv,benign,train
ISIC_0027272,HAM_0004668,nv,benign,train
ISIC_0027273,HAM_0004606,nv,benign,train
ISIC_0027274,HAM_0007472,nv,benign,train
ISIC_0027275,HAM_0002280,bkl,benign,train
ISIC_0027278,HAM_0007236,nv,benign,train
ISIC_0027279,HAM_0006009,bkl,benign,train
ISIC_0027280,HAM_0005618,nv,benign,train
ISIC_0027283,HAM_0000265,nv,benign,train
ISIC_0027284,HAM_0006108,nv,benign,train
ISIC_0027285,HAM_0005902,nv,benign,train
ISIC_0027286,HAM_0005832,nv,benign,train
ISIC_0027287,HAM_0002933,bkl,benign,train
ISIC_0027288,HAM_0001581,nv,benign,train
ISIC_0027290,HAM_0003502,nv,benign,train
ISIC_0027292,HAM_0006460,nv,benign,train
ISIC_0027293,HAM_0004775,nv,benign,train
ISIC_0027295,HAM_0003913,bkl,benign,train
ISIC_0027296,HAM_0001746,nv,benign,train
ISIC_0027298,HAM_0003451,nv,benign,train
ISIC_0027299,HAM_0000475,nv,benign,train
ISIC_0027301,HAM_0003092,nv,benign,train
ISIC_0027304,HAM_0005825,nv,benign,train
ISIC_0027307,HAM_0002262,nv,benign,train
ISIC_0027308,HAM_0003496,nv,benign,train
ISIC_0027309,HAM_0003199,nv,benign,train
ISIC_0027310,HAM_0003301,bkl,benign,train
ISIC_0027311,HAM_0002084,nv,benign,train
ISIC_0027312,HAM_0003327,nv,benign,train
ISIC_0027313,HAM_0001108,nv,benign,train
ISIC_0027314,HAM_0006293,nv,benign,train
ISIC_0027315,HAM_0002202,nv,benign,train
ISIC_0027316,HAM_0004437,nv,benign,train
ISIC_0027318,HAM_0000927,nv,benign,train
ISIC_0027319,HAM_0005273,nv,benign,train
ISIC_0027320,HAM_0004506,bkl,benign,train
ISIC_0027321,HAM_0006215,nv,benign,train
ISIC_0027322,HAM_0001044,nv,benign,train
ISIC_0027324,HAM_0003189,nv,benign,train
ISIC_0027326,HAM_0005874,bkl,benign,train
ISIC_0027329,HAM_0007400,nv,benign,train
ISIC_0027330,HAM_0001985,nv,benign,train
ISIC_0027331,HAM_0004499,nv,benign,train
ISIC_0027332,HAM_0003582,bkl,benign,train
ISIC_0027333,HAM_0000564,nv,benign,train
ISIC_0027335,HAM_0006670,bkl,benign,train
ISIC_0027338,HAM_0000163,nv,benign,train
ISIC_0027340,HAM_0007450,nv,benign,train
ISIC_0027341,HAM_0007041,nv,benign,train
ISIC_0027342,HAM_0000510,nv,benign,train
ISIC_0027344,HAM_0003069,bkl,benign,train
ISIC_0027345,HAM_0005091,nv,benign,train
ISIC_0027346,HAM_0002326,nv,benign,train
ISIC_0027347,HAM_0005234,nv,benign,train
ISIC_0027348,HAM_0000354,nv,benign,train
ISIC_0027349,HAM_0000725,nv,benign,train
ISIC_0027351,HAM_0002293,nv,benign,train
ISIC_0027353,HAM_0004471,nv,benign,train
ISIC_0027355,HAM_0005968,bkl,benign,train
ISIC_0027356,HAM_0000473,nv,benign,train
ISIC_0027357,HAM_0004540,nv,benign,train
ISIC_0027358,HAM_0003767,nv,benign,train
ISIC_0027360,HAM_0003958,nv,benign,train
ISIC_0027361,HAM_0001160,nv,benign,train
ISIC_0027363,HAM_0001030,nv,benign,train
ISIC_0027364,HAM_0002150,nv,benign,train
ISIC_0027366,HAM_0005839,nv,benign,train
ISIC_0027367,HAM_0005022,bkl,benign,train
ISIC_0027368,HAM_0003244,nv,benign,train
ISIC_0027369,HAM_0003228,nv,benign,train
ISIC_0027370,HAM_0004308,bkl,benign,train
ISIC_0027372,HAM_0004567,nv,benign,train
ISIC_0027374,HAM_0004690,bkl,benign,train
ISIC_0027375,HAM_0005349,nv,benign,train
ISIC_0027377,HAM_0005105,nv,benign,train
ISIC_0027378,HAM_0002989,nv,benign,train
ISIC_0027379,HAM_0002154,nv,benign,train
ISIC_0027380,HAM_0005343,nv,benign,train
ISIC_0027381,HAM_0004452,nv,benign,train
ISIC_0027382,HAM_0007510,nv,benign,train
ISIC_0027383,HAM_0004037,nv,benign,train
ISIC_0027384,HAM_0005565,nv,benign,train
ISIC_0027385,HAM_0004455,vasc,benign,train
ISIC_0027386,HAM_0001724,nv,benign,train
ISIC_0027388,HAM_0002192,bkl,benign,train
ISIC_0027389,HAM_0005332,nv,benign,train
ISIC_0027391,HAM_0000037,nv,benign,train
ISIC_0027392,HAM_0002193,bkl,benign,train
ISIC_0027393,HAM_0007397,nv,benign,train
ISIC_0027395,HAM_0007130,nv,benign,train
ISIC_0027398,HAM_0001567,nv,benign,train
ISIC_0027401,HAM_0007046,nv,benign,train
ISIC_0027403,HAM_0006359,nv,benign,train
ISIC_0027404,HAM_0000570,nv,benign,train
ISIC_0027405,HAM_0004628,nv,benign,train
ISIC_0027408,HAM_0001696,nv,benign,train
ISIC_0027409,HAM_0006719,nv,benign,train
ISIC_0027410,HAM_0005227,nv,benign,train
ISIC_0027411,HAM_0001117,nv,benign,train
ISIC_0027412,HAM_0000184,nv,benign,train
ISIC_0027413,HAM_0007287,nv,benign,train
ISIC_0027414,HAM_0000620,nv,benign,train
ISIC_0027415,HAM_0000505,nv,benign,train
ISIC_0027416,HAM_0006192,nv,benign,train
ISIC_0027417,HAM_0007615,nv,benign,train
ISIC_0027419,HAM_0000118,bkl,benign,train
ISIC_0027422,HAM_0002539,nv,benign,train
ISIC_0027423,HAM_0001157,nv,benign,train
ISIC_0027424,HAM_0002840,nv,benign,train
ISIC_0027426,HAM_0004381,nv,benign,train
ISIC_0027427,HAM_0005447,nv,benign,train
ISIC_0027428,HAM_0003691,bkl,benign,train
ISIC_0027430,HAM_0002330,nv,benign,train
ISIC_0027431,HAM_0000698,nv,benign,train
ISIC_0027432,HAM_0007196,nv,benign,train
ISIC_0027434,HAM_0001668,nv,benign,train
ISIC_0027437,HAM_0004125,bkl,benign,train
ISIC_0027438,HAM_0006808,nv,benign,train
ISIC_0027439,HAM_0006915,nv,benign,train
ISIC_0027440,HAM_0003025,nv,benign,train
ISIC_0027441,HAM_0007455,nv,benign,train
ISIC_0027446,HAM_0002968,nv,benign,train
ISIC_0027448,HAM_0003963,nv,benign,train
ISIC_0027453,HAM_0000780,nv,benign,train
ISIC_0027455,HAM_0004673,bkl,benign,train
ISIC_0027456,HAM_0005323,nv,benign,train
ISIC_0027457,HAM_0002457,nv,benign,train
ISIC_0027458,HAM_0007425,nv,benign,train
ISIC_0027459,HAM_0006999,nv,benign,train
ISIC_0027462,HAM_0006914,nv,benign,train
ISIC_0027464,HAM_0005380,nv,benign,train
ISIC_0027466,HAM_0001454,nv,benign,train
ISIC_0027467,HAM_0002531,nv,benign,train
ISIC_0027468,HAM_0002154,nv,benign,train
ISIC_0027469,HAM_0005884,nv,benign,train
ISIC_0027470,HAM_0002548,bkl,benign,train
ISIC_0027471,HAM_0005395,nv,benign,train
ISIC_0027472,HAM_0004256,nv,benign,train
ISIC_0027474,HAM_0000315,nv,benign,train
ISIC_0027475,HAM_0004656,nv,benign,train
ISIC_0027476,HAM_0001942,nv,benign,train
ISIC_0027479,HAM_0002180,nv,benign,train
ISIC_0027481,HAM_0004794,nv,benign,train
ISIC_0027482,HAM_0001502,nv,benign,train
ISIC_0027484,HAM_0001756,nv,benign,train
ISIC_0027485,HAM_0003060,nv,benign,train
ISIC_0027486,HAM_0000129,nv,benign,train
ISIC_0027488,HAM_0003597,df,benign,train
ISIC_0027490,HAM_0007133,nv,benign,train
ISIC_0027491,HAM_0007495,nv,benign,train
ISIC_0027494,HAM_0003554,nv,benign,train
ISIC_0027495,HAM_0000508,nv,benign,train
ISIC_0027496,HAM_0004139,nv,benign,train
ISIC_0027497,HAM_0004699,nv,benign,train
ISIC_0027499,HAM_0001070,nv,benign,train
ISIC_0027500,HAM_0006082,nv,benign,train
ISIC_0027501,HAM_0006032,nv,benign,train
ISIC_0027503,HAM_0006464,nv,benign,train
ISIC_0027504,HAM_0004660,bkl,benign,train
ISIC_0027505,HAM_0005805,nv,benign,train
ISIC_0027508,HAM_0003880,nv,benign,train
ISIC_0027509,HAM_0001725,bkl,benign,train
ISIC_0027510,HAM_0001525,nv,benign,train
ISIC_0027513,HAM_0004748,bkl,benign,train
ISIC_0027514,HAM_0000637,nv,benign,train
ISIC_0027515,HAM_0003687,nv,benign,train
ISIC_0027516,HAM_0001685,nv,benign,train
ISIC_0027518,HAM_0000346,nv,benign,train
ISIC_0027519,HAM_0004895,nv,benign,train
ISIC_0027520,HAM_0002055,nv,benign,train
ISIC_0027521,HAM_0005554,nv,benign,train
ISIC_0027522,HAM_0007113,vasc,benign,train
ISIC_0027523,HAM_0001498,nv,benign,train
ISIC_0027524,HAM_0002026,nv,benign,train
ISIC_0027527,HAM_0001979,bkl,benign,train
ISIC_0027530,HAM_0001248,nv,benign,train
ISIC_0027533,HAM_0001417,bkl,benign,train
ISIC_0027534,HAM_0001885,nv,benign,train
ISIC_0027535,HAM_0006821,nv,benign,train
ISIC_0027537,HAM_0000464,nv,benign,train
ISIC_0027538,HAM_0000798,nv,benign,train
ISIC_0027539,HAM_0006176,nv,benign,train
ISIC_0027540,HAM_0005910,nv,benign,train
ISIC_0027541,HAM_0007254,nv,benign,train
ISIC_0027542,HAM_0007509,nv,benign,train
ISIC_0027543,HAM_0006952,nv,benign,train
ISIC_0027547,HAM_0000558,nv,benign,train
ISIC_0027549,HAM_0006358,nv,benign,train
ISIC_0027551,HAM_0006035,nv,benign,train
ISIC_0027554,HAM_0001123,nv,benign,train
ISIC_0027555,HAM_0003503,nv,benign,train
ISIC_0027557,HAM_0005169,nv,benign,train
ISIC_0027558,HAM_0000144,nv,benign,train
ISIC_0027559,HAM_0004768,bkl,benign,train
ISIC_0027563,HAM_0002788,vasc,benign,train
ISIC_0027564,HAM_0004826,nv,benign,train
ISIC_0027565,HAM_0004733,nv,benign,train
ISIC_0027567,HAM_0004830,nv,benign,train
ISIC_0027568,HAM_0006398,nv,benign,train
ISIC_0027569,HAM_0005009,nv,benign,train
ISIC_0027570,HAM_0001071,nv,benign,train
ISIC_0027571,HAM_0007579,nv,benign,train
ISIC_0027574,HAM_0005794,nv,benign,train
ISIC_0027575,HAM_0002758,nv,benign,train
ISIC_0027576,HAM_0003063,nv,benign,train
ISIC_0027578,HAM_0006458,nv,benign,train
ISIC_0027581,HAM_0005205,nv,benign,train
ISIC_0027584,HAM_0001546,bkl,benign,train
ISIC_0027585,HAM_0000785,nv,benign,train
ISIC_0027586,HAM_0001421,nv,benign,train
ISIC_0027587,HAM_0003907,nv,benign,train
ISIC_0027589,HAM_0004718,nv,benign,train
ISIC_0027591,HAM_0001614,nv,benign,train
ISIC_0027592,HAM_0006960,nv,benign,train
ISIC_0027593,HAM_0004552,nv,benign,train
ISIC_0027596,HAM_0004007,nv,benign,train
ISIC_0027597,HAM_0005242,nv,benign,train
ISIC_0027598,HAM_0002848,df,benign,train
ISIC_0027599,HAM_0000399,nv,benign,train
ISIC_0027600,HAM_0001959,nv,benign,train
ISIC_0027602,HAM_0001006,nv,benign,train
ISIC_0027603,HAM_0003922,nv,benign,train
ISIC_0027605,HAM_0005266,nv,benign,train
ISIC_0027606,HAM_0002306,bkl,benign,train
ISIC_0027607,HAM_0000741,nv,benign,train
ISIC_0027608,HAM_0005610,bkl,benign,train
ISIC_0027610,HAM_0006996,nv,benign,train
ISIC_0027612,HAM_0001990,bkl,benign,train
ISIC_0027618,HAM_0006518,nv,benign,train
ISIC_0027621,HAM_0003595,nv,benign,train
ISIC_0027623,HAM_0005907,nv,benign,train
ISIC_0027624,HAM_0006256,nv,benign,train
ISIC_0027627,HAM_0006244,nv,benign,train
ISIC_0027630,HAM_0000108,nv,benign,train
ISIC_0027632,HAM_0005548,nv,benign,train
ISIC_0027633,HAM_0007291,nv,benign,train
ISIC_0027635,HAM_0006394,nv,benign,train
ISIC_0027636,HAM_0001109,nv,benign,train
ISIC_0027640,HAM_0003230,nv,benign,train
ISIC_0027641,HAM_0006084,nv,benign,train
ISIC_0027642,HAM_0007058,nv,benign,train
ISIC_0027643,HAM_0003215,nv,benign,train
ISIC_0027644,HAM_0001107,nv,benign,train
ISIC_0027645,HAM_0006605,nv,benign,train
ISIC_0027646,HAM_0000541,nv,benign,train
ISIC_0027647,HAM_0002132,nv,benign,train
ISIC_0027648,HAM_0004036,df,benign,train
ISIC_0027649,HAM_0006987,bkl,benign,train
ISIC_0027652,HAM_0004958,bkl,benign,train
ISIC_0027653,HAM_0005890,nv,benign,train
ISIC_0027654,HAM_0002796,nv,benign,train
ISIC_0027655,HAM_0006436,nv,benign,train
ISIC_0027656,HAM_0002578,nv,benign,train
ISIC_0027657,HAM_0004070,nv,benign,train
ISIC_0027658,HAM_0000222,nv,benign,train
ISIC_0027660,HAM_0000171,nv,benign,train
ISIC_0027661,HAM_0002414,nv,benign,train
ISIC_0027664,HAM_0000422,nv,benign,train
ISIC_0027666,HAM_0001856,nv,benign,train
ISIC_0027667,HAM_0000146,nv,benign,train
ISIC_0027670,HAM_0003016,nv,benign,train
ISIC_0027672,HAM_0007614,vasc,benign,train
ISIC_0027676,HAM_0004115,nv,benign,train
ISIC_0027679,HAM_0005937,nv,benign,train
ISIC_0027680,HAM_0004677,bkl,benign,train
ISIC_0027682,HAM_0002550,nv,benign,train
ISIC_0027683,HAM_0005738,nv,benign,train
ISIC_0027684,HAM_0003692,nv,benign,train
ISIC_0027686,HAM_0002673,nv,benign,train
ISIC_0027688,HAM_0001936,nv,benign,train
ISIC_0027689,HAM_0003819,nv,benign,train
ISIC_0027692,HAM_0003769,nv,benign,train
ISIC_0027694,HAM_0007405,nv,benign,train
ISIC_0027695,HAM_0005445,nv,benign,train
ISIC_0027696,HAM_0002155,nv,benign,train
ISIC_0027698,HAM_0002645,nv,benign,train
ISIC_0027701,HAM_0005653,nv,benign,train
ISIC_0027703,HAM_0001049,nv,benign,train
ISIC_0027705,HAM_0002618,nv,benign,train
ISIC_0027706,HAM_0005596,bkl,benign,train
ISIC_0027709,HAM_0007312,nv,benign,train
ISIC_0027710,HAM_0001062,bkl,benign,train
ISIC_0027712,HAM_0002784,nv,benign,train
ISIC_0027713,HAM_0001562,bkl,benign,train
ISIC_0027714,HAM_0005720,nv,benign,train
ISIC_0027715,HAM_0006126,nv,benign,train
ISIC_0027716,HAM_0004611,nv,benign,train
ISIC_0027717,HAM_0005647,nv,benign,train
ISIC_0027720,HAM_0006412,nv,benign,train
ISIC_0027724,HAM_0001154,nv,benign,train
ISIC_0027725,HAM_0005775,nv,benign,train
ISIC_0027726,HAM_0003342,nv,benign,train
ISIC_0027727,HAM_0004036,df,benign,train
ISIC_0027728,HAM_0000644,nv,benign,train
ISIC_0027729,HAM_0006936,nv,benign,train
ISIC_0027730,HAM_0000010,nv,benign,train
ISIC_0027731,HAM_0000437,nv,benign,train
ISIC_0027732,HAM_0006132,nv,benign,train
ISIC_0027733,HAM_0006229,nv,benign,train
ISIC_0027734,HAM_0002670,nv,benign,train
ISIC_0027735,HAM_0005896,bkl,benign,train
ISIC_0027736,HAM_0006726,nv,benign,train
ISIC_0027737,HAM_0002903,bkl,benign,train
ISIC_0027738,HAM_0006389,nv,benign,train
ISIC_0027740,HAM_0003397,nv,benign,train
ISIC_0027743,HAM_0004591,nv,benign,train
ISIC_0027745,HAM_0000902,df,benign,train
ISIC_0027746,HAM_0003450,nv,benign,train
ISIC_0027747,HAM_0005932,bkl,benign,train
ISIC_0027748,HAM_0004228,nv,benign,train
ISIC_0027749,HAM_0000466,nv,benign,train
ISIC_0027750,HAM_0000461,nv,benign,train
ISIC_0027752,HAM_0007241,nv,benign,train
ISIC_0027756,HAM_0003305,nv,benign,train
ISIC_0027758,HAM_0007145,nv,benign,train
ISIC_0027760,HAM_0003766,bkl,benign,train
ISIC_0027761,HAM_0000663,nv,benign,train
ISIC_0027762,HAM_0006345,nv,benign,train
ISIC_0027764,HAM_0000183,nv,benign,train
ISIC_0027765,HAM_0005307,nv,benign,train
ISIC_0027766,HAM_0001609,nv,benign,train
ISIC_0027768,HAM_0005227,nv,benign,train
ISIC_0027770,HAM_0004463,bkl,benign,train
ISIC_0027771,HAM_0000933,bkl,benign,train
ISIC_0027773,HAM_0007360,nv,benign,train
ISIC_0027775,HAM_0001754,nv,benign,train
ISIC_0027777,HAM_0000819,nv,benign,train
ISIC_0027778,HAM_0006682,nv,benign,train
ISIC_0027779,HAM_0001829,nv,benign,train
ISIC_0027781,HAM_0005693,bkl,benign,train
ISIC_0027782,HAM_0006043,nv,benign,train
ISIC_0027783,HAM_0001679,nv,benign,train
ISIC_0027784,HAM_0001723,nv,benign,train
ISIC_0027785,HAM_0006259,nv,benign,train
ISIC_0027787,HAM_0004220,nv,benign,train
ISIC_0027789,HAM_0003415,nv,benign,train
ISIC_0027790,HAM_0004943,vasc,benign,train
ISIC_0027791,HAM_0005544,nv,benign,train
ISIC_0027792,HAM_0003929,nv,benign,train
ISIC_0027794,HAM_0002072,nv,benign,train
ISIC_0027796,HAM_0000745,bkl,benign,train
ISIC_0027799,HAM_0000654,nv,benign,train
ISIC_0027800,HAM_0001872,nv,benign,train
ISIC_0027801,HAM_0003840,bkl,benign,train
ISIC_0027803,HAM_0002288,nv,benign,train
ISIC_0027805,HAM_0003962,nv,benign,train
ISIC_0027806,HAM_0001273,bkl,benign,train
ISIC_0027807,HAM_0005406,nv,benign,train
ISIC_0027808,HAM_0006668,nv,benign,train
ISIC_0027809,HAM_0003085,nv,benign,train
ISIC_0027810,HAM_0000047,nv,benign,train
ISIC_0027811,HAM_0006346,bkl,benign,train
ISIC_0027812,HAM_0004546,nv,benign,train
ISIC_0027813,HAM_0007153,nv,benign,train
ISIC_0027816,HAM_0005094,nv,benign,train
ISIC_0027817,HAM_0004401,nv,benign,train
ISIC_0027818,HAM_0006930,nv,benign,train
ISIC_0027820,HAM_0001310,bkl,benign,train
ISIC_0027821,HAM_0006126,nv,benign,train
ISIC_0027824,HAM_0000343,nv,benign,train
ISIC_0027827,HAM_0006608,nv,benign,train
ISIC_0027828,HAM_0002521,bkl,benign,train
ISIC_0027830,HAM_0001516,nv,benign,train
ISIC_0027831,HAM_0001678,bkl,benign,train
ISIC_0027833,HAM_0003461,nv,benign,train
ISIC_0027834,HAM_0002138,nv,benign,train
ISIC_0027836,HAM_0002994,nv,benign,train
ISIC_0027837,HAM_0002476,nv,benign,train
ISIC_0027839,HAM_0003230,nv,benign,train
ISIC_0027840,HAM_0002271,nv,benign,train
ISIC_0027841,HAM_0002932,nv,benign,train
ISIC_0027843,HAM_0006671,nv,benign,train
ISIC_0027844,HAM_0004595,nv,benign,train
ISIC_0027845,HAM_0006167,nv,benign,train
ISIC_0027847,HAM_0000249,nv,benign,train
ISIC_0027848,HAM_0000930,nv,benign,train
ISIC_0027849,HAM_0006129,nv,benign,train
ISIC_0027850,HAM_0001466,bkl,benign,train
ISIC_0027852,HAM_0005060,nv,benign,train
ISIC_0027854,HAM_0002105,nv,benign,train
ISIC_0027855,HAM_0000965,nv,benign,train
ISIC_0027856,HAM_0007118,vasc,benign,train
ISIC_0027857,HAM_0000714,nv,benign,train
ISIC_0027859,HAM_0000001,bkl,benign,train
ISIC_0027862,HAM_0007271,nv,benign,train
ISIC_0027867,HAM_0003430,nv,benign,train
ISIC_0027869,HAM_0001411,nv,benign,train
ISIC_0027871,HAM_0004310,nv,benign,train
ISIC_0027874,HAM_0002684,nv,benign,train
ISIC_0027875,HAM_0001429,bkl,benign,train
ISIC_0027876,HAM_0004960,df,benign,train
ISIC_0027877,HAM_0007580,nv,benign,train
ISIC_0027881,HAM_0004473,nv,benign,train
ISIC_0027882,HAM_0001823,nv,benign,train
ISIC_0027883,HAM_0001737,nv,benign,train
ISIC_0027885,HAM_0002133,nv,benign,train
ISIC_0027886,HAM_0000003,nv,benign,train
ISIC_0027889,HAM_0002490,nv,benign,train
ISIC_0027890,HAM_0006717,nv,benign,train
ISIC_0027892,HAM_0004015,nv,benign,train
ISIC_0027893,HAM_0000237,bkl,benign,train
ISIC_0027894,HAM_0002236,nv,benign,train
ISIC_0027895,HAM_0001653,nv,benign,train
ISIC_0027898,HAM_0007202,nv,benign,train
ISIC_0027899,HAM_0005644,nv,benign,train
ISIC_0027902,HAM_0000342,nv,benign,train
ISIC_0027903,HAM_0006156,vasc,benign,train
ISIC_0027907,HAM_0007606,nv,benign,train
ISIC_0027908,HAM_0001104,nv,benign,train
ISIC_0027909,HAM_0000139,nv,benign,train
ISIC_0027910,HAM_0001670,nv,benign,train
ISIC_0027912,HAM_0002322,nv,benign,train
ISIC_0027913,HAM_0001564,nv,benign,train
ISIC_0027914,HAM_0001187,nv,benign,train
ISIC_0027916,HAM_0005952,bkl,benign,train
ISIC_0027918,HAM_0005844,nv,benign,train
ISIC_0027921,HAM_0003547,nv,benign,train
ISIC_0027922,HAM_0007178,nv,benign,train
ISIC_0027924,HAM_0006283,nv,benign,train
ISIC_0027925,HAM_0002031,nv,benign,train
ISIC_0027926,HAM_0006360,nv,benign,train
ISIC_0027927,HAM_0006614,nv,benign,train
ISIC_0027928,HAM_0001077,nv,benign,train
ISIC_0027929,HAM_0003442,nv,benign,train
ISIC_0027931,HAM_0001220,nv,benign,train
ISIC_0027932,HAM_0005569,nv,benign,train
ISIC_0027933,HAM_0000070,nv,benign,train
ISIC_0027934,HAM_0001398,nv,benign,train
ISIC_0027935,HAM_0005219,nv,benign,train
ISIC_0027936,HAM_0000428,nv,benign,train
ISIC_0027937,HAM_0006280,vasc,benign,train
ISIC_0027938,HAM_0006885,nv,benign,train
ISIC_0027941,HAM_0002290,nv,benign,train
ISIC_0027943,HAM_0004891,nv,benign,train
ISIC_0027945,HAM_0003054,nv,benign,train
ISIC_0027946,HAM_0007226,nv,benign,train
ISIC_0027947,HAM_0004416,nv,benign,train
ISIC_0027948,HAM_0000159,nv,benign,train
ISIC_0027949,HAM_0002087,nv,benign,train
ISIC_0027951,HAM_0005080,nv,benign,train
ISIC_0027953,HAM_0006907,bkl,benign,train
ISIC_0027954,HAM_0002034,bkl,benign,train
ISIC_0027955,HAM_0001099,nv,benign,train
ISIC_0027957,HAM_0001665,bkl,benign,train
ISIC_0027959,HAM_0007083,nv,benign,train
ISIC_0027960,HAM_0003569,bkl,benign,train
ISIC_0027962,HAM_0003432,nv,benign,train
ISIC_0027963,HAM_0000891,nv,benign,train
ISIC_0027965,HAM_0003784,nv,benign,train
ISIC_0027967,HAM_0002809,bkl,benign,train
ISIC_0027968,HAM_0000223,nv,benign,train
ISIC_0027969,HAM_0006170,bkl,benign,train
ISIC_0027970,HAM_0006551,nv,benign,train
ISIC_0027971,HAM_0007082,nv,benign,train
ISIC_0027972,HAM_0000440,nv,benign,train
ISIC_0027973,HAM_0002358,bkl,benign,train
ISIC_0027977,HAM_0004512,nv,benign,train
ISIC_0027979,HAM_0003272,nv,benign,train
ISIC_0027981,HAM_0006648,nv,benign,train
ISIC_0027982,HAM_0004423,bkl,benign,train
ISIC_0027983,HAM_0003839,vasc,benign,train
ISIC_0027984,HAM_0007413,nv,benign,train
ISIC_0027985,HAM_0004357,nv,benign,train
ISIC_0027986,HAM_0003725,nv,benign,train
ISIC_0027987,HAM_0006457,nv,benign,train
ISIC_0027988,HAM_0007240,nv,benign,train
ISIC_0027991,HAM_0002722,bkl,benign,train
ISIC_0027993,HAM_0004659,nv,benign,train
ISIC_0027995,HAM_0001317,nv,benign,train
ISIC_0028004,HAM_0004745,nv,benign,train
ISIC_0028006,HAM_0004403,nv,benign,train
ISIC_0028007,HAM_0006969,nv,benign,train
ISIC_0028008,HAM_0005018,nv,benign,train
ISIC_0028009,HAM_0005479,nv,benign,train
ISIC_0028010,HAM_0002120,nv,benign,train
ISIC_0028011,HAM_0007489,nv,benign,train
ISIC_0028012,HAM_0002927,nv,benign,train
ISIC_0028014,HAM_0005696,nv,benign,train
ISIC_0028019,HAM_0005041,nv,benign,train
ISIC_0028020,HAM_0003090,bkl,benign,train
ISIC_0028021,HAM_0002239,nv,benign,train
ISIC_0028023,HAM_0002025,nv,benign,train
ISIC_0028025,HAM_0005462,nv,benign,train
ISIC_0028027,HAM_0002254,nv,benign,train
ISIC_0028028,HAM_0004509,nv,benign,train
ISIC_0028030,HAM_0007358,nv,benign,train
ISIC_0028032,HAM_0003058,nv,benign,train
ISIC_0028034,HAM_0005753,nv,benign,train
ISIC_0028036,HAM_0000084,nv,benign,train
ISIC_0028037,HAM_0001868,nv,benign,train
ISIC_0028038,HAM_0005114,nv,benign,train
ISIC_0028040,HAM_0001463,nv,benign,train
ISIC_0028042,HAM_0003579,nv,benign,train
ISIC_0028043,HAM_0000979,bkl,benign,train
ISIC_0028044,HAM_0000867,nv,benign,train
ISIC_0028045,HAM_0003892,nv,benign,train
ISIC_0028046,HAM_0003719,nv,benign,train
ISIC_0028047,HAM_0002621,nv,benign,train
ISIC_0028048,HAM_0002631,nv,benign,train
ISIC_0028049,HAM_0004051,nv,benign,train
ISIC_0028052,HAM_0000700,bkl,benign,train
ISIC_0028054,HAM_0004890,nv,benign,train
ISIC_0028055,HAM_0002697,nv,benign,train
ISIC_0028057,HAM_0001830,nv,benign,train
ISIC_0028058,HAM_0001005,nv,benign,train
ISIC_0028060,HAM_0005421,nv,benign,train
ISIC_0028061,HAM_0002059,nv,benign,train
ISIC_0028062,HAM_0004964,nv,benign,train
ISIC_0028064,HAM_0006392,nv,benign,train
ISIC_0028066,HAM_0005689,nv,benign,train
ISIC_0028067,HAM_0002768,nv,benign,train
ISIC_0028068,HAM_0002331,nv,benign,train
ISIC_0028070,HAM_0000989,nv,benign,train
ISIC_0028073,HAM_0006753,nv,benign,train
ISIC_0028074,HAM_0006440,nv,benign,train
ISIC_0028077,HAM_0002166,nv,benign,train
ISIC_0028078,HAM_0005637,nv,benign,train
ISIC_0028080,HAM_0003007,bkl,benign,train
ISIC_0028081,HAM_0000086,nv,benign,train
ISIC_0028083,HAM_0007496,nv,benign,train
ISIC_0028088,HAM_0001196,nv,benign,train
ISIC_0028091,HAM_0002025,nv,benign,train
ISIC_0028092,HAM_0006039,nv,benign,train
ISIC_0028093,HAM_0004073,nv,benign,train
ISIC_0028094,HAM_0005404,bkl,benign,train
ISIC_0028097,HAM_0006928,nv,benign,train
ISIC_0028099,HAM_0003706,nv,benign,train
ISIC_0028100,HAM_0001510,bkl,benign,train
ISIC_0028101,HAM_0001512,nv,benign,train
ISIC_0028104,HAM_0002424,bkl,benign,train
ISIC_0028108,HAM_0005037,nv,benign,train
ISIC_0028110,HAM_0002803,nv,benign,train
ISIC_0028111,HAM_0004952,nv,benign,train
ISIC_0028112,HAM_0004018,nv,benign,train
ISIC_0028115,HAM_0007168,nv,benign,train
ISIC_0028116,HAM_0006174,nv,benign,train
ISIC_0028117,HAM_0006116,nv,benign,train
ISIC_0028118,HAM_0007514,nv,benign,train
ISIC_0028119,HAM_0007564,nv,benign,train
ISIC_0028120,HAM_0001055,bkl,benign,train
ISIC_0028123,HAM_0004556,bkl,benign,train
ISIC_0028124,HAM_0001294,bkl,benign,train
ISIC_0028125,HAM_0003604,nv,benign,train
ISIC_0028128,HAM_0005102,nv,benign,train
ISIC_0028129,HAM_0005963,nv,benign,train
ISIC_0028130,HAM_0007263,nv,benign,train
ISIC_0028131,HAM_0003790,nv,benign,train
ISIC_0028134,HAM_0004022,nv,benign,train
ISIC_0028135,HAM_0002944,nv,benign,train
ISIC_0028137,HAM_0006416,nv,benign,train
ISIC_0028138,HAM_0004111,nv,benign,train
ISIC_0028140,HAM_0002814,nv,benign,train
ISIC_0028142,HAM_0001431,nv,benign,train
ISIC_0028143,HAM_0006373,nv,benign,train
ISIC_0028144,HAM_0006125,nv,benign,train
ISIC_0028145,HAM_0003175,nv,benign,train
ISIC_0028149,HAM_0004650,nv,benign,train
ISIC_0028150,HAM_0002451,nv,benign,train
ISIC_0028151,HAM_0000764,nv,benign,train
ISIC_0028152,HAM_0004825,nv,benign,train
ISIC_0028154,HAM_0002856,nv,benign,train
ISIC_0028157,HAM_0004865,nv,benign,train
ISIC_0028159,HAM_0006146,nv,benign,train
ISIC_0028160,HAM_0006659,nv,benign,train
ISIC_0028161,HAM_0005150,nv,benign,train
ISIC_0028162,HAM_0000416,nv,benign,train
ISIC_0028165,HAM_0001878,bkl,benign,train
ISIC_0028166,HAM_0005510,nv,benign,train
ISIC_0028167,HAM_0007456,nv,benign,train
ISIC_0028169,HAM_0002500,nv,benign,train
ISIC_0028170,HAM_0003040,nv,benign,train
ISIC_0028171,HAM_0005346,nv,benign,train
ISIC_0028174,HAM_0005755,nv,benign,train
ISIC_0028175,HAM_0000958,nv,benign,train
ISIC_0028176,HAM_0002950,nv,benign,train
ISIC_0028177,HAM_0000031,nv,benign,train
ISIC_0028178,HAM_0006083,nv,benign,train
ISIC_0028179,HAM_0007049,nv,benign,train
ISIC_0028181,HAM_0006777,nv,benign,train
ISIC_0028182,HAM_0000426,nv,benign,train
ISIC_0028183,HAM_0003159,nv,benign,train
ISIC_0028184,HAM_0007152,nv,benign,train
ISIC_0028185,HAM_0005252,nv,benign,train
ISIC_0028186,HAM_0000634,nv,benign,train
ISIC_0028188,HAM_0004877,vasc,benign,train
ISIC_0028189,HAM_0006849,nv,benign,train
ISIC_0028192,HAM_0006656,nv,benign,train
ISIC_0028193,HAM_0007554,nv,benign,train
ISIC_0028194,HAM_0001100,nv,benign,train
ISIC_0028195,HAM_0006221,nv,benign,train
ISIC_0028196,HAM_0002702,nv,benign,train
ISIC_0028199,HAM_0005460,nv,benign,train
ISIC_0028200,HAM_0005074,bkl,benign,train
ISIC_0028201,HAM_0005049,bkl,benign,train
ISIC_0028202,HAM_0004942,nv,benign,train
ISIC_0028203,HAM_0007438,nv,benign,train
ISIC_0028204,HAM_0002401,nv,benign,train
ISIC_0028205,HAM_0000311,nv,benign,train
ISIC_0028206,HAM_0004052,nv,benign,train
ISIC_0028207,HAM_0000491,nv,benign,train
ISIC_0028208,HAM_0002398,nv,benign,train
ISIC_0028209,HAM_0002096,bkl,benign,train
ISIC_0028210,HAM_0003857,nv,benign,train
ISIC_0028212,HAM_0006266,nv,benign,train
ISIC_0028213,HAM_0000200,nv,benign,train
ISIC_0028214,HAM_0006187,nv,benign,train
ISIC_0028216,HAM_0007049,nv,benign,train
ISIC_0028217,HAM_0000763,nv,benign,train
ISIC_0028223,HAM_0006595,bkl,benign,train
ISIC_0028226,HAM_0003263,nv,benign,train
ISIC_0028230,HAM_0004519,nv,benign,train
ISIC_0028233,HAM_0002392,bkl,benign,train
ISIC_0028234,HAM_0003618,nv,benign,train
ISIC_0028235,HAM_0002231,nv,benign,train
ISIC_0028236,HAM_0002731,bkl,benign,train
ISIC_0028239,HAM_0002530,nv,benign,train
ISIC_0028240,HAM_0001635,nv,benign,train
ISIC_0028241,HAM_0007565,nv,benign,train
ISIC_0028243,HAM_0002556,nv,benign,train
ISIC_0028245,HAM_0006067,nv,benign,train
ISIC_0028247,HAM_0003155,nv,benign,train
ISIC_0028250,HAM_0004727,nv,benign,train
ISIC_0028251,HAM_0002884,nv,benign,train
ISIC_0028252,HAM_0001259,nv,benign,train
ISIC_0028253,HAM_0007406,nv,benign,train
ISIC_0028254,HAM_0005935,bkl,benign,train
ISIC_0028255,HAM_0004699,nv,benign,train
ISIC_0028256,HAM_0004218,nv,benign,train
ISIC_0028257,HAM_0005969,nv,benign,train
ISIC_0028258,HAM_0002757,bkl,benign,train
ISIC_0028260,HAM_0005139,nv,benign,train
ISIC_0028262,HAM_0004959,nv,benign,train
ISIC_0028263,HAM_0000291,nv,benign,train
ISIC_0028264,HAM_0003187,bkl,benign,train
ISIC_0028265,HAM_0001027,nv,benign,train
ISIC_0028266,HAM_0003882,nv,benign,train
ISIC_0028267,HAM_0006195,nv,benign,train
ISIC_0028268,HAM_0004875,nv,benign,train
ISIC_0028269,HAM_0001282,nv,benign,train
ISIC_0028270,HAM_0004710,nv,benign,train
ISIC_0028271,HAM_0000025,nv,benign,train
ISIC_0028272,HAM_0001306,nv,benign,train
ISIC_0028274,HAM_0007597,nv,benign,train
ISIC_0028275,HAM_0000991,nv,benign,train
ISIC_0028276,HAM_0001126,nv,benign,train
ISIC_0028277,HAM_0005168,nv,benign,train
ISIC_0028278,HAM_0002191,nv,benign,train
ISIC_0028279,HAM_0001843,nv,benign,train
ISIC_0028280,HAM_0001002,nv,benign,train
ISIC_0028281,HAM_0006300,nv,benign,train
ISIC_0028286,HAM_0005470,nv,benign,train
ISIC_0028287,HAM_0006934,nv,benign,train
ISIC_0028289,HAM_0002748,nv,benign,train
ISIC_0028292,HAM_0006686,nv,benign,train
ISIC_0028293,HAM_0000476,nv,benign,train
ISIC_0028296,HAM_0006365,nv,benign,train
ISIC_0028298,HAM_0004140,nv,benign,train
ISIC_0028299,HAM_0001540,nv,benign,train
ISIC_0028300,HAM_0004092,nv,benign,train
ISIC_0028301,HAM_0005069,nv,benign,train
ISIC_0028302,HAM_0007302,nv,benign,train
ISIC_0028304,HAM_0003005,nv,benign,train
ISIC_0028305,HAM_0001318,nv,benign,train
ISIC_0028308,HAM_0003752,bkl,benign,train
ISIC_0028310,HAM_0000693,nv,benign,train
ISIC_0028311,HAM_0000600,nv,benign,train
ISIC_0028312,HAM_0002315,nv,benign,train
ISIC_0028315,HAM_0002516,nv,benign,train
ISIC_0028318,HAM_0001886,nv,benign,train
ISIC_0028319,HAM_0001464,nv,benign,train
ISIC_0028320,HAM_0005577,nv,benign,train
ISIC_0028321,HAM_0001032,nv,benign,train
ISIC_0028322,HAM_0003493,nv,benign,train
ISIC_0028324,HAM_0006710,nv,benign,train
ISIC_0028327,HAM_0000449,nv,benign,train
ISIC_0028328,HAM_0001304,nv,benign,train
ISIC_0028330,HAM_0001184,nv,benign,train
ISIC_0028331,HAM_0002962,bkl,benign,train
ISIC_0028332,HAM_0006197,nv,benign,train
ISIC_0028333,HAM_0002259,nv,benign,train
ISIC_0028334,HAM_0002826,nv,benign,train
ISIC_0028336,HAM_0007260,bkl,benign,train
ISIC_0028337,HAM_0000546,nv,benign,train
ISIC_0028339,HAM_0000472,nv,benign,train
ISIC_0028340,HAM_0000908,nv,benign,train
ISIC_0028341,HAM_0006804,nv,benign,train
ISIC_0028342,HAM_0006008,nv,benign,train
ISIC_0028343,HAM_0004343,bkl,benign,train
ISIC_0028344,HAM_0003423,nv,benign,train
ISIC_0028345,HAM_0007298,nv,benign,train
ISIC_0028346,HAM_0005861,df,benign,train
ISIC_0028347,HAM_0001991,bkl,benign,train
ISIC_0028348,HAM_0006319,nv,benign,train
ISIC_0028349,HAM_0003841,nv,benign,train
ISIC_0028351,HAM_0002485,nv,benign,train
ISIC_0028353,HAM_0000326,nv,benign,train
ISIC_0028354,HAM_0000122,bkl,benign,train
ISIC_0028355,HAM_0005666,nv,benign,train
ISIC_0028356,HAM_0000175,nv,benign,train
ISIC_0028358,HAM_0001318,nv,benign,train
ISIC_0028359,HAM_0001842,nv,benign,train
ISIC_0028360,HAM_0002300,nv,benign,train
ISIC_0028362,HAM_0001507,nv,benign,train
ISIC_0028363,HAM_0001481,nv,benign,train
ISIC_0028364,HAM_0000777,nv,benign,train
ISIC_0028365,HAM_0007209,nv,benign,train
ISIC_0028366,HAM_0002435,nv,benign,train
ISIC_0028367,HAM_0003912,nv,benign,train
ISIC_0028369,HAM_0002175,nv,benign,train
ISIC_0028373,HAM_0002715,nv,benign,train
ISIC_0028374,HAM_0005398,nv,benign,train
ISIC_0028375,HAM_0006997,nv,benign,train
ISIC_0028376,HAM_0004630,bkl,benign,train
ISIC_0028377,HAM_0007408,nv,benign,train
ISIC_0028378,HAM_0001001,nv,benign,train
ISIC_0028380,HAM_0003965,nv,benign,train
ISIC_0028384,HAM_0005817,nv,benign,train
ISIC_0028385,HAM_0006359,nv,benign,train
ISIC_0028386,HAM_0005751,bkl,benign,train
ISIC_0028387,HAM_0004470,nv,benign,train
ISIC_0028388,HAM_0005672,bkl,benign,train
ISIC_0028389,HAM_0005335,bkl,benign,train
ISIC_0028390,HAM_0000188,nv,benign,train
ISIC_0028391,HAM_0005528,nv,benign,train
ISIC_0028392,HAM_0002634,nv,benign,train
ISIC_0028394,HAM_0004684,nv,benign,train
ISIC_0028395,HAM_0006001,nv,benign,train
ISIC_0028396,HAM_0005977,nv,benign,train
ISIC_0028397,HAM_0006183,nv,benign,train
ISIC_0028398,HAM_0003399,nv,benign,train
ISIC_0028399,HAM_0007122,nv,benign,train
ISIC_0028400,HAM_0006118,nv,benign,train
ISIC_0028401,HAM_0005342,nv,benign,train
ISIC_0028402,HAM_0006957,nv,benign,train
ISIC_0028403,HAM_0003309,nv,benign,train
ISIC_0028404,HAM_0000881,bkl,benign,train
ISIC_0028405,HAM_0002816,nv,benign,train
ISIC_0028406,HAM_0005215,vasc,benign,train
ISIC_0028407,HAM_0001345,nv,benign,train
ISIC_0028408,HAM_0006506,nv,benign,train
ISIC_0028409,HAM_0005133,nv,benign,train
ISIC_0028411,HAM_0005463,bkl,benign,train
ISIC_0028413,HAM_0005360,nv,benign,train
ISIC_0028414,HAM_0001733,bkl,benign,train
ISIC_0028416,HAM_0003332,nv,benign,train
ISIC_0028417,HAM_0000061,nv,benign,train
ISIC_0028420,HAM_0005079,nv,benign,train
ISIC_0028421,HAM_0000085,nv,benign,train
ISIC_0028422,HAM_0002820,nv,benign,train
ISIC_0028423,HAM_0006439,nv,benign,train
ISIC_0028424,HAM_0000703,nv,benign,train
ISIC_0028425,HAM_0003867,nv,benign,train
ISIC_0028426,HAM_0003541,nv,benign,train
ISIC_0028429,HAM_0000279,nv,benign,train
ISIC_0028430,HAM_0004267,nv,benign,train
ISIC_0028431,HAM_0004653,vasc,benign,train
ISIC_0028434,HAM_0000712,nv,benign,train
ISIC_0028435,HAM_0001324,nv,benign,train
ISIC_0028437,HAM_0002990,nv,benign,train
ISIC_0028439,HAM_0000684,nv,benign,train
ISIC_0028440,HAM_0001461,nv,benign,train
ISIC_0028441,HAM_0000603,nv,benign,train
ISIC_0028443,HAM_0004601,nv,benign,train
ISIC_0028446,HAM_0006498,nv,benign,train
ISIC_0028447,HAM_0005745,nv,benign,train
ISIC_0028448,HAM_0001167,bkl,benign,train
ISIC_0028449,HAM_0004556,bkl,benign,train
ISIC_0028450,HAM_0004839,nv,benign,train
ISIC_0028451,HAM_0004338,bkl,benign,train
ISIC_0028453,HAM_0002856,nv,benign,train
ISIC_0028455,HAM_0004270,nv,benign,train
ISIC_0028456,HAM_0001742,nv,benign,train
ISIC_0028459,HAM_0006109,nv,benign,train
ISIC_0028461,HAM_0000072,nv,benign,train
ISIC_0028462,HAM_0004702,nv,benign,train
ISIC_0028464,HAM_0004600,nv,benign,train
ISIC_0028466,HAM_0006261,nv,benign,train
ISIC_0028469,HAM_0002145,nv,benign,train
ISIC_0028470,HAM_0000811,nv,benign,train
ISIC_0028471,HAM_0004085,nv,benign,train
ISIC_0028472,HAM_0005769,nv,benign,train
ISIC_0028473,HAM_0004889,bkl,benign,train
ISIC_0028474,HAM_0004682,nv,benign,train
ISIC_0028475,HAM_0006897,nv,benign,train
ISIC_0028476,HAM_0007264,nv,benign,train
ISIC_0028478,HAM_0002154,nv,benign,train
ISIC_0028479,HAM_0002821,bkl,benign,train
ISIC_0028480,HAM_0003548,nv,benign,train
ISIC_0028482,HAM_0004169,nv,benign,train
ISIC_0028483,HAM_0003709,nv,benign,train
ISIC_0028484,HAM_0006258,nv,benign,train
ISIC_0028487,HAM_0003891,nv,benign,train
ISIC_0028488,HAM_0001975,nv,benign,train
ISIC_0028490,HAM_0001642,bkl,benign,train
ISIC_0028491,HAM_0004758,nv,benign,train
ISIC_0028492,HAM_0004323,nv,benign,train
ISIC_0028494,HAM_0005110,nv,benign,train
ISIC_0028496,HAM_0003830,bkl,benign,train
ISIC_0028498,HAM_0000000,nv,benign,train
ISIC_0028500,HAM_0006326,nv,benign,train
ISIC_0028502,HAM_0001940,nv,benign,train
ISIC_0028503,HAM_0003726,bkl,benign,train
ISIC_0028504,HAM_0006910,nv,benign,train
ISIC_0028506,HAM_0006838,nv,benign,train
ISIC_0028507,HAM_0003340,nv,benign,train
ISIC_0028510,HAM_0002835,nv,benign,train
ISIC_0028511,HAM_0004889,bkl,benign,train
ISIC_0028513,HAM_0000070,nv,benign,train
ISIC_0028514,HAM_0002311,nv,benign,train
ISIC_0028518,HAM_0002919,nv,benign,train
ISIC_0028521,HAM_0002446,nv,benign,train
ISIC_0028522,HAM_0004906,nv,benign,train
ISIC_0028523,HAM_0001523,nv,benign,train
ISIC_0028524,HAM_0003387,nv,benign,train
ISIC_0028525,HAM_0005722,bkl,benign,train
ISIC_0028526,HAM_0004028,nv,benign,train
ISIC_0028527,HAM_0006484,nv,benign,train
ISIC_0028528,HAM_0000324,nv,benign,train
ISIC_0028530,HAM_0006425,nv,benign,train
ISIC_0028531,HAM_0001498,nv,benign,train
ISIC_0028532,HAM_0002041,nv,benign,train
ISIC_0028533,HAM_0001404,nv,benign,train
ISIC_0028536,HAM_0003903,nv,benign,train
ISIC_0028538,HAM_0007276,nv,benign,train
ISIC_0028540,HAM_0002023,nv,benign,train
ISIC_0028544,HAM_0003044,nv,benign,train
ISIC_0028546,HAM_0007512,nv,benign,train
ISIC_0028549,HAM_0004752,nv,benign,train
ISIC_0028550,HAM_0000259,bkl,benign,train
ISIC_0028551,HAM_0000667,nv,benign,train
ISIC_0028552,HAM_0000240,nv,benign,train
ISIC_0028553,HAM_0003075,nv,benign,train
ISIC_0028554,HAM_0000942,nv,benign,train
ISIC_0028557,HAM_0005395,nv,benign,train
ISIC_0028559,HAM_0000913,nv,benign,train
ISIC_0028560,HAM_0003847,bkl,benign,train
ISIC_0028561,HAM_0005517,nv,benign,train
ISIC_0028562,HAM_0003619,nv,benign,train
ISIC_0028563,HAM_0002126,nv,benign,train
ISIC_0028566,HAM_0004417,nv,benign,train
ISIC_0028569,HAM_0005709,nv,benign,train
ISIC_0028571,HAM_0006273,nv,benign,train
ISIC_0028572,HAM_0006013,nv,benign,train
ISIC_0028574,HAM_0004686,nv,benign,train
ISIC_0028575,HAM_0003528,nv,benign,train
ISIC_0028576,HAM_0001684,nv,benign,train
ISIC_0028578,HAM_0003874,nv,benign,train
ISIC_0028580,HAM_0006881,nv,benign,train
ISIC_0028581,HAM_0003758,nv,benign,train
ISIC_0028585,HAM_0002554,nv,benign,train
ISIC_0028586,HAM_0000690,nv,benign,train
ISIC_0028587,HAM_0001735,bkl,benign,train
ISIC_0028589,HAM_0002480,nv,benign,train
ISIC_0028590,HAM_0000295,nv,benign,train
ISIC_0028591,HAM_0000468,nv,benign,train
ISIC_0028592,HAM_0001702,nv,benign,train
ISIC_0028593,HAM_0003120,bkl,benign,train
ISIC_0028594,HAM_0006228,nv,benign,train
ISIC_0028595,HAM_0003237,nv,benign,train
ISIC_0028597,HAM_0000652,nv,benign,train
ISIC_0028598,HAM_0006633,nv,benign,train
ISIC_0028599,HAM_0001319,nv,benign,train
ISIC_0028600,HAM_0007268,nv,benign,train
ISIC_0028601,HAM_0001116,nv,benign,train
ISIC_0028603,HAM_0007559,nv,benign,train
ISIC_0028604,HAM_0006449,nv,benign,train
ISIC_0028605,HAM_0000076,nv,benign,train
ISIC_0028606,HAM_0004044,nv,benign,train
ISIC_0028607,HAM_0000114,bkl,benign,train
ISIC_0028608,HAM_0003434,nv,benign,train
ISIC_0028609,HAM_0007608,nv,benign,train
ISIC_0028610,HAM_0000291,nv,benign,train
ISIC_0028612,HAM_0002403,nv,benign,train
ISIC_0028614,HAM_0006966,nv,benign,train
ISIC_0028615,HAM_0007590,bkl,benign,train
ISIC_0028616,HAM_0002846,nv,benign,train
ISIC_0028618,HAM_0001633,nv,benign,train
ISIC_0028620,HAM_0000939,nv,benign,train
ISIC_0028621,HAM_0000391,nv,benign,train
ISIC_0028622,HAM_0000083,bkl,benign,train
ISIC_0028623,HAM_0001781,bkl,benign,train
ISIC_0028624,HAM_0003750,nv,benign,train
ISIC_0028625,HAM_0006790,nv,benign,train
ISIC_0028626,HAM_0006209,nv,benign,train
ISIC_0028627,HAM_0000980,nv,benign,train
ISIC_0028629,HAM_0001003,nv,benign,train
ISIC_0028630,HAM_0003488,nv,benign,train
ISIC_0028631,HAM_0000338,nv,benign,train
ISIC_0028633,HAM_0001563,nv,benign,train
ISIC_0028634,HAM_0000481,nv,benign,train
ISIC_0028635,HAM_0002416,nv,benign,train
ISIC_0028636,HAM_0002097,nv,benign,train
ISIC_0028637,HAM_0007046,nv,benign,train
ISIC_0028638,HAM_0001320,nv,benign,train
ISIC_0028640,HAM_0005913,bkl,benign,train
ISIC_0028641,HAM_0004805,nv,benign,train
ISIC_0028643,HAM_0005537,nv,benign,train
ISIC_0028647,HAM_0005849,nv,benign,train
ISIC_0028648,HAM_0005670,nv,benign,train
ISIC_0028650,HAM_0002358,bkl,benign,train
ISIC_0028651,HAM_0004496,df,benign,train
ISIC_0028654,HAM_0002179,nv,benign,train
ISIC_0028656,HAM_0002548,bkl,benign,train
ISIC_0028657,HAM_0006597,nv,benign,train
ISIC_0028658,HAM_0004703,nv,benign,train
ISIC_0028660,HAM_0003674,nv,benign,train
ISIC_0028661,HAM_0006776,nv,benign,train
ISIC_0028663,HAM_0000635,nv,benign,train
ISIC_0028665,HAM_0005193,nv,benign,train
ISIC_0028667,HAM_0003806,nv,benign,train
ISIC_0028672,HAM_0003888,nv,benign,train
ISIC_0028673,HAM_0004553,nv,benign,train
ISIC_0028674,HAM_0000962,nv,benign,train
ISIC_0028675,HAM_0001799,nv,benign,train
ISIC_0028676,HAM_0006198,nv,benign,train
ISIC_0028678,HAM_0000222,nv,benign,train
ISIC_0028679,HAM_0005239,nv,benign,train
ISIC_0028680,HAM_0007150,vasc,benign,train
ISIC_0028681,HAM_0004309,bkl,benign,train
ISIC_0028682,HAM_0002651,nv,benign,train
ISIC_0028683,HAM_0006839,nv,benign,train
ISIC_0028684,HAM_0006120,nv,benign,train
ISIC_0028686,HAM_0005329,nv,benign,train
ISIC_0028689,HAM_0002537,nv,benign,train
ISIC_0028690,HAM_0002773,nv,benign,train
ISIC_0028691,HAM_0001161,nv,benign,train
ISIC_0028692,HAM_0005840,nv,benign,train
ISIC_0028694,HAM_0004841,nv,benign,train
ISIC_0028695,HAM_0006010,nv,benign,train
ISIC_0028697,HAM_0001585,nv,benign,train
ISIC_0028698,HAM_0003033,nv,benign,train
ISIC_0028699,HAM_0002260,nv,benign,train
ISIC_0028700,HAM_0001717,nv,benign,train
ISIC_0028701,HAM_0006128,bkl,benign,train
ISIC_0028702,HAM_0001914,bkl,benign,train
ISIC_0028704,HAM_0006427,nv,benign,train
ISIC_0028705,HAM_0002353,nv,benign,train
ISIC_0028706,HAM_0002986,nv,benign,train
ISIC_0028707,HAM_0000920,bkl,benign,train
ISIC_0028708,HAM_0005004,nv,benign,train
ISIC_0028710,HAM_0004908,bkl,benign,train
ISIC_0028711,HAM_0001355,nv,benign,train
ISIC_0028712,HAM_0002160,nv,benign,train
ISIC_0028713,HAM_0003898,nv,benign,train
ISIC_0028714,HAM_0005713,vasc,benign,train
ISIC_0028715,HAM_0002053,nv,benign,train
ISIC_0028716,HAM_0000864,nv,benign,train
ISIC_0028717,HAM_0005803,nv,benign,train
ISIC_0028720,HAM_0002589,nv,benign,train
ISIC_0028721,HAM_0007173,nv,benign,train
ISIC_0028723,HAM_0007160,nv,benign,train
ISIC_0028724,HAM_0006450,nv,benign,train
ISIC_0028725,HAM_0003598,nv,benign,train
ISIC_0028726,HAM_0005900,nv,benign,train
ISIC_0028727,HAM_0006678,nv,benign,train
ISIC_0028732,HAM_0002780,nv,benign,train
ISIC_0028733,HAM_0006639,nv,benign,train
ISIC_0028737,HAM_0001157,nv,benign,train
ISIC_0028740,HAM_0004977,nv,benign,train
ISIC_0028742,HAM_0004062,nv,benign,train
ISIC_0028743,HAM_0001075,nv,benign,train
ISIC_0028744,HAM_0002515,nv,benign,train
ISIC_0028748,HAM_0005516,nv,benign,train
ISIC_0028749,HAM_0005275,bkl,benign,train
ISIC_0028750,HAM_0000318,bkl,benign,train
ISIC_0028751,HAM_0005034,nv,benign,train
ISIC_0028752,HAM_0001695,nv,benign,train
ISIC_0028755,HAM_0000288,nv,benign,train
ISIC_0028757,HAM_0003662,nv,benign,train
ISIC_0028759,HAM_0006185,nv,benign,train
ISIC_0028761,HAM_0003415,nv,benign,train
ISIC_0028762,HAM_0001080,nv,benign,train
ISIC_0028766,HAM_0001541,nv,benign,train
ISIC_0028767,HAM_0003419,nv,benign,train
ISIC_0028768,HAM_0000148,nv,benign,train
ISIC_0028770,HAM_0005682,nv,benign,train
ISIC_0028772,HAM_0007594,nv,benign,train
ISIC_0028775,HAM_0005495,nv,benign,train
ISIC_0028776,HAM_0002065,nv,benign,train
ISIC_0028778,HAM_0006534,nv,benign,train
ISIC_0028779,HAM_0003524,nv,benign,train
ISIC_0028780,HAM_0000138,nv,benign,train
ISIC_0028781,HAM_0005208,nv,benign,train
ISIC_0028782,HAM_0000528,nv,benign,train
ISIC_0028783,HAM_0007326,nv,benign,train
ISIC_0028784,HAM_0004460,nv,benign,train
ISIC_0028785,HAM_0005914,nv,benign,train
ISIC_0028786,HAM_0005272,nv,benign,train
ISIC_0028787,HAM_0001934,nv,benign,train
ISIC_0028788,HAM_0002351,nv,benign,train
ISIC_0028789,HAM_0003032,nv,benign,train
ISIC_0028790,HAM_0005276,df,benign,train
ISIC_0028791,HAM_0006032,nv,benign,train
ISIC_0028792,HAM_0001608,bkl,benign,train
ISIC_0028793,HAM_0004783,nv,benign,train
ISIC_0028794,HAM_0006606,nv,benign,train
ISIC_0028796,HAM_0002420,nv,benign,train
ISIC_0028797,HAM_0001838,bkl,benign,train
ISIC_0028798,HAM_0007365,nv,benign,train
ISIC_0028801,HAM_0003855,nv,benign,train
ISIC_0028802,HAM_0005549,nv,benign,train
ISIC_0028803,HAM_0000977,nv,benign,train
ISIC_0028804,HAM_0006618,nv,benign,train
ISIC_0028805,HAM_0006166,nv,benign,train
ISIC_0028806,HAM_0004175,nv,benign,train
ISIC_0028808,HAM_0005910,nv,benign,train
ISIC_0028810,HAM_0002975,nv,benign,train
ISIC_0028812,HAM_0004248,nv,benign,train
ISIC_0028813,HAM_0001067,nv,benign,train
ISIC_0028817,HAM_0003294,nv,benign,train
ISIC_0028819,HAM_0003536,nv,benign,train
ISIC_0028821,HAM_0003992,nv,benign,train
ISIC_0028822,HAM_0005126,bkl,benign,train
ISIC_0028823,HAM_0007138,nv,benign,train
ISIC_0028826,HAM_0000865,bkl,benign,train
ISIC_0028827,HAM_0001816,nv,benign,train
ISIC_0028830,HAM_0001312,bkl,benign,train
ISIC_0028831,HAM_0006856,nv,benign,train
ISIC_0028832,HAM_0001750,nv,benign,train
ISIC_0028833,HAM_0001015,nv,benign,train
ISIC_0028835,HAM_0000820,nv,benign,train
ISIC_0028836,HAM_0004971,nv,benign,train
ISIC_0028837,HAM_0005164,nv,benign,train
ISIC_0028838,HAM_0004541,nv,benign,train
ISIC_0028839,HAM_0004994,nv,benign,train
ISIC_0028840,HAM_0003647,bkl,benign,train
ISIC_0028841,HAM_0007143,nv,benign,train
ISIC_0028842,HAM_0001515,bkl,benign,train
ISIC_0028844,HAM_0003184,nv,benign,train
ISIC_0028845,HAM_0001016,nv,benign,train
ISIC_0028846,HAM_0004491,bkl,benign,train
ISIC_0028848,HAM_0004828,nv,benign,train
ISIC_0028850,HAM_0003837,nv,benign,train
ISIC_0028852,HAM_0000800,nv,benign,train
ISIC_0028853,HAM_0001047,nv,benign,train
ISIC_0028855,HAM_0005201,nv,benign,train
ISIC_0028856,HAM_0004501,bkl,benign,train
ISIC_0028859,HAM_0000336,nv,benign,train
ISIC_0028862,HAM_0003382,nv,benign,train
ISIC_0028863,HAM_0005651,nv,benign,train
ISIC_0028864,HAM_0005800,nv,benign,train
ISIC_0028865,HAM_0004600,nv,benign,train
ISIC_0028866,HAM_0006554,nv,benign,train
ISIC_0028867,HAM_0003169,nv,benign,train
ISIC_0028868,HAM_0004450,nv,benign,train
ISIC_0028869,HAM_0002283,nv,benign,train
ISIC_0028873,HAM_0001190,nv,benign,train
ISIC_0028874,HAM_0001702,nv,benign,train
ISIC_0028875,HAM_0002492,nv,benign,train
ISIC_0028876,HAM_0003030,bkl,benign,train
ISIC_0028879,HAM_0005858,nv,benign,train
ISIC_0028881,HAM_0001605,bkl,benign,train
ISIC_0028882,HAM_0000486,nv,benign,train
ISIC_0028883,HAM_0003372,nv,benign,train
ISIC_0028884,HAM_0005914,nv,benign,train
ISIC_0028885,HAM_0005427,vasc,benign,train
ISIC_0028887,HAM_0006225,nv,benign,train
ISIC_0028888,HAM_0003838,nv,benign,train
ISIC_0028889,HAM_0003004,nv,benign,train
ISIC_0028891,HAM_0006600,nv,benign,train
ISIC_0028892,HAM_0006335,nv,benign,train
ISIC_0028893,HAM_0007556,nv,benign,train
ISIC_0028894,HAM_0003639,nv,benign,train
ISIC_0028895,HAM_0003567,nv,benign,train
ISIC_0028896,HAM_0005659,nv,benign,train
ISIC_0028902,HAM_0005426,nv,benign,train
ISIC_0028904,HAM_0003269,nv,benign,train
ISIC_0028905,HAM_0004399,nv,benign,train
ISIC_0028906,HAM_0002891,nv,benign,train
ISIC_0028907,HAM_0005698,nv,benign,train
ISIC_0028908,HAM_0005281,nv,benign,train
ISIC_0028909,HAM_0004996,nv,benign,train
ISIC_0028910,HAM_0006136,nv,benign,train
ISIC_0028911,HAM_0006058,nv,benign,train
ISIC_0028912,HAM_0006448,nv,benign,train
ISIC_0028913,HAM_0004396,bkl,benign,train
ISIC_0028914,HAM_0001518,nv,benign,train
ISIC_0028917,HAM_0003349,nv,benign,train
ISIC_0028920,HAM_0003452,bkl,benign,train
ISIC_0028921,HAM_0000507,nv,benign,train
ISIC_0028923,HAM_0005730,nv,benign,train
ISIC_0028924,HAM_0001149,nv,benign,train
ISIC_0028925,HAM_0001752,bkl,benign,train
ISIC_0028926,HAM_0000720,df,benign,train
ISIC_0028931,HAM_0001733,bkl,benign,train
ISIC_0028932,HAM_0000789,nv,benign,train
ISIC_0028933,HAM_0001572,nv,benign,train
ISIC_0028934,HAM_0000514,nv,benign,train
ISIC_0028935,HAM_0001336,nv,benign,train
ISIC_0028938,HAM_0001689,nv,benign,train
ISIC_0028939,HAM_0005218,nv,benign,train
ISIC_0028940,HAM_0003890,nv,benign,train
ISIC_0028942,HAM_0006690,nv,benign,train
ISIC_0028943,HAM_0004106,bkl,benign,train
ISIC_0028944,HAM_0007340,nv,benign,train
ISIC_0028945,HAM_0002370,nv,benign,train
ISIC_0028946,HAM_0003109,nv,benign,train
ISIC_0028948,HAM_0001333,nv,benign,train
ISIC_0028949,HAM_0001066,nv,benign,train
ISIC_0028950,HAM_0007187,nv,benign,train
ISIC_0028951,HAM_0007116,nv,benign,train
ISIC_0028952,HAM_0006065,bkl,benign,train
ISIC_0028953,HAM_0000660,nv,benign,train
ISIC_0028954,HAM_0000166,nv,benign,train
ISIC_0028956,HAM_0000786,nv,benign,train
ISIC_0028957,HAM_0003127,nv,benign,train
ISIC_0028958,HAM_0002912,bkl,benign,train
ISIC_0028960,HAM_0004007,nv,benign,train
ISIC_0028961,HAM_0005561,nv,benign,train
ISIC_0028962,HAM_0001322,nv,benign,train
ISIC_0028970,HAM_0001435,bkl,benign,train
ISIC_0028971,HAM_0000930,nv,benign,train
ISIC_0028972,HAM_0003476,bkl,benign,train
ISIC_0028974,HAM_0005202,nv,benign,train
ISIC_0028975,HAM_0004819,nv,benign,train
ISIC_0028977,HAM_0006159,bkl,benign,train
ISIC_0028982,HAM_0000762,nv,benign,train
ISIC_0028983,HAM_0000674,nv,benign,train
ISIC_0028985,HAM_0006611,nv,benign,train
ISIC_0028987,HAM_0006409,nv,benign,train
ISIC_0028988,HAM_0003155,nv,benign,train
ISIC_0028991,HAM_0001194,nv,benign,train
ISIC_0028992,HAM_0003920,bkl,benign,train
ISIC_0028993,HAM_0006352,nv,benign,train
ISIC_0028995,HAM_0006945,bkl,benign,train
ISIC_0028996,HAM_0004151,nv,benign,train
ISIC_0028997,HAM_0001163,nv,benign,train
ISIC_0028998,HAM_0003253,nv,benign,train
ISIC_0028999,HAM_0006296,nv,benign,train
ISIC_0029003,HAM_0004947,bkl,benign,train
ISIC_0029004,HAM_0001584,nv,benign,train
ISIC_0029005,HAM_0007318,nv,benign,train
ISIC_0029006,HAM_0001054,nv,benign,train
ISIC_0029007,HAM_0000672,nv,benign,train
ISIC_0029008,HAM_0000629,nv,benign,train
ISIC_0029010,HAM_0003293,bkl,benign,train
ISIC_0029011,HAM_0002248,nv,benign,train
ISIC_0029012,HAM_0001982,bkl,benign,train
ISIC_0029014,HAM_0004373,bkl,benign,train
ISIC_0029015,HAM_0002321,nv,benign,train
ISIC_0029016,HAM_0006441,nv,benign,train
ISIC_0029018,HAM_0003246,nv,benign,train
ISIC_0029019,HAM_0005221,nv,benign,train
ISIC_0029022,HAM_0001473,bkl,benign,train
ISIC_0029024,HAM_0003942,nv,benign,train
ISIC_0029026,HAM_0002905,nv,benign,train
ISIC_0029027,HAM_0006364,nv,benign,train
ISIC_0029029,HAM_0001763,bkl,benign,train
ISIC_0029031,HAM_0004143,bkl,benign,train
ISIC_0029037,HAM_0004311,nv,benign,train
ISIC_0029039,HAM_0004317,df,benign,train
ISIC_0029040,HAM_0001721,bkl,benign,train
ISIC_0029042,HAM_0004040,nv,benign,train
ISIC_0029044,HAM_0004929,nv,benign,train
ISIC_0029045,HAM_0000068,nv,benign,train
ISIC_0029046,HAM_0004170,nv,benign,train
ISIC_0029047,HAM_0002340,nv,benign,train
ISIC_0029049,HAM_0003246,nv,benign,train
ISIC_0029051,HAM_0000298,bkl,benign,train
ISIC_0029052,HAM_0002463,df,benign,train
ISIC_0029054,HAM_0005822,nv,benign,train
ISIC_0029057,HAM_0000244,nv,benign,train
ISIC_0029058,HAM_0006292,nv,benign,train
ISIC_0029061,HAM_0003881,bkl,benign,train
ISIC_0029062,HAM_0003076,bkl,benign,train
ISIC_0029063,HAM_0001185,nv,benign,train
ISIC_0029064,HAM_0000134,nv,benign,train
ISIC_0029065,HAM_0004067,nv,benign,train
ISIC_0029066,HAM_0004160,nv,benign,train
ISIC_0029068,HAM_0002761,bkl,benign,train
ISIC_0029069,HAM_0003792,nv,benign,train
ISIC_0029070,HAM_0005126,bkl,benign,train
ISIC_0029071,HAM_0000096,nv,benign,train
ISIC_0029072,HAM_0004380,nv,benign,train
ISIC_0029074,HAM_0000678,nv,benign,train
ISIC_0029075,HAM_0006225,nv,benign,train
ISIC_0029076,HAM_0005147,nv,benign,train
ISIC_0029077,HAM_0002945,nv,benign,train
ISIC_0029080,HAM_0000186,bkl,benign,train
ISIC_0029084,HAM_0003552,nv,benign,train
ISIC_0029085,HAM_0007467,nv,benign,train
ISIC_0029086,HAM_0000180,nv,benign,train
ISIC_0029087,HAM_0000911,nv,benign,train
ISIC_0029088,HAM_0007430,nv,benign,train
ISIC_0029091,HAM_0002832,nv,benign,train
ISIC_0029093,HAM_0000476,nv,benign,train
ISIC_0029095,HAM_0006685,nv,benign,train
ISIC_0029096,HAM_0006672,nv,benign,train
ISIC_0029097,HAM_0005019,nv,benign,train
ISIC_0029100,HAM_0001788,bkl,benign,train
ISIC_0029105,HAM_0005047,nv,benign,train
ISIC_0029106,HAM_0006337,nv,benign,train
ISIC_0029108,HAM_0003179,bkl,benign,train
ISIC_0029109,HAM_0003820,nv,benign,train
ISIC_0029110,HAM_0001233,nv,benign,train
ISIC_0029111,HAM_0003964,nv,benign,train
ISIC_0029112,HAM_0003883,nv,benign,train
ISIC_0029114,HAM_0007231,nv,benign,train
ISIC_0029115,HAM_0000846,bkl,benign,train
ISIC_0029116,HAM_0007062,nv,benign,train
ISIC_0029117,HAM_0002341,nv,benign,train
ISIC_0029118,HAM_0000444,nv,benign,train
ISIC_0029119,HAM_0003932,nv,benign,train
ISIC_0029120,HAM_0002081,nv,benign,train
ISIC_0029121,HAM_0002368,nv,benign,train
ISIC_0029122,HAM_0006050,nv,benign,train
ISIC_0029124,HAM_0001626,nv,benign,train
ISIC_0029125,HAM_0001193,nv,benign,train
ISIC_0029126,HAM_0001914,bkl,benign,train
ISIC_0029128,HAM_0001436,nv,benign,train
ISIC_0029130,HAM_0000049,df,benign,train
ISIC_0029131,HAM_0006985,nv,benign,train
ISIC_0029132,HAM_0001632,nv,benign,train
ISIC_0029134,HAM_0002829,nv,benign,train
ISIC_0029136,HAM_0005416,nv,benign,train
ISIC_0029137,HAM_0002048,nv,benign,train
ISIC_0029142,HAM_0000016,nv,benign,train
ISIC_0029143,HAM_0001410,nv,benign,train
ISIC_0029144,HAM_0007319,nv,benign,train
ISIC_0029145,HAM_0000500,nv,benign,train
ISIC_0029147,HAM_0007125,bkl,benign,train
ISIC_0029149,HAM_0002545,nv,benign,train
ISIC_0029150,HAM_0005908,nv,benign,train
ISIC_0029152,HAM_0003816,nv,benign,train
ISIC_0029153,HAM_0004124,nv,benign,train
ISIC_0029154,HAM_0001426,nv,benign,train
ISIC_0029155,HAM_0007379,nv,benign,train
ISIC_0029158,HAM_0004689,nv,benign,train
ISIC_0029159,HAM_0005507,nv,benign,train
ISIC_0029160,HAM_0006514,nv,benign,train
ISIC_0029161,HAM_0000164,bkl,benign,train
ISIC_0029162,HAM_0005090,nv,benign,train
ISIC_0029164,HAM_0006161,nv,benign,train
ISIC_0029165,HAM_0004666,nv,benign,train
ISIC_0029166,HAM_0004691,bkl,benign,train
ISIC_0029167,HAM_0000213,nv,benign,train
ISIC_0029168,HAM_0003147,nv,benign,train
ISIC_0029169,HAM_0002049,nv,benign,train
ISIC_0029171,HAM_0004179,nv,benign,train
ISIC_0029175,HAM_0002806,nv,benign,train
ISIC_0029176,HAM_0002761,bkl,benign,train
ISIC_0029177,HAM_0005918,df,benign,train
ISIC_0029178,HAM_0000594,nv,benign,train
ISIC_0029180,HAM_0005595,nv,benign,train
ISIC_0029182,HAM_0000277,nv,benign,train
ISIC_0029183,HAM_0007491,nv,benign,train
ISIC_0029184,HAM_0005454,nv,benign,train
ISIC_0029185,HAM_0000890,nv,benign,train
ISIC_0029186,HAM_0006275,nv,benign,train
ISIC_0029187,HAM_0005611,nv,benign,train
ISIC_0029188,HAM_0001872,nv,benign,train
ISIC_0029190,HAM_0000965,nv,benign,train
ISIC_0029191,HAM_0003415,nv,benign,train
ISIC_0029194,HAM_0002484,nv,benign,train
ISIC_0029195,HAM_0003129,bkl,benign,train
ISIC_0029196,HAM_0001895,nv,benign,train
ISIC_0029197,HAM_0001911,nv,benign,train
ISIC_0029199,HAM_0000188,nv,benign,train
ISIC_0029200,HAM_0000849,nv,benign,train
ISIC_0029202,HAM_0002355,bkl,benign,train
ISIC_0029203,HAM_0005510,nv,benign,train
ISIC_0029204,HAM_0005877,nv,benign,train
ISIC_0029205,HAM_0002247,nv,benign,train
ISIC_0029206,HAM_0006993,bkl,benign,train
ISIC_0029207,HAM_0003477,nv,benign,train
ISIC_0029208,HAM_0000604,nv,benign,train
ISIC_0029211,HAM_0001162,nv,benign,train
ISIC_0029213,HAM_0000237,bkl,benign,train
ISIC_0029214,HAM_0004886,nv,benign,train
ISIC_0029215,HAM_0001507,nv,benign,train
ISIC_0029217,HAM_0002316,bkl,benign,train
ISIC_0029218,HAM_0005633,nv,benign,train
ISIC_0029219,HAM_0001923,nv,benign,train
ISIC_0029221,HAM_0006458,nv,benign,train
ISIC_0029222,HAM_0003615,nv,benign,train
ISIC_0029224,HAM_0006695,nv,benign,train
ISIC_0029225,HAM_0003226,nv,benign,train
ISIC_0029226,HAM_0000831,nv,benign,train
ISIC_0029227,HAM_0007219,bkl,benign,train
ISIC_0029228,HAM_0003492,nv,benign,train
ISIC_0029231,HAM_0004996,nv,benign,train
ISIC_0029232,HAM_0005632,bkl,benign,train
ISIC_0029233,HAM_0003757,bkl,benign,train
ISIC_0029234,HAM_0006758,nv,benign,train
ISIC_0029235,HAM_0005580,bkl,benign,train
ISIC_0029236,HAM_0000503,nv,benign,train
ISIC_0029237,HAM_0006477,nv,benign,train
ISIC_0029239,HAM_0001367,nv,benign,train
ISIC_0029240,HAM_0006012,nv,benign,train
ISIC_0029243,HAM_0003120,bkl,benign,train
ISIC_0029245,HAM_0004529,nv,benign,train
ISIC_0029246,HAM_0003666,nv,benign,train
ISIC_0029247,HAM_0002708,nv,benign,train
ISIC_0029248,HAM_0004756,df,benign,train
ISIC_0029249,HAM_0005869,bkl,benign,train
ISIC_0029250,HAM_0003720,nv,benign,train
ISIC_0029251,HAM_0001997,bkl,benign,train
ISIC_0029252,HAM_0004095,nv,benign,train
ISIC_0029253,HAM_0000306,nv,benign,train
ISIC_0029255,HAM_0007599,nv,benign,train
ISIC_0029256,HAM_0001783,nv,benign,train
ISIC_0029257,HAM_0005085,nv,benign,train
ISIC_0029260,HAM_0000843,bkl,benign,train
ISIC_0029261,HAM_0001977,nv,benign,train
ISIC_0029262,HAM_0004353,nv,benign,train
ISIC_0029266,HAM_0004750,nv,benign,train
ISIC_0029267,HAM_0000975,nv,benign,train
ISIC_0029269,HAM_0002470,nv,benign,train
ISIC_0029270,HAM_0006099,bkl,benign,train
ISIC_0029273,HAM_0004538,nv,benign,train
ISIC_0029274,HAM_0003632,nv,benign,train
ISIC_0029275,HAM_0003905,nv,benign,train
ISIC_0029277,HAM_0007385,nv,benign,train
ISIC_0029280,HAM_0006674,nv,benign,train
ISIC_0029282,HAM_0001059,nv,benign,train
ISIC_0029283,HAM_0001873,nv,benign,train
ISIC_0029284,HAM_0007048,nv,benign,train
ISIC_0029285,HAM_0006276,nv,benign,train
ISIC_0029287,HAM_0000715,nv,benign,train
ISIC_0029288,HAM_0000959,bkl,benign,train
ISIC_0029289,HAM_0001469,bkl,benign,train
ISIC_0029290,HAM_0005226,nv,benign,train
ISIC_0029291,HAM_0002521,bkl,benign,train
ISIC_0029292,HAM_0004295,nv,benign,train
ISIC_0029293,HAM_0000580,nv,benign,train
ISIC_0029294,HAM_0003564,nv,benign,train
ISIC_0029295,HAM_0005941,nv,benign,train
ISIC_0029296,HAM_0007476,nv,benign,train
ISIC_0029297,HAM_0002153,df,benign,train
ISIC_0029298,HAM_0001508,nv,benign,train
ISIC_0029299,HAM_0000071,nv,benign,train
ISIC_0029300,HAM_0003914,nv,benign,train
ISIC_0029301,HAM_0001221,bkl,benign,train
ISIC_0029302,HAM_0006737,bkl,benign,train
ISIC_0029303,HAM_0001180,nv,benign,train
ISIC_0029304,HAM_0001955,nv,benign,train
ISIC_0029305,HAM_0002459,nv,benign,train
ISIC_0029306,HAM_0000897,nv,benign,train
ISIC_0029307,HAM_0001127,nv,benign,train
ISIC_0029308,HAM_0002921,bkl,benign,train
ISIC_0029310,HAM_0006701,nv,benign,train
ISIC_0029311,HAM_0002592,bkl,benign,train
ISIC_0029314,HAM_0003959,nv,benign,train
ISIC_0029317,HAM_0005629,nv,benign,train
ISIC_0029320,HAM_0006186,bkl,benign,train
ISIC_0029321,HAM_0007162,nv,benign,train
ISIC_0029324,HAM_0007380,nv,benign,train
ISIC_0029325,HAM_0000026,nv,benign,train
ISIC_0029328,HAM_0001169,nv,benign,train
ISIC_0029329,HAM_0002844,bkl,benign,train
ISIC_0029332,HAM_0000798,nv,benign,train
ISIC_0029333,HAM_0001946,nv,benign,train
ISIC_0029334,HAM_0002881,nv,benign,train
ISIC_0029335,HAM_0005119,nv,benign,train
ISIC_0029336,HAM_0005863,nv,benign,train
ISIC_0029338,HAM_0002141,nv,benign,train
ISIC_0029340,HAM_0005157,bkl,benign,train
ISIC_0029344,HAM_0004638,nv,benign,train
ISIC_0029345,HAM_0003260,bkl,benign,train
ISIC_0029346,HAM_0004625,nv,benign,train
ISIC_0029347,HAM_0000256,nv,benign,train
ISIC_0029348,HAM_0000012,nv,benign,train
ISIC_0029349,HAM_0000771,nv,benign,train
ISIC_0029350,HAM_0000151,nv,benign,train
ISIC_0029351,HAM_0006224,nv,benign,train
ISIC_0029358,HAM_0004945,bkl,benign,train
ISIC_0029359,HAM_0001137,nv,benign,train
ISIC_0029361,HAM_0001182,nv,benign,train
ISIC_0029364,HAM_0002635,nv,benign,train
ISIC_0029365,HAM_0001068,nv,benign,train
ISIC_0029366,HAM_0001342,nv,benign,train
ISIC_0029367,HAM_0003304,nv,benign,train
ISIC_0029368,HAM_0005522,nv,benign,train
ISIC_0029369,HAM_0004505,nv,benign,train
ISIC_0029375,HAM_0003012,nv,benign,train
ISIC_0029376,HAM_0002637,nv,benign,train
ISIC_0029377,HAM_0006973,nv,benign,train
ISIC_0029378,HAM_0006620,nv,benign,train
ISIC_0029379,HAM_0002781,nv,benign,train
ISIC_0029381,HAM_0002681,nv,benign,train
ISIC_0029383,HAM_0005344,nv,benign,train
ISIC_0029384,HAM_0001486,bkl,benign,train
ISIC_0029385,HAM_0005187,nv,benign,train
ISIC_0029386,HAM_0004707,nv,benign,train
ISIC_0029387,HAM_0000711,nv,benign,train
ISIC_0029388,HAM_0006144,nv,benign,train
ISIC_0029389,HAM_0004575,nv,benign,train
ISIC_0029390,HAM_0001701,nv,benign,train
ISIC_0029394,HAM_0004566,bkl,benign,train
ISIC_0029396,HAM_0004234,bkl,benign,train
ISIC_0029398,HAM_0002101,nv,benign,train
ISIC_0029399,HAM_0004059,nv,benign,train
ISIC_0029400,HAM_0000369,nv,benign,train
ISIC_0029402,HAM_0007579,nv,benign,train
ISIC_0029403,HAM_0007506,nv,benign,train
ISIC_0029404,HAM_0002692,vasc,benign,train
ISIC_0029405,HAM_0003394,nv,benign,train
ISIC_0029406,HAM_0001608,bkl,benign,train
ISIC_0029407,HAM_0002116,nv,benign,train
ISIC_0029409,HAM_0003677,nv,benign,train
ISIC_0029411,HAM_0002866,nv,benign,train
ISIC_0029414,HAM_0001422,nv,benign,train
ISIC_0029416,HAM_0005455,nv,benign,train
ISIC_0029418,HAM_0004673,bkl,benign,train
ISIC_0029419,HAM_0002469,nv,benign,train
ISIC_0029420,HAM_0007573,bkl,benign,train
ISIC_0029421,HAM_0003203,nv,benign,train
ISIC_0029422,HAM_0005866,nv,benign,train
ISIC_0029424,HAM_0000297,nv,benign,train
ISIC_0029425,HAM_0003410,bkl,benign,train
ISIC_0029426,HAM_0002250,nv,benign,train
ISIC_0029427,HAM_0006186,bkl,benign,train
ISIC_0029428,HAM_0003291,nv,benign,train
ISIC_0029429,HAM_0003794,nv,benign,train
ISIC_0029430,HAM_0003327,nv,benign,train
ISIC_0029431,HAM_0000167,nv,benign,train
ISIC_0029432,HAM_0002480,nv,benign,train
ISIC_0029433,HAM_0001445,nv,benign,train
ISIC_0029435,HAM_0006062,nv,benign,train
ISIC_0029436,HAM_0006786,nv,benign,train
ISIC_0029437,HAM_0005235,nv,benign,train
ISIC_0029438,HAM_0002738,nv,benign,train
ISIC_0029439,HAM_0002390,vasc,benign,train
ISIC_0029440,HAM_0000829,nv,benign,train
ISIC_0029441,HAM_0000500,nv,benign,train
ISIC_0029442,HAM_0007175,nv,benign,train
ISIC_0029443,HAM_0004396,bkl,benign,train
ISIC_0029444,HAM_0001128,nv,benign,train
ISIC_0029445,HAM_0001368,nv,benign,train
ISIC_0029446,HAM_0000749,nv,benign,train
ISIC_0029447,HAM_0006263,nv,benign,train
ISIC_0029448,HAM_0002218,vasc,benign,train
ISIC_0029449,HAM_0000957,nv,benign,train
ISIC_0029451,HAM_0006981,nv,benign,train
ISIC_0029455,HAM_0005404,bkl,benign,train
ISIC_0029458,HAM_0002762,nv,benign,train
ISIC_0029459,HAM_0006884,nv,benign,train
ISIC_0029461,HAM_0007344,nv,benign,train
ISIC_0029464,HAM_0003789,bkl,benign,train
ISIC_0029467,HAM_0006762,nv,benign,train
ISIC_0029468,HAM_0003266,nv,benign,train
ISIC_0029469,HAM_0003976,nv,benign,train
ISIC_0029470,HAM_0000073,nv,benign,train
ISIC_0029471,HAM_0000205,nv,benign,train
ISIC_0029472,HAM_0004029,bkl,benign,train
ISIC_0029474,HAM_0000744,bkl,benign,train
ISIC_0029476,HAM_0004069,nv,benign,train
ISIC_0029477,HAM_0004168,nv,benign,train
ISIC_0029478,HAM_0002937,nv,benign,train
ISIC_0029479,HAM_0005175,nv,benign,train
ISIC_0029481,HAM_0004421,nv,benign,train
ISIC_0029483,HAM_0003433,nv,benign,train
ISIC_0029484,HAM_0005296,nv,benign,train
ISIC_0029488,HAM_0001623,nv,benign,train
ISIC_0029490,HAM_0003721,nv,benign,train
ISIC_0029491,HAM_0003663,nv,benign,train
ISIC_0029492,HAM_0000735,nv,benign,train
ISIC_0029493,HAM_0005761,nv,benign,train
ISIC_0029496,HAM_0001448,nv,benign,train
ISIC_0029497,HAM_0001300,nv,benign,train
ISIC_0029498,HAM_0001356,nv,benign,train
ISIC_0029499,HAM_0000397,nv,benign,train
ISIC_0029504,HAM_0001715,nv,benign,train
ISIC_0029505,HAM_0003789,bkl,benign,train
ISIC_0029506,HAM_0005497,nv,benign,train
ISIC_0029507,HAM_0002783,nv,benign,train
ISIC_0029509,HAM_0001826,nv,benign,train
ISIC_0029510,HAM_0001364,nv,benign,train
ISIC_0029511,HAM_0006627,nv,benign,train
ISIC_0029514,HAM_0007614,vasc,benign,train
ISIC_0029517,HAM_0004031,nv,benign,train
ISIC_0029518,HAM_0002096,bkl,benign,train
ISIC_0029519,HAM_0005546,bkl,benign,train
ISIC_0029520,HAM_0002249,nv,benign,train
ISIC_0029523,HAM_0005134,nv,benign,train
ISIC_0029525,HAM_0000744,bkl,benign,train
ISIC_0029527,HAM_0003030,bkl,benign,train
ISIC_0029528,HAM_0003707,nv,benign,train
ISIC_0029529,HAM_0007034,nv,benign,train
ISIC_0029530,HAM_0000267,nv,benign,train
ISIC_0029531,HAM_0004412,nv,benign,train
ISIC_0029534,HAM_0000854,nv,benign,train
ISIC_0029535,HAM_0000664,nv,benign,train
ISIC_0029540,HAM_0003516,nv,benign,train
ISIC_0029542,HAM_0006388,nv,benign,train
ISIC_0029543,HAM_0007419,nv,benign,train
ISIC_0029550,HAM_0002394,nv,benign,train
ISIC_0029551,HAM_0006640,nv,benign,train
ISIC_0029552,HAM_0005477,nv,benign,train
ISIC_0029553,HAM_0005048,nv,benign,train
ISIC_0029554,HAM_0003958,nv,benign,train
ISIC_0029555,HAM_0007090,bkl,benign,train
ISIC_0029557,HAM_0006170,bkl,benign,train
ISIC_0029559,HAM_0000351,bkl,benign,train
ISIC_0029560,HAM_0006129,nv,benign,train
ISIC_0029561,HAM_0005046,nv,benign,train
ISIC_0029565,HAM_0001859,nv,benign,train
ISIC_0029566,HAM_0004787,nv,benign,train
ISIC_0029569,HAM_0005853,nv,benign,train
ISIC_0029580,HAM_0001958,bkl,benign,train
ISIC_0029581,HAM_0000626,nv,benign,train
ISIC_0029583,HAM_0003585,nv,benign,train
ISIC_0029584,HAM_0007115,nv,benign,train
ISIC_0029586,HAM_0003864,nv,benign,train
ISIC_0029587,HAM_0003160,nv,benign,train
ISIC_0029588,HAM_0001721,bkl,benign,train
ISIC_0029589,HAM_0004069,nv,benign,train
ISIC_0029590,HAM_0002679,nv,benign,train
ISIC_0029592,HAM_0006756,nv,benign,train
ISIC_0029594,HAM_0003227,nv,benign,train
ISIC_0029596,HAM_0007018,bkl,benign,train
ISIC_0029597,HAM_0007133,nv,benign,train
ISIC_0029600,HAM_0001927,bkl,benign,train
ISIC_0029601,HAM_0001131,nv,benign,train
ISIC_0029603,HAM_0003476,bkl,benign,train
ISIC_0029607,HAM_0003599,nv,benign,train
ISIC_0029608,HAM_0000502,vasc,benign,train
ISIC_0029611,HAM_0000818,nv,benign,train
ISIC_0029612,HAM_0004396,bkl,benign,train
ISIC_0029613,HAM_0003458,bkl,benign,train
ISIC_0029614,HAM_0006684,nv,benign,train
ISIC_0029615,HAM_0006735,nv,benign,train
ISIC_0029616,HAM_0002842,nv,benign,train
ISIC_0029618,HAM_0005655,nv,benign,train
ISIC_0029619,HAM_0002080,nv,benign,train
ISIC_0029621,HAM_0007132,nv,benign,train
ISIC_0029624,HAM_0006489,nv,benign,train
ISIC_0029626,HAM_0002564,nv,benign,train
ISIC_0029628,HAM_0004227,nv,benign,train
ISIC_0029629,HAM_0004019,nv,benign,train
ISIC_0029631,HAM_0003170,nv,benign,train
ISIC_0029633,HAM_0002302,nv,benign,train
ISIC_0029635,HAM_0005485,nv,benign,train
ISIC_0029636,HAM_0001220,nv,benign,train
ISIC_0029639,HAM_0001543,nv,benign,train
ISIC_0029641,HAM_0002675,nv,benign,train
ISIC_0029643,HAM_0005451,nv,benign,train
ISIC_0029649,HAM_0000586,nv,benign,train
ISIC_0029654,HAM_0000312,nv,benign,train
ISIC_0029656,HAM_0000395,nv,benign,train
ISIC_0029657,HAM_0006694,nv,benign,train
ISIC_0029658,HAM_0005593,nv,benign,train
ISIC_0029662,HAM_0005298,nv,benign,train
ISIC_0029663,HAM_0002039,nv,benign,train
ISIC_0029664,HAM_0006754,nv,benign,train
ISIC_0029665,HAM_0000347,nv,benign,train
ISIC_0029666,HAM_0002645,nv,benign,train
ISIC_0029667,HAM_0001142,nv,benign,train
ISIC_0029668,HAM_0001902,nv,benign,train
ISIC_0029670,HAM_0006016,nv,benign,train
ISIC_0029672,HAM_0006880,nv,benign,train
ISIC_0029673,HAM_0001825,nv,benign,train
ISIC_0029674,HAM_0000114,bkl,benign,train
ISIC_0029675,HAM_0001314,nv,benign,train
ISIC_0029676,HAM_0002503,bkl,benign,train
ISIC_0029678,HAM_0000383,bkl,benign,train
ISIC_0029679,HAM_0000366,nv,benign,train
ISIC_0029681,HAM_0000583,nv,benign,train
ISIC_0029682,HAM_0004029,bkl,benign,train
ISIC_0029685,HAM_0002443,nv,benign,train
ISIC_0029686,HAM_0006530,nv,benign,train
ISIC_0029687,HAM_0007409,bkl,benign,train
ISIC_0029688,HAM_0006369,nv,benign,train
ISIC_0029689,HAM_0006976,nv,benign,train
ISIC_0029690,HAM_0006455,nv,benign,train
ISIC_0029691,HAM_0002880,nv,benign,train
ISIC_0029695,HAM_0007377,nv,benign,train
ISIC_0029696,HAM_0005183,nv,benign,train
ISIC_0029697,HAM_0005671,nv,benign,train
ISIC_0029699,HAM_0005241,nv,benign,train
ISIC_0029700,HAM_0001787,nv,benign,train
ISIC_0029701,HAM_0001425,nv,benign,train
ISIC_0029702,HAM_0000824,nv,benign,train
ISIC_0029703,HAM_0000617,nv,benign,train
ISIC_0029704,HAM_0003745,nv,benign,train
ISIC_0029706,HAM_0003972,nv,benign,train
ISIC_0029707,HAM_0000774,nv,benign,train
ISIC_0029708,HAM_0000899,nv,benign,train
ISIC_0029709,HAM_0003763,nv,benign,train
ISIC_0029710,HAM_0002068,nv,benign,train
ISIC_0029711,HAM_0002544,nv,benign,train
ISIC_0029714,HAM_0006494,nv,benign,train
ISIC_0029716,HAM_0000098,nv,benign,train
ISIC_0029717,HAM_0002802,nv,benign,train
ISIC_0029718,HAM_0003545,nv,benign,train
ISIC_0029719,HAM_0003692,nv,benign,train
ISIC_0029720,HAM_0000230,nv,benign,train
ISIC_0029722,HAM_0003338,nv,benign,train
ISIC_0029723,HAM_0002440,nv,benign,train
ISIC_0029725,HAM_0004724,nv,benign,train
ISIC_0029728,HAM_0006155,nv,benign,train
ISIC_0029729,HAM_0003008,nv,benign,train
ISIC_0029732,HAM_0006356,nv,benign,train
ISIC_0029733,HAM_0005750,nv,benign,train
ISIC_0029735,HAM_0002120,nv,benign,train
ISIC_0029736,HAM_0003088,nv,benign,train
ISIC_0029737,HAM_0000515,nv,benign,train
ISIC_0029738,HAM_0003637,nv,benign,train
ISIC_0029741,HAM_0005096,bkl,benign,train
ISIC_0029742,HAM_0002650,vasc,benign,train
ISIC_0029743,HAM_0005367,nv,benign,train
ISIC_0029746,HAM_0001137,nv,benign,train
ISIC_0029748,HAM_0006260,nv,benign,train
ISIC_0029749,HAM_0001962,nv,benign,train
ISIC_0029750,HAM_0002395,nv,benign,train
ISIC_0029752,HAM_0000028,nv,benign,train
ISIC_0029753,HAM_0005646,nv,benign,train
ISIC_0029754,HAM_0000389,nv,benign,train
ISIC_0029757,HAM_0001288,nv,benign,train
ISIC_0029758,HAM_0004314,nv,benign,train
ISIC_0029759,HAM_0001765,nv,benign,train
ISIC_0029761,HAM_0005948,nv,benign,train
ISIC_0029763,HAM_0005739,nv,benign,train
ISIC_0029764,HAM_0004696,bkl,benign,train
ISIC_0029765,HAM_0005348,nv,benign,train
ISIC_0029766,HAM_0004023,nv,benign,train
ISIC_0029767,HAM_0003734,nv,benign,train
ISIC_0029769,HAM_0004107,nv,benign,train
ISIC_0029770,HAM_0004928,bkl,benign,train
ISIC_0029771,HAM_0004656,nv,benign,train
ISIC_0029772,HAM_0006805,nv,benign,train
ISIC_0029773,HAM_0003340,nv,benign,train
ISIC_0029774,HAM_0004393,nv,benign,train
ISIC_0029775,HAM_0002432,nv,benign,train
ISIC_0029777,HAM_0001189,nv,benign,train
ISIC_0029782,HAM_0007120,nv,benign,train
ISIC_0029783,HAM_0002706,df,benign,train
ISIC_0029784,HAM_0005563,nv,benign,train
ISIC_0029785,HAM_0005468,nv,benign,train
ISIC_0029786,HAM_0007058,nv,benign,train
ISIC_0029787,HAM_0004136,nv,benign,train
ISIC_0029788,HAM_0004822,nv,benign,train
ISIC_0029789,HAM_0001562,bkl,benign,train
ISIC_0029790,HAM_0001684,nv,benign,train
ISIC_0029791,HAM_0005708,bkl,benign,train
ISIC_0029793,HAM_0007151,bkl,benign,train
ISIC_0029794,HAM_0006734,nv,benign,train
ISIC_0029795,HAM_0002737,nv,benign,train
ISIC_0029796,HAM_0000860,nv,benign,train
ISIC_0029797,HAM_0003404,nv,benign,train
ISIC_0029798,HAM_0003517,nv,benign,train
ISIC_0029799,HAM_0003995,nv,benign,train
ISIC_0029800,HAM_0003702,nv,benign,train
ISIC_0029801,HAM_0000716,bkl,benign,train
ISIC_0029802,HAM_0005558,bkl,benign,train
ISIC_0029803,HAM_0003940,nv,benign,train
ISIC_0029804,HAM_0005851,nv,benign,train
ISIC_0029806,HAM_0006204,nv,benign,train
ISIC_0029807,HAM_0002380,nv,benign,train
ISIC_0029808,HAM_0003540,nv,benign,train
ISIC_0029809,HAM_0004014,nv,benign,train
ISIC_0029810,HAM_0001944,bkl,benign,train
ISIC_0029812,HAM_0005318,nv,benign,train
ISIC_0029813,HAM_0007457,nv,benign,train
ISIC_0029814,HAM_0004485,nv,benign,train
ISIC_0029815,HAM_0006537,nv,benign,train
ISIC_0029816,HAM_0003074,nv,benign,train
ISIC_0029821,HAM_0005707,nv,benign,train
ISIC_0029822,HAM_0006332,nv,benign,train
ISIC_0029823,HAM_0001781,bkl,benign,train
ISIC_0029824,HAM_0005362,df,benign,train
ISIC_0029825,HAM_0003475,nv,benign,train
ISIC_0029826,HAM_0005159,nv,benign,train
ISIC_0029828,HAM_0006510,nv,benign,train
ISIC_0029829,HAM_0006992,nv,benign,train
ISIC_0029832,HAM_0000325,nv,benign,train
ISIC_0029833,HAM_0006664,nv,benign,train
ISIC_0029834,HAM_0004454,nv,benign,train
ISIC_0029835,HAM_0001512,nv,benign,train
ISIC_0029836,HAM_0007571,bkl,benign,train
ISIC_0029837,HAM_0002127,bkl,benign,train
ISIC_0029838,HAM_0002364,nv,benign,train
ISIC_0029844,HAM_0002999,nv,benign,train
ISIC_0029845,HAM_0000892,nv,benign,train
ISIC_0029846,HAM_0002484,nv,benign,train
ISIC_0029848,HAM_0001993,nv,benign,train
ISIC_0029852,HAM_0002444,nv,benign,train
ISIC_0029853,HAM_0001485,nv,benign,train
ISIC_0029854,HAM_0003933,nv,benign,train
ISIC_0029855,HAM_0003958,nv,benign,train
ISIC_0029858,HAM_0005965,nv,benign,train
ISIC_0029861,HAM_0002300,nv,benign,train
ISIC_0029862,HAM_0006910,nv,benign,train
ISIC_0029863,HAM_0000804,nv,benign,train
ISIC_0029864,HAM_0000276,nv,benign,train
ISIC_0029865,HAM_0003828,nv,benign,train
ISIC_0029866,HAM_0006761,nv,benign,train
ISIC_0029868,HAM_0000008,nv,benign,train
ISIC_0029869,HAM_0004995,nv,benign,train
ISIC_0029870,HAM_0002151,nv,benign,train
ISIC_0029871,HAM_0003529,nv,benign,train
ISIC_0029872,HAM_0004004,bkl,benign,train
ISIC_0029875,HAM_0003584,nv,benign,train
ISIC_0029876,HAM_0002286,nv,benign,train
ISIC_0029877,HAM_0006193,vasc,benign,train
ISIC_0029878,HAM_0000299,bkl,benign,train
ISIC_0029881,HAM_0000217,nv,benign,train
ISIC_0029882,HAM_0007440,nv,benign,train
ISIC_0029883,HAM_0006382,nv,benign,train
ISIC_0029887,HAM_0000638,nv,benign,train
ISIC_0029888,HAM_0003217,nv,benign,train
ISIC_0029889,HAM_0006324,vasc,benign,train
ISIC_0029890,HAM_0000052,nv,benign,train
ISIC_0029891,HAM_0007227,df,benign,train
ISIC_0029895,HAM_0004777,nv,benign,train
ISIC_0029896,HAM_0001352,nv,benign,train
ISIC_0029897,HAM_0001809,bkl,benign,train
ISIC_0029901,HAM_0006022,nv,benign,train
ISIC_0029902,HAM_0000138,nv,benign,train
ISIC_0029903,HAM_0001102,nv,benign,train
ISIC_0029904,HAM_0007079,nv,benign,train
ISIC_0029905,HAM_0006420,nv,benign,train
ISIC_0029906,HAM_0001644,nv,benign,train
ISIC_0029907,HAM_0003285,nv,benign,train
ISIC_0029908,HAM_0001646,nv,benign,train
ISIC_0029910,HAM_0006045,nv,benign,train
ISIC_0029911,HAM_0000647,nv,benign,train
ISIC_0029912,HAM_0001469,bkl,benign,train
ISIC_0029918,HAM_0000170,nv,benign,train
ISIC_0029920,HAM_0004475,nv,benign,train
ISIC_0029921,HAM_0002453,nv,benign,train
ISIC_0029922,HAM_0007121,nv,benign,train
ISIC_0029923,HAM_0000870,nv,benign,train
ISIC_0029924,HAM_0003010,bkl,benign,train
ISIC_0029925,HAM_0004061,nv,benign,train
ISIC_0029927,HAM_0000999,bkl,benign,train
ISIC_0029928,HAM_0001179,nv,benign,train
ISIC_0029931,HAM_0005324,bkl,benign,train
ISIC_0029934,HAM_0006317,nv,benign,train
ISIC_0029935,HAM_0002593,nv,benign,train
ISIC_0029936,HAM_0000575,nv,benign,train
ISIC_0029938,HAM_0001895,nv,benign,train
ISIC_0029939,HAM_0001557,nv,benign,train
ISIC_0029941,HAM_0001089,nv,benign,train
ISIC_0029942,HAM_0003211,nv,benign,train
ISIC_0029943,HAM_0002632,nv,benign,train
ISIC_0029944,HAM_0006119,nv,benign,train
ISIC_0029945,HAM_0000324,nv,benign,train
ISIC_0029946,HAM_0001374,nv,benign,train
ISIC_0029948,HAM_0001988,nv,benign,train
ISIC_0029949,HAM_0002337,nv,benign,train
ISIC_0029950,HAM_0000232,nv,benign,train
ISIC_0029952,HAM_0002570,nv,benign,train
ISIC_0029953,HAM_0002793,nv,benign,train
ISIC_0029954,HAM_0000736,nv,benign,train
ISIC_0029955,HAM_0003906,nv,benign,train
ISIC_0029957,HAM_0005418,nv,benign,train
ISIC_0029959,HAM_0007066,nv,benign,train
ISIC_0029960,HAM_0001451,nv,benign,train
ISIC_0029961,HAM_0000727,nv,benign,train
ISIC_0029962,HAM_0007410,df,benign,train
ISIC_0029963,HAM_0007025,nv,benign,train
ISIC_0029964,HAM_0006165,nv,benign,train
ISIC_0029966,HAM_0003064,nv,benign,train
ISIC_0029967,HAM_0004960,df,benign,train
ISIC_0029969,HAM_0006038,nv,benign,train
ISIC_0029970,HAM_0005712,nv,benign,train
ISIC_0029971,HAM_0004459,nv,benign,train
ISIC_0029973,HAM_0002045,df,benign,train
ISIC_0029975,HAM_0005994,nv,benign,train
ISIC_0029976,HAM_0002323,nv,benign,train
ISIC_0029978,HAM_0006040,nv,benign,train
ISIC_0029979,HAM_0004233,nv,benign,train
ISIC_0029980,HAM_0000379,nv,benign,train
ISIC_0029981,HAM_0005357,nv,benign,train
ISIC_0029982,HAM_0005886,nv,benign,train
ISIC_0029983,HAM_0006619,nv,benign,train
ISIC_0029985,HAM_0004763,nv,benign,train
ISIC_0029986,HAM_0006711,nv,benign,train
ISIC_0029988,HAM_0002212,nv,benign,train
ISIC_0029989,HAM_0000834,nv,benign,train
ISIC_0029990,HAM_0002858,nv,benign,train
ISIC_0029991,HAM_0003899,bkl,benign,train
ISIC_0029992,HAM_0002735,nv,benign,train
ISIC_0029993,HAM_0005987,nv,benign,train
ISIC_0029994,HAM_0007080,nv,benign,train
ISIC_0029996,HAM_0004001,nv,benign,train
ISIC_0029997,HAM_0000526,nv,benign,train
ISIC_0029998,HAM_0005401,nv,benign,train
ISIC_0029999,HAM_0001373,nv,benign,train
ISIC_0030000,HAM_0004735,nv,benign,train
ISIC_0030001,HAM_0001658,nv,benign,train
ISIC_0030003,HAM_0005229,nv,benign,train
ISIC_0030004,HAM_0007482,nv,benign,train
ISIC_0030006,HAM_0003546,nv,benign,train
ISIC_0030008,HAM_0007317,nv,benign,train
ISIC_0030009,HAM_0006454,nv,benign,train
ISIC_0030013,HAM_0001530,nv,benign,train
ISIC_0030015,HAM_0006542,df,benign,train
ISIC_0030017,HAM_0002643,nv,benign,train
ISIC_0030019,HAM_0006967,nv,benign,train
ISIC_0030020,HAM_0003986,nv,benign,train
ISIC_0030021,HAM_0001164,df,benign,train
ISIC_0030022,HAM_0002347,nv,benign,train
ISIC_0030023,HAM_0001706,nv,benign,train
ISIC_0030024,HAM_0001650,nv,benign,train
ISIC_0030025,HAM_0003391,nv,benign,train
ISIC_0030026,HAM_0004400,bkl,benign,train
ISIC_0030027,HAM_0002860,nv,benign,train
ISIC_0030028,HAM_0004645,nv,benign,train
ISIC_0030029,HAM_0005437,nv,benign,train
ISIC_0030033,HAM_0002572,nv,benign,train
ISIC_0030035,HAM_0001065,nv,benign,train
ISIC_0030037,HAM_0002568,nv,benign,train
ISIC_0030038,HAM_0001956,nv,benign,train
ISIC_0030039,HAM_0001737,nv,benign,train
ISIC_0030040,HAM_0003543,nv,benign,train
ISIC_0030041,HAM_0000925,nv,benign,train
ISIC_0030042,HAM_0004436,nv,benign,train
ISIC_0030043,HAM_0002549,nv,benign,train
ISIC_0030044,HAM_0001776,nv,benign,train
ISIC_0030045,HAM_0006864,nv,benign,train
ISIC_0030046,HAM_0001917,nv,benign,train
ISIC_0030048,HAM_0003621,nv,benign,train
ISIC_0030049,HAM_0007469,nv,benign,train
ISIC_0030050,HAM_0001662,nv,benign,train
ISIC_0030051,HAM_0003581,nv,benign,train
ISIC_0030052,HAM_0003722,nv,benign,train
ISIC_0030053,HAM_0000261,nv,benign,train
ISIC_0030054,HAM_0001377,nv,benign,train
ISIC_0030055,HAM_0006743,nv,benign,train
ISIC_0030056,HAM_0003982,bkl,benign,train
ISIC_0030057,HAM_0001157,nv,benign,train
ISIC_0030058,HAM_0005794,nv,benign,train
ISIC_0030059,HAM_0005246,nv,benign,train
ISIC_0030061,HAM_0000836,nv,benign,train
ISIC_0030062,HAM_0001293,nv,benign,train
ISIC_0030064,HAM_0006048,nv,benign,train
ISIC_0030065,HAM_0001817,nv,benign,train
ISIC_0030066,HAM_0007089,nv,benign,train
ISIC_0030067,HAM_0001589,bkl,benign,train
ISIC_0030068,HAM_0005322,nv,benign,train
ISIC_0030069,HAM_0004833,nv,benign,train
ISIC_0030070,HAM_0007020,vasc,benign,train
ISIC_0030071,HAM_0002883,nv,benign,train
ISIC_0030073,HAM_0005764,nv,benign,train
ISIC_0030074,HAM_0000140,nv,benign,train
ISIC_0030077,HAM_0003828,nv,benign,train
ISIC_0030078,HAM_0005796,nv,benign,train
ISIC_0030079,HAM_0003241,nv,benign,train
ISIC_0030082,HAM_0006154,nv,benign,train
ISIC_0030084,HAM_0004616,nv,benign,train
ISIC_0030085,HAM_0000012,nv,benign,train
ISIC_0030086,HAM_0000229,nv,benign,train
ISIC_0030091,HAM_0005829,nv,benign,train
ISIC_0030092,HAM_0002000,nv,benign,train
ISIC_0030095,HAM_0000050,bkl,benign,train
ISIC_0030097,HAM_0007487,nv,benign,train
ISIC_0030098,HAM_0003975,nv,benign,train
ISIC_0030099,HAM_0000474,nv,benign,train
ISIC_0030100,HAM_0002694,nv,benign,train
ISIC_0030101,HAM_0004712,nv,benign,train
ISIC_0030102,HAM_0005449,nv,benign,train
ISIC_0030103,HAM_0001148,nv,benign,train
ISIC_0030104,HAM_0001122,vasc,benign,train
ISIC_0030105,HAM_0003670,bkl,benign,train
ISIC_0030108,HAM_0005165,nv,benign,train
ISIC_0030109,HAM_0000606,nv,benign,train
ISIC_0030111,HAM_0001864,nv,benign,train
ISIC_0030112,HAM_0005152,nv,benign,train
ISIC_0030113,HAM_0005729,nv,benign,train
ISIC_0030116,HAM_0000182,nv,benign,train
ISIC_0030117,HAM_0001361,nv,benign,train
ISIC_0030118,HAM_0003613,bkl,benign,train
ISIC_0030120,HAM_0000729,nv,benign,train
ISIC_0030121,HAM_0003088,nv,benign,train
ISIC_0030123,HAM_0006652,bkl,benign,train
ISIC_0030126,HAM_0005651,nv,benign,train
ISIC_0030127,HAM_0004698,nv,benign,train
ISIC_0030128,HAM_0002466,nv,benign,train
ISIC_0030130,HAM_0001743,bkl,benign,train
ISIC_0030131,HAM_0002064,nv,benign,train
ISIC_0030132,HAM_0005857,nv,benign,train
ISIC_0030135,HAM_0001297,nv,benign,train
ISIC_0030136,HAM_0001867,nv,benign,train
ISIC_0030137,HAM_0002357,bkl,benign,train
ISIC_0030141,HAM_0001798,nv,benign,train
ISIC_0030144,HAM_0004996,nv,benign,train
ISIC_0030146,HAM_0006895,nv,benign,train
ISIC_0030147,HAM_0004366,nv,benign,train
ISIC_0030148,HAM_0000381,nv,benign,train
ISIC_0030149,HAM_0003693,nv,benign,train
ISIC_0030151,HAM_0004614,nv,benign,train
ISIC_0030152,HAM_0000043,nv,benign,train
ISIC_0030154,HAM_0000293,nv,benign,train
ISIC_0030155,HAM_0005817,nv,benign,train
ISIC_0030156,HAM_0004954,nv,benign,train
ISIC_0030157,HAM_0002173,nv,benign,train
ISIC_0030159,HAM_0007208,nv,benign,train
ISIC_0030160,HAM_0002043,bkl,benign,train
ISIC_0030161,HAM_0000622,nv,benign,train
ISIC_0030163,HAM_0006140,nv,benign,train
ISIC_0030166,HAM_0007270,nv,benign,train
ISIC_0030167,HAM_0004372,nv,benign,train
ISIC_0030168,HAM_0000966,nv,benign,train
ISIC_0030169,HAM_0005240,nv,benign,train
ISIC_0030170,HAM_0006845,nv,benign,train
ISIC_0030172,HAM_0002722,bkl,benign,train
ISIC_0030173,HAM_0001982,bkl,benign,train
ISIC_0030178,HAM_0003533,nv,benign,train
ISIC_0030179,HAM_0001507,nv,benign,train
ISIC_0030180,HAM_0000362,nv,benign,train
ISIC_0030182,HAM_0000690,nv,benign,train
ISIC_0030184,HAM_0004138,nv,benign,train
ISIC_0030185,HAM_0001204,nv,benign,train
ISIC_0030186,HAM_0006850,nv,benign,train
ISIC_0030188,HAM_0006240,bkl,benign,train
ISIC_0030189,HAM_0000959,bkl,benign,train
ISIC_0030190,HAM_0003956,nv,benign,train
ISIC_0030193,HAM_0000671,nv,benign,train
ISIC_0030194,HAM_0000589,nv,benign,train
ISIC_0030195,HAM_0004110,nv,benign,train
ISIC_0030196,HAM_0006361,nv,benign,train
ISIC_0030199,HAM_0001165,nv,benign,train
ISIC_0030200,HAM_0000495,nv,benign,train
ISIC_0030202,HAM_0003644,nv,benign,train
ISIC_0030203,HAM_0001896,bkl,benign,train
ISIC_0030204,HAM_0005104,nv,benign,train
ISIC_0030205,HAM_0007322,nv,benign,train
ISIC_0030207,HAM_0001399,bkl,benign,train
ISIC_0030209,HAM_0000266,nv,benign,train
ISIC_0030210,HAM_0004534,nv,benign,train
ISIC_0030212,HAM_0000605,nv,benign,train
ISIC_0030213,HAM_0005622,nv,benign,train
ISIC_0030214,HAM_0006216,nv,benign,train
ISIC_0030215,HAM_0002978,nv,benign,train
ISIC_0030216,HAM_0001951,nv,benign,train
ISIC_0030217,HAM_0002137,nv,benign,train
ISIC_0030218,HAM_0002098,nv,benign,train
ISIC_0030220,HAM_0004810,nv,benign,train
ISIC_0030221,HAM_0001350,nv,benign,train
ISIC_0030222,HAM_0002213,nv,benign,train
ISIC_0030225,HAM_0005085,nv,benign,train
ISIC_0030226,HAM_0000069,bkl,benign,train
ISIC_0030227,HAM_0004917,bkl,benign,train
ISIC_0030228,HAM_0002777,nv,benign,train
ISIC_0030229,HAM_0003579,nv,benign,train
ISIC_0030231,HAM_0003938,bkl,benign,train
ISIC_0030232,HAM_0005092,nv,benign,train
ISIC_0030234,HAM_0002152,nv,benign,train
ISIC_0030237,HAM_0003210,nv,benign,train
ISIC_0030239,HAM_0001648,nv,benign,train
ISIC_0030240,HAM_0003392,bkl,benign,train
ISIC_0030241,HAM_0001294,bkl,benign,train
ISIC_0030243,HAM_0000721,nv,benign,train
ISIC_0030244,HAM_0007526,df,benign,train
ISIC_0030247,HAM_0003767,nv,benign,train
ISIC_0030250,HAM_0002163,nv,benign,train
ISIC_0030251,HAM_0001989,nv,benign,train
ISIC_0030252,HAM_0002263,nv,benign,train
ISIC_0030253,HAM_0005670,nv,benign,train
ISIC_0030254,HAM_0006759,nv,benign,train
ISIC_0030256,HAM_0001586,nv,benign,train
ISIC_0030257,HAM_0001370,nv,benign,train
ISIC_0030258,HAM_0004945,bkl,benign,train
ISIC_0030259,HAM_0000665,nv,benign,train
ISIC_0030260,HAM_0006821,nv,benign,train
ISIC_0030262,HAM_0006474,nv,benign,train
ISIC_0030264,HAM_0007221,nv,benign,train
ISIC_0030265,HAM_0003374,nv,benign,train
ISIC_0030267,HAM_0000877,nv,benign,train
ISIC_0030268,HAM_0004717,nv,benign,train
ISIC_0030269,HAM_0006817,nv,benign,train
ISIC_0030270,HAM_0002029,nv,benign,train
ISIC_0030272,HAM_0006697,bkl,benign,train
ISIC_0030274,HAM_0005100,nv,benign,train
ISIC_0030275,HAM_0002692,vasc,benign,train
ISIC_0030276,HAM_0004075,bkl,benign,train
ISIC_0030278,HAM_0001545,nv,benign,train
ISIC_0030279,HAM_0002936,nv,benign,train
ISIC_0030284,HAM_0003192,nv,benign,train
ISIC_0030286,HAM_0000793,nv,benign,train
ISIC_0030287,HAM_0004055,nv,benign,train
ISIC_0030288,HAM_0003626,nv,benign,train
ISIC_0030289,HAM_0002836,nv,benign,train
ISIC_0030290,HAM_0004391,nv,benign,train
ISIC_0030291,HAM_0004983,nv,benign,train
ISIC_0030292,HAM_0002387,nv,benign,train
ISIC_0030293,HAM_0007618,nv,benign,train
ISIC_0030294,HAM_0007215,nv,benign,train
ISIC_0030295,HAM_0007404,nv,benign,train
ISIC_0030296,HAM_0005795,nv,benign,train
ISIC_0030298,HAM_0003336,nv,benign,train
ISIC_0030299,HAM_0006554,nv,benign,train
ISIC_0030300,HAM_0002284,nv,benign,train
ISIC_0030301,HAM_0000788,nv,benign,train
ISIC_0030302,HAM_0000058,nv,benign,train
ISIC_0030303,HAM_0005143,nv,benign,train
ISIC_0030304,HAM_0000493,nv,benign,train
ISIC_0030305,HAM_0007577,nv,benign,train
ISIC_0030306,HAM_0001904,nv,benign,train
ISIC_0030307,HAM_0003798,nv,benign,train
ISIC_0030308,HAM_0006250,nv,benign,train
ISIC_0030309,HAM_0006322,nv,benign,train
ISIC_0030310,HAM_0006993,bkl,benign,train
ISIC_0030311,HAM_0000836,nv,benign,train
ISIC_0030312,HAM_0004762,nv,benign,train
ISIC_0030313,HAM_0003902,nv,benign,train
ISIC_0030315,HAM_0002584,nv,benign,train
ISIC_0030316,HAM_0000441,bkl,benign,train
ISIC_0030317,HAM_0001050,nv,benign,train
ISIC_0030318,HAM_0004423,bkl,benign,train
ISIC_0030321,HAM_0003555,df,benign,train
ISIC_0030322,HAM_0005279,nv,benign,train
ISIC_0030323,HAM_0004232,bkl,benign,train
ISIC_0030325,HAM_0004493,nv,benign,train
ISIC_0030327,HAM_0005815,nv,benign,train
ISIC_0030328,HAM_0001334,nv,benign,train
ISIC_0030329,HAM_0003279,bkl,benign,train
ISIC_0030330,HAM_0002399,nv,benign,train
ISIC_0030332,HAM_0007035,nv,benign,train
ISIC_0030334,HAM_0001497,nv,benign,train
ISIC_0030336,HAM_0006551,nv,benign,train
ISIC_0030337,HAM_0002640,nv,benign,train
ISIC_0030338,HAM_0001775,nv,benign,train
ISIC_0030340,HAM_0006972,nv,benign,train
ISIC_0030342,HAM_0006508,nv,benign,train
ISIC_0030345,HAM_0004598,nv,benign,train
ISIC_0030346,HAM_0005146,bkl,benign,train
ISIC_0030347,HAM_0006019,nv,benign,train
ISIC_0030348,HAM_0002364,nv,benign,train
ISIC_0030350,HAM_0006822,nv,benign,train
ISIC_0030351,HAM_0004017,nv,benign,train
ISIC_0030354,HAM_0003987,nv,benign,train
ISIC_0030355,HAM_0002159,nv,benign,train
ISIC_0030357,HAM_0004026,nv,benign,train
ISIC_0030359,HAM_0007435,nv,benign,train
ISIC_0030361,HAM_0001470,nv,benign,train
ISIC_0030362,HAM_0000135,nv,benign,train
ISIC_0030363,HAM_0004112,nv,benign,train
ISIC_0030365,HAM_0004801,bkl,benign,train
ISIC_0030367,HAM_0003320,nv,benign,train
ISIC_0030368,HAM_0006422,nv,benign,train
ISIC_0030369,HAM_0003514,bkl,benign,train
ISIC_0030370,HAM_0000889,nv,benign,train
ISIC_0030371,HAM_0005342,nv,benign,train
ISIC_0030372,HAM_0000881,bkl,benign,train
ISIC_0030373,HAM_0007362,nv,benign,train
ISIC_0030376,HAM_0000053,nv,benign,train
ISIC_0030377,HAM_0001983,bkl,benign,train
ISIC_0030378,HAM_0004128,nv,benign,train
ISIC_0030379,HAM_0003416,nv,benign,train
ISIC_0030381,HAM_0005702,nv,benign,train
ISIC_0030383,HAM_0003996,bkl,benign,train
ISIC_0030384,HAM_0001169,nv,benign,train
ISIC_0030385,HAM_0000997,nv,benign,train
ISIC_0030386,HAM_0003201,nv,benign,train
ISIC_0030388,HAM_0000936,nv,benign,train
ISIC_0030389,HAM_0005645,nv,benign,train
ISIC_0030393,HAM_0005238,nv,benign,train
ISIC_0030395,HAM_0002980,nv,benign,train
ISIC_0030397,HAM_0005614,nv,benign,train
ISIC_0030398,HAM_0003834,nv,benign,train
ISIC_0030400,HAM_0001145,nv,benign,train
ISIC_0030401,HAM_0002370,nv,benign,train
ISIC_0030402,HAM_0002019,nv,benign,train
ISIC_0030404,HAM_0002084,nv,benign,train
ISIC_0030405,HAM_0006555,nv,benign,train
ISIC_0030406,HAM_0007548,nv,benign,train
ISIC_0030411,HAM_0001392,nv,benign,train
ISIC_0030412,HAM_0002123,nv,benign,train
ISIC_0030413,HAM_0006546,nv,benign,train
ISIC_0030414,HAM_0003717,nv,benign,train
ISIC_0030415,HAM_0005317,nv,benign,train
ISIC_0030416,HAM_0003026,nv,benign,train
ISIC_0030418,HAM_0005283,nv,benign,train
ISIC_0030419,HAM_0005063,nv,benign,train
ISIC_0030420,HAM_0003106,nv,benign,train
ISIC_0030421,HAM_0007183,nv,benign,train
ISIC_0030424,HAM_0006452,nv,benign,train
ISIC_0030426,HAM_0002670,nv,benign,train
ISIC_0030428,HAM_0002508,nv,benign,train
ISIC_0030429,HAM_0006146,nv,benign,train
ISIC_0030430,HAM_0003185,nv,benign,train
ISIC_0030431,HAM_0005833,nv,benign,train
ISIC_0030432,HAM_0006735,nv,benign,train
ISIC_0030433,HAM_0005582,nv,benign,train
ISIC_0030434,HAM_0005733,nv,benign,train
ISIC_0030435,HAM_0002877,nv,benign,train
ISIC_0030437,HAM_0003746,nv,benign,train
ISIC_0030438,HAM_0006206,nv,benign,train
ISIC_0030441,HAM_0000479,nv,benign,train
ISIC_0030442,HAM_0004756,df,benign,train
ISIC_0030444,HAM_0004923,nv,benign,train
ISIC_0030447,HAM_0003523,nv,benign,train
ISIC_0030448,HAM_0005013,nv,benign,train
ISIC_0030450,HAM_0006328,nv,benign,train
ISIC_0030451,HAM_0006905,nv,benign,train
ISIC_0030453,HAM_0003116,nv,benign,train
ISIC_0030454,HAM_0001267,nv,benign,train
ISIC_0030455,HAM_0000717,nv,benign,train
ISIC_0030460,HAM_0001696,nv,benign,train
ISIC_0030462,HAM_0004766,nv,benign,train
ISIC_0030464,HAM_0006303,nv,benign,train
ISIC_0030465,HAM_0002335,bkl,benign,train
ISIC_0030466,HAM_0004432,nv,benign,train
ISIC_0030467,HAM_0004759,nv,benign,train
ISIC_0030468,HAM_0003703,nv,benign,train
ISIC_0030469,HAM_0005810,nv,benign,train
ISIC_0030470,HAM_0001876,nv,benign,train
ISIC_0030473,HAM_0005244,nv,benign,train
ISIC_0030474,HAM_0005399,nv,benign,train
ISIC_0030475,HAM_0006051,nv,benign,train
ISIC_0030476,HAM_0005372,nv,benign,train
ISIC_0030478,HAM_0000894,nv,benign,train
ISIC_0030480,HAM_0004468,nv,benign,train
ISIC_0030481,HAM_0003876,nv,benign,train
ISIC_0030482,HAM_0006951,nv,benign,train
ISIC_0030484,HAM_0007274,nv,benign,train
ISIC_0030485,HAM_0002587,nv,benign,train
ISIC_0030492,HAM_0004043,nv,benign,train
ISIC_0030493,HAM_0004981,nv,benign,train
ISIC_0030494,HAM_0004715,nv,benign,train
ISIC_0030495,HAM_0003111,nv,benign,train
ISIC_0030498,HAM_0003098,nv,benign,train
ISIC_0030499,HAM_0001086,nv,benign,train
ISIC_0030500,HAM_0001836,nv,benign,train
ISIC_0030503,HAM_0005919,nv,benign,train
ISIC_0030504,HAM_0005014,nv,benign,train
ISIC_0030505,HAM_0007190,nv,benign,train
ISIC_0030506,HAM_0000384,nv,benign,train
ISIC_0030509,HAM_0000027,nv,benign,train
ISIC_0030510,HAM_0000895,nv,benign,train
ISIC_0030513,HAM_0006060,nv,benign,train
ISIC_0030515,HAM_0004361,nv,benign,train
ISIC_0030517,HAM_0005093,nv,benign,train
ISIC_0030518,HAM_0005872,nv,benign,train
ISIC_0030519,HAM_0005703,nv,benign,train
ISIC_0030522,HAM_0001325,bkl,benign,train
ISIC_0030524,HAM_0005419,nv,benign,train
ISIC_0030525,HAM_0007004,nv,benign,train
ISIC_0030527,HAM_0006713,nv,benign,train
ISIC_0030529,HAM_0001459,nv,benign,train
ISIC_0030532,HAM_0002766,nv,benign,train
ISIC_0030533,HAM_0003664,bkl,benign,train
ISIC_0030534,HAM_0002647,nv,benign,train
ISIC_0030535,HAM_0001762,nv,benign,train
ISIC_0030536,HAM_0002782,nv,benign,train
ISIC_0030537,HAM_0003997,nv,benign,train
ISIC_0030538,HAM_0003630,nv,benign,train
ISIC_0030541,HAM_0006657,nv,benign,train
ISIC_0030542,HAM_0002810,bkl,benign,train
ISIC_0030543,HAM_0001745,nv,benign,train
ISIC_0030544,HAM_0003562,nv,benign,train
ISIC_0030546,HAM_0006810,nv,benign,train
ISIC_0030548,HAM_0005412,nv,benign,train
ISIC_0030551,HAM_0004445,nv,benign,train
ISIC_0030553,HAM_0005848,nv,benign,train
ISIC_0030554,HAM_0005422,nv,benign,train
ISIC_0030556,HAM_0001771,nv,benign,train
ISIC_0030558,HAM_0007192,nv,benign,train
ISIC_0030560,HAM_0007424,nv,benign,train
ISIC_0030561,HAM_0004377,bkl,benign,train
ISIC_0030562,HAM_0004093,nv,benign,train
ISIC_0030563,HAM_0007136,nv,benign,train
ISIC_0030566,HAM_0002464,nv,benign,train
ISIC_0030568,HAM_0002406,nv,benign,train
ISIC_0030569,HAM_0003924,nv,benign,train
ISIC_0030571,HAM_0003190,nv,benign,train
ISIC_0030573,HAM_0003665,nv,benign,train
ISIC_0030576,HAM_0004414,nv,benign,train
ISIC_0030578,HAM_0002789,nv,benign,train
ISIC_0030579,HAM_0002546,df,benign,train
ISIC_0030580,HAM_0006702,nv,benign,train
ISIC_0030581,HAM_0002916,nv,benign,train
ISIC_0030582,HAM_0005298,nv,benign,train
ISIC_0030583,HAM_0000465,bkl,benign,train
ISIC_0030584,HAM_0005458,nv,benign,train
ISIC_0030585,HAM_0005720,nv,benign,train
ISIC_0030587,HAM_0001848,nv,benign,train
ISIC_0030589,HAM_0005829,nv,benign,train
ISIC_0030590,HAM_0000950,nv,benign,train
ISIC_0030592,HAM_0006154,nv,benign,train
ISIC_0030593,HAM_0002685,nv,benign,train
ISIC_0030595,HAM_0002001,nv,benign,train
ISIC_0030596,HAM_0006285,nv,benign,train
ISIC_0030597,HAM_0002661,nv,benign,train
ISIC_0030598,HAM_0001891,nv,benign,train
ISIC_0030600,HAM_0007157,nv,benign,train
ISIC_0030603,HAM_0006921,nv,benign,train
ISIC_0030605,HAM_0001820,bkl,benign,train
ISIC_0030606,HAM_0002610,vasc,benign,train
ISIC_0030609,HAM_0001813,nv,benign,train
ISIC_0030610,HAM_0001130,nv,benign,train
ISIC_0030611,HAM_0001795,nv,benign,train
ISIC_0030612,HAM_0000467,nv,benign,train
ISIC_0030614,HAM_0001568,nv,benign,train
ISIC_0030615,HAM_0001236,nv,benign,train
ISIC_0030617,HAM_0006778,nv,benign,train
ISIC_0030618,HAM_0001379,nv,benign,train
ISIC_0030619,HAM_0003379,nv,benign,train
ISIC_0030620,HAM_0006409,nv,benign,train
ISIC_0030621,HAM_0001101,nv,benign,train
ISIC_0030624,HAM_0006771,nv,benign,train
ISIC_0030625,HAM_0007342,nv,benign,train
ISIC_0030626,HAM_0001031,nv,benign,train
ISIC_0030628,HAM_0002707,nv,benign,train
ISIC_0030629,HAM_0004935,nv,benign,train
ISIC_0030630,HAM_0003787,bkl,benign,train
ISIC_0030631,HAM_0000883,nv,benign,train
ISIC_0030632,HAM_0002811,nv,benign,train
ISIC_0030633,HAM_0005391,nv,benign,train
ISIC_0030635,HAM_0003640,nv,benign,train
ISIC_0030636,HAM_0001226,bkl,benign,train
ISIC_0030637,HAM_0004173,nv,benign,train
ISIC_0030638,HAM_0005976,nv,benign,train
ISIC_0030639,HAM_0000815,nv,benign,train
ISIC_0030640,HAM_0007311,nv,benign,train
ISIC_0030642,HAM_0007023,nv,benign,train
ISIC_0030645,HAM_0003911,nv,benign,train
ISIC_0030646,HAM_0007074,nv,benign,train
ISIC_0030649,HAM_0005420,bkl,benign,train
ISIC_0030651,HAM_0004374,nv,benign,train
ISIC_0030654,HAM_0000597,nv,benign,train
ISIC_0030656,HAM_0003825,nv,benign,train
ISIC_0030657,HAM_0005639,nv,benign,train
ISIC_0030658,HAM_0002474,nv,benign,train
ISIC_0030660,HAM_0003128,nv,benign,train
ISIC_0030661,HAM_0003847,bkl,benign,train
ISIC_0030662,HAM_0006179,nv,benign,train
ISIC_0030664,HAM_0007123,nv,benign,train
ISIC_0030665,HAM_0005359,df,benign,train
ISIC_0030666,HAM_0005188,nv,benign,train
ISIC_0030667,HAM_0004530,nv,benign,train
ISIC_0030668,HAM_0006579,nv,benign,train
ISIC_0030670,HAM_0000726,nv,benign,train
ISIC_0030671,HAM_0006578,nv,benign,train
ISIC_0030672,HAM_0007255,nv,benign,train
ISIC_0030673,HAM_0001144,nv,benign,train
ISIC_0030674,HAM_0006905,nv,benign,train
ISIC_0030675,HAM_0003568,nv,benign,train
ISIC_0030676,HAM_0005054,nv,benign,train
ISIC_0030677,HAM_0004453,bkl,benign,train
ISIC_0030678,HAM_0006591,nv,benign,train
ISIC_0030679,HAM_0005784,nv,benign,train
ISIC_0030680,HAM_0002381,nv,benign,train
ISIC_0030682,HAM_0002924,nv,benign,train
ISIC_0030684,HAM_0007328,nv,benign,train
ISIC_0030685,HAM_0000585,nv,benign,train
ISIC_0030686,HAM_0001592,nv,benign,train
ISIC_0030688,HAM_0003475,nv,benign,train
ISIC_0030691,HAM_0006081,nv,benign,train
ISIC_0030692,HAM_0001828,nv,benign,train
ISIC_0030693,HAM_0005314,nv,benign,train
ISIC_0030694,HAM_0002490,nv,benign,train
ISIC_0030696,HAM_0003796,nv,benign,train
ISIC_0030698,HAM_0006574,bkl,benign,train
ISIC_0030699,HAM_0006688,nv,benign,train
ISIC_0030700,HAM_0004422,bkl,benign,train
ISIC_0030702,HAM_0002246,nv,benign,train
ISIC_0030704,HAM_0005966,nv,benign,train
ISIC_0030705,HAM_0004141,bkl,benign,train
ISIC_0030706,HAM_0003089,bkl,benign,train
ISIC_0030708,HAM_0002162,nv,benign,train
ISIC_0030709,HAM_0000249,nv,benign,train
ISIC_0030710,HAM_0007484,nv,benign,train
ISIC_0030711,HAM_0002418,nv,benign,train
ISIC_0030713,HAM_0006866,nv,benign,train
ISIC_0030715,HAM_0003339,nv,benign,train
ISIC_0030716,HAM_0006308,nv,benign,train
ISIC_0030717,HAM_0000431,nv,benign,train
ISIC_0030718,HAM_0005373,nv,benign,train
ISIC_0030719,HAM_0000633,nv,benign,train
ISIC_0030720,HAM_0002663,nv,benign,train
ISIC_0030722,HAM_0004820,vasc,benign,train
ISIC_0030723,HAM_0000782,bkl,benign,train
ISIC_0030724,HAM_0000862,nv,benign,train
ISIC_0030725,HAM_0000300,nv,benign,train
ISIC_0030726,HAM_0002255,nv,benign,train
ISIC_0030727,HAM_0005957,nv,benign,train
ISIC_0030731,HAM_0005865,bkl,benign,train
ISIC_0030732,HAM_0006366,nv,benign,train
ISIC_0030734,HAM_0004692,nv,benign,train
ISIC_0030735,HAM_0004837,nv,benign,train
ISIC_0030736,HAM_0004818,nv,benign,train
ISIC_0030738,HAM_0004560,nv,benign,train
ISIC_0030739,HAM_0002678,nv,benign,train
ISIC_0030740,HAM_0002319,nv,benign,train
ISIC_0030741,HAM_0003912,nv,benign,train
ISIC_0030742,HAM_0000603,nv,benign,train
ISIC_0030743,HAM_0003513,nv,benign,train
ISIC_0030744,HAM_0000847,bkl,benign,train
ISIC_0030749,HAM_0006153,nv,benign,train
ISIC_0030751,HAM_0002813,nv,benign,train
ISIC_0030752,HAM_0001483,nv,benign,train
ISIC_0030753,HAM_0005694,nv,benign,train
ISIC_0030758,HAM_0000519,bkl,benign,train
ISIC_0030761,HAM_0002949,nv,benign,train
ISIC_0030762,HAM_0006944,nv,benign,train
ISIC_0030763,HAM_0002157,nv,benign,train
ISIC_0030764,HAM_0001074,nv,benign,train
ISIC_0030765,HAM_0003188,nv,benign,train
ISIC_0030768,HAM_0002127,bkl,benign,train
ISIC_0030769,HAM_0000131,nv,benign,train
ISIC_0030771,HAM_0001450,nv,benign,train
ISIC_0030772,HAM_0005086,nv,benign,train
ISIC_0030773,HAM_0005840,nv,benign,train
ISIC_0030774,HAM_0002889,nv,benign,train
ISIC_0030776,HAM_0000543,nv,benign,train
ISIC_0030777,HAM_0001224,nv,benign,train
ISIC_0030779,HAM_0002716,nv,benign,train
ISIC_0030780,HAM_0007501,nv,benign,train
ISIC_0030781,HAM_0000592,nv,benign,train
ISIC_0030786,HAM_0000682,nv,benign,train
ISIC_0030788,HAM_0004785,nv,benign,train
ISIC_0030789,HAM_0001223,bkl,benign,train
ISIC_0030791,HAM_0002265,nv,benign,train
ISIC_0030792,HAM_0000759,nv,benign,train
ISIC_0030793,HAM_0001712,nv,benign,train
ISIC_0030796,HAM_0006793,nv,benign,train
ISIC_0030797,HAM_0006691,nv,benign,train
ISIC_0030799,HAM_0005771,nv,benign,train
ISIC_0030801,HAM_0006201,bkl,benign,train
ISIC_0030802,HAM_0004058,nv,benign,train
ISIC_0030804,HAM_0000702,nv,benign,train
ISIC_0030806,HAM_0005672,bkl,benign,train
ISIC_0030807,HAM_0004799,nv,benign,train
ISIC_0030808,HAM_0001710,nv,benign,train
ISIC_0030809,HAM_0001609,nv,benign,train
ISIC_0030810,HAM_0004956,nv,benign,train
ISIC_0030811,HAM_0001156,nv,benign,train
ISIC_0030812,HAM_0005558,bkl,benign,train
ISIC_0030815,HAM_0000305,nv,benign,train
ISIC_0030816,HAM_0002205,nv,benign,train
ISIC_0030817,HAM_0000073,nv,benign,train
ISIC_0030819,HAM_0006302,nv,benign,train
ISIC_0030820,HAM_0002112,nv,benign,train
ISIC_0030822,HAM_0005869,bkl,benign,train
ISIC_0030823,HAM_0004902,nv,benign,train
ISIC_0030829,HAM_0005859,nv,benign,train
ISIC_0030830,HAM_0006794,df,benign,train
ISIC_0030831,HAM_0002926,nv,benign,train
ISIC_0030832,HAM_0003756,nv,benign,train
ISIC_0030834,HAM_0001871,nv,benign,train
ISIC_0030835,HAM_0003574,bkl,benign,train
ISIC_0030836,HAM_0001554,nv,benign,train
ISIC_0030838,HAM_0007017,nv,benign,train
ISIC_0030839,HAM_0006926,nv,benign,train
ISIC_0030840,HAM_0002154,nv,benign,train
ISIC_0030841,HAM_0000231,nv,benign,train
ISIC_0030842,HAM_0006855,nv,benign,train
ISIC_0030845,HAM_0000093,nv,benign,train
ISIC_0030847,HAM_0005153,nv,benign,train
ISIC_0030850,HAM_0005944,nv,benign,train
ISIC_0030851,HAM_0000077,nv,benign,train
ISIC_0030853,HAM_0000078,nv,benign,train
ISIC_0030854,HAM_0003908,nv,benign,train
ISIC_0030855,HAM_0007610,nv,benign,train
ISIC_0030858,HAM_0001813,nv,benign,train
ISIC_0030859,HAM_0006822,nv,benign,train
ISIC_0030860,HAM_0004911,nv,benign,train
ISIC_0030861,HAM_0002496,nv,benign,train
ISIC_0030862,HAM_0006428,nv,benign,train
ISIC_0030864,HAM_0007394,nv,benign,train
ISIC_0030865,HAM_0007012,nv,benign,train
ISIC_0030866,HAM_0001636,nv,benign,train
ISIC_0030867,HAM_0007578,nv,benign,train
ISIC_0030869,HAM_0004838,nv,benign,train
ISIC_0030870,HAM_0006707,df,benign,train
ISIC_0030871,HAM_0004533,nv,benign,train
ISIC_0030872,HAM_0004580,nv,benign,train
ISIC_0030873,HAM_0005745,nv,benign,train
ISIC_0030874,HAM_0002489,nv,benign,train
ISIC_0030875,HAM_0001544,nv,benign,train
ISIC_0030876,HAM_0005199,bkl,benign,train
ISIC_0030878,HAM_0007166,nv,benign,train
ISIC_0030880,HAM_0004803,nv,benign,train
ISIC_0030881,HAM_0004101,nv,benign,train
ISIC_0030882,HAM_0004455,vasc,benign,train
ISIC_0030884,HAM_0006432,nv,benign,train
ISIC_0030885,HAM_0000631,nv,benign,train
ISIC_0030886,HAM_0003334,nv,benign,train
ISIC_0030887,HAM_0001305,nv,benign,train
ISIC_0030888,HAM_0005838,nv,benign,train
ISIC_0030889,HAM_0002356,nv,benign,train
ISIC_0030890,HAM_0000406,nv,benign,train
ISIC_0030891,HAM_0001025,nv,benign,train
ISIC_0030892,HAM_0007350,nv,benign,train
ISIC_0030894,HAM_0003284,nv,benign,train
ISIC_0030895,HAM_0006647,nv,benign,train
ISIC_0030897,HAM_0007213,nv,benign,train
ISIC_0030899,HAM_0004222,nv,benign,train
ISIC_0030900,HAM_0006262,nv,benign,train
ISIC_0030902,HAM_0004790,nv,benign,train
ISIC_0030903,HAM_0005055,nv,benign,train
ISIC_0030904,HAM_0000120,nv,benign,train
ISIC_0030905,HAM_0004280,nv,benign,train
ISIC_0030906,HAM_0004847,nv,benign,train
ISIC_0030907,HAM_0006863,nv,benign,train
ISIC_0030908,HAM_0004474,nv,benign,train
ISIC_0030909,HAM_0000258,nv,benign,train
ISIC_0030911,HAM_0005111,nv,benign,train
ISIC_0030912,HAM_0001020,nv,benign,train
ISIC_0030913,HAM_0002969,nv,benign,train
ISIC_0030914,HAM_0001406,nv,benign,train
ISIC_0030916,HAM_0006642,nv,benign,train
ISIC_0030917,HAM_0003036,nv,benign,train
ISIC_0030918,HAM_0001103,nv,benign,train
ISIC_0030919,HAM_0005008,nv,benign,train
ISIC_0030920,HAM_0007385,nv,benign,train
ISIC_0030922,HAM_0005197,nv,benign,train
ISIC_0030923,HAM_0005750,nv,benign,train
ISIC_0030924,HAM_0004049,nv,benign,train
ISIC_0030927,HAM_0002948,nv,benign,train
ISIC_0030928,HAM_0002047,nv,benign,train
ISIC_0030930,HAM_0001975,nv,benign,train
ISIC_0030931,HAM_0007493,nv,benign,train
ISIC_0030933,HAM_0007385,nv,benign,train
ISIC_0030935,HAM_0000237,bkl,benign,train
ISIC_0030937,HAM_0005173,nv,benign,train
ISIC_0030938,HAM_0006098,nv,benign,train
ISIC_0030939,HAM_0004045,nv,benign,train
ISIC_0030940,HAM_0002189,nv,benign,train
ISIC_0030941,HAM_0001297,nv,benign,train
ISIC_0030943,HAM_0000518,nv,benign,train
ISIC_0030944,HAM_0000858,nv,benign,train
ISIC_0030948,HAM_0001255,nv,benign,train
ISIC_0030949,HAM_0001271,nv,benign,train
ISIC_0030952,HAM_0003896,nv,benign,train
ISIC_0030956,HAM_0005713,vasc,benign,train
ISIC_0030957,HAM_0003371,nv,benign,train
ISIC_0030959,HAM_0003011,bkl,benign,train
ISIC_0030960,HAM_0000836,nv,benign,train
ISIC_0030961,HAM_0004412,nv,benign,train
ISIC_0030962,HAM_0003562,nv,benign,train
ISIC_0030963,HAM_0002833,nv,benign,train
ISIC_0030965,HAM_0006475,bkl,benign,train
ISIC_0030966,HAM_0004802,nv,benign,train
ISIC_0030968,HAM_0006194,nv,benign,train
ISIC_0030969,HAM_0003413,nv,benign,train
ISIC_0030971,HAM_0001700,nv,benign,train
ISIC_0030972,HAM_0002181,nv,benign,train
ISIC_0030973,HAM_0004923,nv,benign,train
ISIC_0030974,HAM_0005292,nv,benign,train
ISIC_0030975,HAM_0005767,nv,benign,train
ISIC_0030976,HAM_0001722,bkl,benign,train
ISIC_0030977,HAM_0005154,nv,benign,train
ISIC_0030978,HAM_0002007,nv,benign,train
ISIC_0030979,HAM_0003175,nv,benign,train
ISIC_0030980,HAM_0003303,nv,benign,train
ISIC_0030983,HAM_0004920,nv,benign,train
ISIC_0030984,HAM_0000317,nv,benign,train
ISIC_0030985,HAM_0004679,nv,benign,train
ISIC_0030987,HAM_0001254,nv,benign,train
ISIC_0030988,HAM_0006723,bkl,benign,train
ISIC_0030989,HAM_0000784,nv,benign,train
ISIC_0030990,HAM_0004665,nv,benign,train
ISIC_0030992,HAM_0005151,nv,benign,train
ISIC_0030993,HAM_0006998,nv,benign,train
ISIC_0030996,HAM_0007222,nv,benign,train
ISIC_0030998,HAM_0001053,bkl,benign,train
ISIC_0030999,HAM_0006057,nv,benign,train
ISIC_0031000,HAM_0002193,bkl,benign,train
ISIC_0031001,HAM_0002323,nv,benign,train
ISIC_0031002,HAM_0007051,df,benign,train
ISIC_0031003,HAM_0001578,nv,benign,train
ISIC_0031006,HAM_0001638,nv,benign,train
ISIC_0031008,HAM_0000959,bkl,benign,train
ISIC_0031010,HAM_0002910,nv,benign,train
ISIC_0031011,HAM_0003919,nv,benign,train
ISIC_0031014,HAM_0002675,nv,benign,train
ISIC_0031015,HAM_0007518,nv,benign,train
ISIC_0031016,HAM_0001603,bkl,benign,train
ISIC_0031017,HAM_0005772,bkl,benign,train
ISIC_0031018,HAM_0005097,nv,benign,train
ISIC_0031019,HAM_0000287,nv,benign,train
ISIC_0031020,HAM_0005515,nv,benign,train
ISIC_0031022,HAM_0000875,nv,benign,train
ISIC_0031024,HAM_0002677,bkl,benign,train
ISIC_0031027,HAM_0006499,nv,benign,train
ISIC_0031028,HAM_0002941,nv,benign,train
ISIC_0031029,HAM_0001601,bkl,benign,train
ISIC_0031030,HAM_0001832,nv,benign,train
ISIC_0031031,HAM_0004806,nv,benign,train
ISIC_0031032,HAM_0001611,nv,benign,train
ISIC_0031033,HAM_0006767,nv,benign,train
ISIC_0031035,HAM_0004253,nv,benign,train
ISIC_0031036,HAM_0005254,nv,benign,train
ISIC_0031037,HAM_0002303,bkl,benign,train
ISIC_0031038,HAM_0007323,nv,benign,train
ISIC_0031042,HAM_0005994,nv,benign,train
ISIC_0031045,HAM_0001454,nv,benign,train
ISIC_0031047,HAM_0002594,nv,benign,train
ISIC_0031049,HAM_0001688,nv,benign,train
ISIC_0031050,HAM_0006868,bkl,benign,train
ISIC_0031051,HAM_0003748,nv,benign,train
ISIC_0031053,HAM_0001052,nv,benign,train
ISIC_0031054,HAM_0007347,nv,benign,train
ISIC_0031055,HAM_0004180,nv,benign,train
ISIC_0031058,HAM_0003180,nv,benign,train
ISIC_0031059,HAM_0002159,nv,benign,train
ISIC_0031060,HAM_0005674,bkl,benign,train
ISIC_0031061,HAM_0004010,bkl,benign,train
ISIC_0031064,HAM_0000798,nv,benign,train
ISIC_0031066,HAM_0006488,nv,benign,train
ISIC_0031067,HAM_0005615,nv,benign,train
ISIC_0031068,HAM_0003396,nv,benign,train
ISIC_0031069,HAM_0003122,nv,benign,train
ISIC_0031071,HAM_0003045,nv,benign,train
ISIC_0031072,HAM_0003878,nv,benign,train
ISIC_0031073,HAM_0001800,nv,benign,train
ISIC_0031074,HAM_0006420,nv,benign,train
ISIC_0031075,HAM_0003154,nv,benign,train
ISIC_0031076,HAM_0001961,nv,benign,train
ISIC_0031078,HAM_0003943,bkl,benign,train
ISIC_0031079,HAM_0003387,nv,benign,train
ISIC_0031080,HAM_0005561,nv,benign,train
ISIC_0031081,HAM_0006596,nv,benign,train
ISIC_0031082,HAM_0001932,nv,benign,train
ISIC_0031083,HAM_0002439,nv,benign,train
ISIC_0031085,HAM_0005828,nv,benign,train
ISIC_0031086,HAM_0004159,nv,benign,train
ISIC_0031088,HAM_0001430,bkl,benign,train
ISIC_0031089,HAM_0003467,nv,benign,train
ISIC_0031090,HAM_0001719,vasc,benign,train
ISIC_0031093,HAM_0000502,vasc,benign,train
ISIC_0031096,HAM_0005773,nv,benign,train
ISIC_0031097,HAM_0004003,nv,benign,train
ISIC_0031098,HAM_0006504,nv,benign,train
ISIC_0031099,HAM_0004544,nv,benign,train
ISIC_0031100,HAM_0006178,nv,benign,train
ISIC_0031101,HAM_0000621,nv,benign,train
ISIC_0031102,HAM_0004122,nv,benign,train
ISIC_0031104,HAM_0000945,nv,benign,train
ISIC_0031105,HAM_0002566,nv,benign,train
ISIC_0031107,HAM_0006725,nv,benign,train
ISIC_0031109,HAM_0000869,nv,benign,train
ISIC_0031110,HAM_0004510,nv,benign,train
ISIC_0031111,HAM_0000922,nv,benign,train
ISIC_0031114,HAM_0005214,nv,benign,train
ISIC_0031115,HAM_0000217,nv,benign,train
ISIC_0031116,HAM_0004217,nv,benign,train
ISIC_0031117,HAM_0005176,nv,benign,train
ISIC_0031120,HAM_0002014,nv,benign,train
ISIC_0031121,HAM_0006205,nv,benign,train
ISIC_0031123,HAM_0003487,df,benign,train
ISIC_0031124,HAM_0002510,nv,benign,train
ISIC_0031125,HAM_0004713,bkl,benign,train
ISIC_0031126,HAM_0003434,nv,benign,train
ISIC_0031127,HAM_0000144,nv,benign,train
ISIC_0031129,HAM_0006848,nv,benign,train
ISIC_0031130,HAM_0006350,bkl,benign,train
ISIC_0031132,HAM_0006064,bkl,benign,train
ISIC_0031133,HAM_0007395,bkl,benign,train
ISIC_0031134,HAM_0001934,nv,benign,train
ISIC_0031136,HAM_0001970,nv,benign,train
ISIC_0031137,HAM_0005774,nv,benign,train
ISIC_0031138,HAM_0004908,bkl,benign,train
ISIC_0031141,HAM_0006278,nv,benign,train
ISIC_0031142,HAM_0006030,nv,benign,train
ISIC_0031143,HAM_0006853,nv,benign,train
ISIC_0031144,HAM_0006316,nv,benign,train
ISIC_0031145,HAM_0004267,nv,benign,train
ISIC_0031148,HAM_0005091,nv,benign,train
ISIC_0031149,HAM_0003833,nv,benign,train
ISIC_0031150,HAM_0001094,bkl,benign,train
ISIC_0031151,HAM_0003438,nv,benign,train
ISIC_0031155,HAM_0001797,nv,benign,train
ISIC_0031157,HAM_0003238,nv,benign,train
ISIC_0031158,HAM_0006709,nv,benign,train
ISIC_0031159,HAM_0005772,bkl,benign,train
ISIC_0031160,HAM_0000068,nv,benign,train
ISIC_0031161,HAM_0001195,nv,benign,train
ISIC_0031163,HAM_0001031,nv,benign,train
ISIC_0031164,HAM_0007230,nv,benign,train
ISIC_0031167,HAM_0000270,nv,benign,train
ISIC_0031168,HAM_0001245,bkl,benign,train
ISIC_0031172,HAM_0002165,nv,benign,train
ISIC_0031173,HAM_0005802,nv,benign,train
ISIC_0031174,HAM_0000713,nv,benign,train
ISIC_0031176,HAM_0003952,nv,benign,train
ISIC_0031178,HAM_0004935,nv,benign,train
ISIC_0031179,HAM_0001996,nv,benign,train
ISIC_0031180,HAM_0002612,nv,benign,train
ISIC_0031181,HAM_0001721,bkl,benign,train
ISIC_0031182,HAM_0004079,nv,benign,train
ISIC_0031183,HAM_0002292,nv,benign,train
ISIC_0031184,HAM_0004290,nv,benign,train
ISIC_0031187,HAM_0006589,nv,benign,train
ISIC_0031188,HAM_0004475,nv,benign,train
ISIC_0031190,HAM_0005028,nv,benign,train
ISIC_0031192,HAM_0006932,nv,benign,train
ISIC_0031193,HAM_0002281,nv,benign,train
ISIC_0031194,HAM_0000924,nv,benign,train
ISIC_0031195,HAM_0007277,nv,benign,train
ISIC_0031196,HAM_0000734,bkl,benign,train
ISIC_0031197,HAM_0006889,vasc,benign,train
ISIC_0031199,HAM_0006046,nv,benign,train
ISIC_0031200,HAM_0006267,bkl,benign,train
ISIC_0031201,HAM_0004549,vasc,benign,train
ISIC_0031202,HAM_0007350,nv,benign,train
ISIC_0031205,HAM_0002920,nv,benign,train
ISIC_0031207,HAM_0001090,nv,benign,train
ISIC_0031212,HAM_0001665,bkl,benign,train
ISIC_0031213,HAM_0005225,nv,benign,train
ISIC_0031214,HAM_0002148,nv,benign,train
ISIC_0031216,HAM_0006861,nv,benign,train
ISIC_0031217,HAM_0004765,vasc,benign,train
ISIC_0031218,HAM_0007315,bkl,benign,train
ISIC_0031219,HAM_0004851,nv,benign,train
ISIC_0031220,HAM_0001028,nv,benign,train
ISIC_0031221,HAM_0001712,nv,benign,train
ISIC_0031223,HAM_0002456,bkl,benign,train
ISIC_0031227,HAM_0002252,nv,benign,train
ISIC_0031229,HAM_0004489,nv,benign,train
ISIC_0031230,HAM_0003077,nv,benign,train
ISIC_0031231,HAM_0001875,nv,benign,train
ISIC_0031232,HAM_0004644,nv,benign,train
ISIC_0031234,HAM_0006177,nv,benign,train
ISIC_0031235,HAM_0007055,nv,benign,train
ISIC_0031237,HAM_0001978,nv,benign,train
ISIC_0031238,HAM_0002238,nv,benign,train
ISIC_0031240,HAM_0004602,nv,benign,train
ISIC_0031241,HAM_0000404,nv,benign,train
ISIC_0031242,HAM_0003242,nv,benign,train
ISIC_0031246,HAM_0003538,nv,benign,train
ISIC_0031247,HAM_0002698,nv,benign,train
ISIC_0031248,HAM_0004731,nv,benign,train
ISIC_0031249,HAM_0003223,nv,benign,train
ISIC_0031250,HAM_0005812,nv,benign,train
ISIC_0031251,HAM_0005012,nv,benign,train
ISIC_0031252,HAM_0002580,nv,benign,train
ISIC_0031253,HAM_0000613,bkl,benign,train
ISIC_0031254,HAM_0006906,nv,benign,train
ISIC_0031255,HAM_0005520,nv,benign,train
ISIC_0031256,HAM_0005065,nv,benign,train
ISIC_0031257,HAM_0003023,df,benign,train
ISIC_0031259,HAM_0006720,nv,benign,train
ISIC_0031260,HAM_0001114,nv,benign,train
ISIC_0031261,HAM_0004383,bkl,benign,train
ISIC_0031262,HAM_0007602,nv,benign,train
ISIC_0031264,HAM_0006227,nv,benign,train
ISIC_0031267,HAM_0006679,nv,benign,train
ISIC_0031269,HAM_0001965,nv,benign,train
ISIC_0031270,HAM_0006889,vasc,benign,train
ISIC_0031271,HAM_0004090,df,benign,train
ISIC_0031273,HAM_0006687,nv,benign,train
ISIC_0031274,HAM_0006305,nv,benign,train
ISIC_0031277,HAM_0003789,bkl,benign,train
ISIC_0031279,HAM_0006339,nv,benign,train
ISIC_0031280,HAM_0004843,nv,benign,train
ISIC_0031281,HAM_0006974,nv,benign,train
ISIC_0031282,HAM_0003042,nv,benign,train
ISIC_0031283,HAM_0000411,nv,benign,train
ISIC_0031285,HAM_0006025,nv,benign,train
ISIC_0031287,HAM_0003205,bkl,benign,train
ISIC_0031288,HAM_0005182,nv,benign,train
ISIC_0031289,HAM_0002722,bkl,benign,train
ISIC_0031290,HAM_0001872,nv,benign,train
ISIC_0031291,HAM_0001918,nv,benign,train
ISIC_0031293,HAM_0004418,nv,benign,train
ISIC_0031297,HAM_0003323,nv,benign,train
ISIC_0031301,HAM_0000922,nv,benign,train
ISIC_0031304,HAM_0001125,nv,benign,train
ISIC_0031305,HAM_0003655,nv,benign,train
ISIC_0031306,HAM_0000063,nv,benign,train
ISIC_0031307,HAM_0004299,nv,benign,train
ISIC_0031311,HAM_0000150,nv,benign,train
ISIC_0031312,HAM_0005000,nv,benign,train
ISIC_0031313,HAM_0004094,nv,benign,train
ISIC_0031315,HAM_0002680,nv,benign,train
ISIC_0031316,HAM_0006089,nv,benign,train
ISIC_0031317,HAM_0004667,nv,benign,train
ISIC_0031319,HAM_0002845,nv,benign,train
ISIC_0031320,HAM_0001206,nv,benign,train
ISIC_0031321,HAM_0007621,bkl,benign,train
ISIC_0031322,HAM_0006411,nv,benign,train
ISIC_0031323,HAM_0000258,nv,benign,train
ISIC_0031324,HAM_0003628,nv,benign,train
ISIC_0031325,HAM_0002082,nv,benign,train
ISIC_0031327,HAM_0007137,nv,benign,train
ISIC_0031331,HAM_0004419,nv,benign,train
ISIC_0031332,HAM_0001021,nv,benign,train
ISIC_0031333,HAM_0004612,nv,benign,train
ISIC_0031334,HAM_0006310,bkl,benign,train
ISIC_0031336,HAM_0002085,nv,benign,train
ISIC_0031337,HAM_0006312,nv,benign,train
ISIC_0031340,HAM_0000996,nv,benign,train
ISIC_0031341,HAM_0006807,nv,benign,train
ISIC_0031342,HAM_0004815,nv,benign,train
ISIC_0031343,HAM_0006505,nv,benign,train
ISIC_0031344,HAM_0005861,df,benign,train
ISIC_0031345,HAM_0002691,bkl,benign,train
ISIC_0031346,HAM_0001566,vasc,benign,train
ISIC_0031352,HAM_0004379,bkl,benign,train
ISIC_0031354,HAM_0002823,nv,benign,train
ISIC_0031355,HAM_0007466,nv,benign,train
ISIC_0031356,HAM_0003858,nv,benign,train
ISIC_0031357,HAM_0003289,nv,benign,train
ISIC_0031359,HAM_0002408,nv,benign,train
ISIC_0031360,HAM_0000291,nv,benign,train
ISIC_0031361,HAM_0000345,nv,benign,train
ISIC_0031362,HAM_0000105,bkl,benign,train
ISIC_0031363,HAM_0001334,nv,benign,train
ISIC_0031364,HAM_0000723,nv,benign,train
ISIC_0031365,HAM_0006728,nv,benign,train
ISIC_0031366,HAM_0000014,nv,benign,train
ISIC_0031367,HAM_0006891,nv,benign,train
ISIC_0031370,HAM_0007092,nv,benign,train
ISIC_0031371,HAM_0001079,nv,benign,train
ISIC_0031372,HAM_0007418,df,benign,train
ISIC_0031373,HAM_0004649,nv,benign,train
ISIC_0031374,HAM_0000603,nv,benign,train
ISIC_0031375,HAM_0000127,nv,benign,train
ISIC_0031376,HAM_0005862,bkl,benign,train
ISIC_0031379,HAM_0006241,nv,benign,train
ISIC_0031380,HAM_0007295,nv,benign,train
ISIC_0031382,HAM_0003954,nv,benign,train
ISIC_0031383,HAM_0000030,nv,benign,train
ISIC_0031385,HAM_0003684,nv,benign,train
ISIC_0031387,HAM_0004562,nv,benign,train
ISIC_0031388,HAM_0003463,nv,benign,train
ISIC_0031390,HAM_0007544,nv,benign,train
ISIC_0031391,HAM_0002203,nv,benign,train
ISIC_0031392,HAM_0007465,nv,benign,train
ISIC_0031394,HAM_0000050,bkl,benign,train
ISIC_0031395,HAM_0005974,nv,benign,train
ISIC_0031396,HAM_0004466,bkl,benign,train
ISIC_0031397,HAM_0000178,nv,benign,train
ISIC_0031398,HAM_0005474,nv,benign,train
ISIC_0031399,HAM_0002746,nv,benign,train
ISIC_0031402,HAM_0002505,nv,benign,train
ISIC_0031404,HAM_0006150,nv,benign,train
ISIC_0031405,HAM_0002333,nv,benign,train
ISIC_0031409,HAM_0003403,nv,benign,train
ISIC_0031411,HAM_0004675,nv,benign,train
ISIC_0031412,HAM_0002797,nv,benign,train
ISIC_0031414,HAM_0000400,nv,benign,train
ISIC_0031415,HAM_0001704,nv,benign,train
ISIC_0031416,HAM_0003592,nv,benign,train
ISIC_0031419,HAM_0005923,nv,benign,train
ISIC_0031420,HAM_0001197,nv,benign,train
ISIC_0031423,HAM_0002982,nv,benign,train
ISIC_0031424,HAM_0004928,bkl,benign,train
ISIC_0031425,HAM_0007087,nv,benign,train
ISIC_0031426,HAM_0006612,nv,benign,train
ISIC_0031428,HAM_0006277,bkl,benign,train
ISIC_0031429,HAM_0007225,df,benign,train
ISIC_0031432,HAM_0007063,nv,benign,train
ISIC_0031434,HAM_0003425,nv,benign,train
ISIC_0031435,HAM_0004747,nv,benign,train
ISIC_0031438,HAM_0005001,nv,benign,train
ISIC_0031440,HAM_0002100,nv,benign,train
ISIC_0031441,HAM_0007267,nv,benign,train
ISIC_0031443,HAM_0000827,df,benign,train
ISIC_0031445,HAM_0000292,nv,benign,train
ISIC_0031446,HAM_0002336,nv,benign,train
ISIC_0031447,HAM_0000509,nv,benign,train
ISIC_0031448,HAM_0004486,nv,benign,train
ISIC_0031449,HAM_0001536,bkl,benign,train
ISIC_0031452,HAM_0002588,nv,benign,train
ISIC_0031454,HAM_0002408,nv,benign,train
ISIC_0031455,HAM_0000841,nv,benign,train
ISIC_0031456,HAM_0006055,nv,benign,train
ISIC_0031457,HAM_0007410,df,benign,train
ISIC_0031458,HAM_0007561,nv,benign,train
ISIC_0031460,HAM_0000135,nv,benign,train
ISIC_0031461,HAM_0001241,nv,benign,train
ISIC_0031462,HAM_0002861,nv,benign,train
ISIC_0031463,HAM_0001263,nv,benign,train
ISIC_0031464,HAM_0003943,bkl,benign,train
ISIC_0031465,HAM_0000821,bkl,benign,train
ISIC_0031469,HAM_0003283,nv,benign,train
ISIC_0031472,HAM_0003316,nv,benign,train
ISIC_0031474,HAM_0000072,nv,benign,train
ISIC_0031475,HAM_0003045,nv,benign,train
ISIC_0031476,HAM_0004170,nv,benign,train
ISIC_0031480,HAM_0007256,nv,benign,train
ISIC_0031481,HAM_0004485,nv,benign,train
ISIC_0031482,HAM_0005083,nv,benign,train
ISIC_0031483,HAM_0002298,nv,benign,train
ISIC_0031484,HAM_0005930,nv,benign,train
ISIC_0031485,HAM_0004641,bkl,benign,train
ISIC_0031486,HAM_0005487,nv,benign,train
ISIC_0031487,HAM_0006903,nv,benign,train
ISIC_0031488,HAM_0001633,nv,benign,train
ISIC_0031490,HAM_0005685,nv,benign,train
ISIC_0031491,HAM_0006918,nv,benign,train
ISIC_0031493,HAM_0007146,nv,benign,train
ISIC_0031495,HAM_0004569,bkl,benign,train
ISIC_0031496,HAM_0001733,bkl,benign,train
ISIC_0031500,HAM_0007486,nv,benign,train
ISIC_0031501,HAM_0007138,nv,benign,train
ISIC_0031502,HAM_0001830,nv,benign,train
ISIC_0031503,HAM_0002808,nv,benign,train
ISIC_0031504,HAM_0006103,nv,benign,train
ISIC_0031507,HAM_0003510,nv,benign,train
ISIC_0031508,HAM_0003453,nv,benign,train
ISIC_0031514,HAM_0005029,nv,benign,train
ISIC_0031515,HAM_0003933,nv,benign,train
ISIC_0031516,HAM_0003499,nv,benign,train
ISIC_0031518,HAM_0006389,nv,benign,train
ISIC_0031519,HAM_0000149,bkl,benign,train
ISIC_0031521,HAM_0001637,nv,benign,train
ISIC_0031522,HAM_0005865,bkl,benign,train
ISIC_0031523,HAM_0000686,nv,benign,train
ISIC_0031524,HAM_0007206,nv,benign,train
ISIC_0031525,HAM_0002633,nv,benign,train
ISIC_0031528,HAM_0007590,bkl,benign,train
ISIC_0031530,HAM_0002852,nv,benign,train
ISIC_0031532,HAM_0004247,nv,benign,train
ISIC_0031533,HAM_0001013,nv,benign,train
ISIC_0031535,HAM_0003298,nv,benign,train
ISIC_0031536,HAM_0007339,nv,benign,train
ISIC_0031538,HAM_0004868,nv,benign,train
ISIC_0031540,HAM_0006374,nv,benign,train
ISIC_0031541,HAM_0004007,nv,benign,train
ISIC_0031542,HAM_0003014,bkl,benign,train
ISIC_0031544,HAM_0001311,nv,benign,train
ISIC_0031547,HAM_0000102,nv,benign,train
ISIC_0031548,HAM_0003575,nv,benign,train
ISIC_0031549,HAM_0001899,nv,benign,train
ISIC_0031551,HAM_0001674,nv,benign,train
ISIC_0031553,HAM_0001285,nv,benign,train
ISIC_0031555,HAM_0000837,nv,benign,train
ISIC_0031556,HAM_0006122,bkl,benign,train
ISIC_0031558,HAM_0001402,bkl,benign,train
ISIC_0031559,HAM_0006760,nv,benign,train
ISIC_0031560,HAM_0004663,nv,benign,train
ISIC_0031562,HAM_0001132,nv,benign,train
ISIC_0031564,HAM_0005090,nv,benign,train
ISIC_0031566,HAM_0002422,nv,benign,train
ISIC_0031567,HAM_0001803,nv,benign,train
ISIC_0031568,HAM_0001380,nv,benign,train
ISIC_0031571,HAM_0003233,nv,benign,train
ISIC_0031572,HAM_0002662,nv,benign,train
ISIC_0031573,HAM_0006273,nv,benign,train
ISIC_0031574,HAM_0005928,nv,benign,train
ISIC_0031575,HAM_0000699,nv,benign,train
ISIC_0031577,HAM_0005338,bkl,benign,train
ISIC_0031579,HAM_0003020,nv,benign,train
ISIC_0031580,HAM_0005335,bkl,benign,train
ISIC_0031581,HAM_0003329,nv,benign,train
ISIC_0031582,HAM_0006299,nv,benign,train
ISIC_0031584,HAM_0004341,bkl,benign,train
ISIC_0031587,HAM_0001676,nv,benign,train
ISIC_0031589,HAM_0002947,nv,benign,train
ISIC_0031590,HAM_0003786,nv,benign,train
ISIC_0031591,HAM_0004249,bkl,benign,train
ISIC_0031592,HAM_0000569,nv,benign,train
ISIC_0031594,HAM_0006835,nv,benign,train
ISIC_0031595,HAM_0006645,nv,benign,train
ISIC_0031596,HAM_0002794,nv,benign,train
ISIC_0031599,HAM_0003263,nv,benign,train
ISIC_0031604,HAM_0004792,nv,benign,train
ISIC_0031610,HAM_0004157,nv,benign,train
ISIC_0031611,HAM_0003710,nv,benign,train
ISIC_0031612,HAM_0005873,nv,benign,train
ISIC_0031613,HAM_0005408,nv,benign,train
ISIC_0031615,HAM_0000569,nv,benign,train
ISIC_0031616,HAM_0002071,nv,benign,train
ISIC_0031617,HAM_0000376,nv,benign,train
ISIC_0031619,HAM_0005626,bkl,benign,train
ISIC_0031620,HAM_0007431,bkl,benign,train
ISIC_0031621,HAM_0000597,nv,benign,train
ISIC_0031622,HAM_0005886,nv,benign,train
ISIC_0031623,HAM_0005625,nv,benign,train
ISIC_0031624,HAM_0002092,bkl,benign,train
ISIC_0031625,HAM_0001862,nv,benign,train
ISIC_0031626,HAM_0007292,nv,benign,train
ISIC_0031627,HAM_0002210,nv,benign,train
ISIC_0031628,HAM_0001315,nv,benign,train
ISIC_0031629,HAM_0002489,nv,benign,train
ISIC_0031630,HAM_0003682,bkl,benign,train
ISIC_0031631,HAM_0003742,nv,benign,train
ISIC_0031632,HAM_0005072,nv,benign,train
ISIC_0031633,HAM_0001466,bkl,benign,train
ISIC_0031634,HAM_0000341,nv,benign,train
ISIC_0031635,HAM_0000434,nv,benign,train
ISIC_0031636,HAM_0003469,nv,benign,train
ISIC_0031637,HAM_0007159,nv,benign,train
ISIC_0031638,HAM_0002704,nv,benign,train
ISIC_0031639,HAM_0006558,bkl,benign,train
ISIC_0031641,HAM_0006405,nv,benign,train
ISIC_0031644,HAM_0005925,nv,benign,train
ISIC_0031645,HAM_0001037,nv,benign,train
ISIC_0031646,HAM_0003684,nv,benign,train
ISIC_0031647,HAM_0005088,nv,benign,train
ISIC_0031648,HAM_0005989,vasc,benign,train
ISIC_0031650,HAM_0003847,bkl,benign,train
ISIC_0031655,HAM_0003854,nv,benign,train
ISIC_0031656,HAM_0000471,nv,benign,train
ISIC_0031657,HAM_0003828,nv,benign,train
ISIC_0031658,HAM_0001033,nv,benign,train
ISIC_0031660,HAM_0001316,nv,benign,train
ISIC_0031661,HAM_0001519,nv,benign,train
ISIC_0031664,HAM_0003871,nv,benign,train
ISIC_0031665,HAM_0007007,nv,benign,train
ISIC_0031667,HAM_0000509,nv,benign,train
ISIC_0031668,HAM_0000698,nv,benign,train
ISIC_0031673,HAM_0002854,nv,benign,train
ISIC_0031675,HAM_0006939,nv,benign,train
ISIC_0031676,HAM_0007553,nv,benign,train
ISIC_0031678,HAM_0004318,nv,benign,train
ISIC_0031679,HAM_0002219,nv,benign,train
ISIC_0031680,HAM_0003731,nv,benign,train
ISIC_0031681,HAM_0006069,nv,benign,train
ISIC_0031682,HAM_0002144,nv,benign,train
ISIC_0031683,HAM_0002579,nv,benign,train
ISIC_0031684,HAM_0001351,nv,benign,train
ISIC_0031685,HAM_0002054,nv,benign,train
ISIC_0031686,HAM_0007261,bkl,benign,train
ISIC_0031687,HAM_0004741,nv,benign,train
ISIC_0031689,HAM_0001478,nv,benign,train
ISIC_0031690,HAM_0006809,nv,benign,train
ISIC_0031691,HAM_0007010,bkl,benign,train
ISIC_0031693,HAM_0007388,nv,benign,train
ISIC_0031694,HAM_0000523,nv,benign,train
ISIC_0031695,HAM_0005402,nv,benign,train
ISIC_0031699,HAM_0003611,nv,benign,train
ISIC_0031700,HAM_0004127,nv,benign,train
ISIC_0031703,HAM_0005327,nv,benign,train
ISIC_0031704,HAM_0002918,nv,benign,train
ISIC_0031705,HAM_0004747,nv,benign,train
ISIC_0031706,HAM_0000934,vasc,benign,train
ISIC_0031707,HAM_0000383,bkl,benign,train
ISIC_0031710,HAM_0005730,nv,benign,train
ISIC_0031713,HAM_0006145,nv,benign,train
ISIC_0031714,HAM_0004307,nv,benign,train
ISIC_0031716,HAM_0002686,bkl,benign,train
ISIC_0031717,HAM_0001228,nv,benign,train
ISIC_0031719,HAM_0007020,vasc,benign,train
ISIC_0031720,HAM_0003222,nv,benign,train
ISIC_0031722,HAM_0002805,nv,benign,train
ISIC_0031723,HAM_0006818,nv,benign,train
ISIC_0031724,HAM_0006919,nv,benign,train
ISIC_0031726,HAM_0001037,nv,benign,train
ISIC_0031727,HAM_0005855,nv,benign,train
ISIC_0031730,HAM_0003648,nv,benign,train
ISIC_0031731,HAM_0005355,nv,benign,train
ISIC_0031732,HAM_0004860,nv,benign,train
ISIC_0031734,HAM_0000810,nv,benign,train
ISIC_0031736,HAM_0004993,nv,benign,train
ISIC_0031737,HAM_0006007,nv,benign,train
ISIC_0031739,HAM_0001748,nv,benign,train
ISIC_0031740,HAM_0005934,nv,benign,train
ISIC_0031742,HAM_0001803,nv,benign,train
ISIC_0031744,HAM_0006667,nv,benign,train
ISIC_0031747,HAM_0003213,nv,benign,train
ISIC_0031750,HAM_0007484,nv,benign,train
ISIC_0031751,HAM_0006858,nv,benign,train
ISIC_0031752,HAM_0007331,nv,benign,train
ISIC_0031753,HAM_0001480,bkl,benign,train
ISIC_0031754,HAM_0003940,nv,benign,train
ISIC_0031755,HAM_0003928,nv,benign,train
ISIC_0031756,HAM_0004054,nv,benign,train
ISIC_0031757,HAM_0004222,nv,benign,train
ISIC_0031758,HAM_0001007,nv,benign,train
ISIC_0031759,HAM_0003925,vasc,benign,train
ISIC_0031760,HAM_0004336,nv,benign,train
ISIC_0031761,HAM_0000296,bkl,benign,train
ISIC_0031763,HAM_0004551,nv,benign,train
ISIC_0031765,HAM_0001489,nv,benign,train
ISIC_0031766,HAM_0004945,bkl,benign,train
ISIC_0031767,HAM_0005899,nv,benign,train
ISIC_0031769,HAM_0006861,nv,benign,train
ISIC_0031770,HAM_0006128,bkl,benign,train
ISIC_0031772,HAM_0006282,nv,benign,train
ISIC_0031773,HAM_0007065,nv,benign,train
ISIC_0031774,HAM_0002275,nv,benign,train
ISIC_0031775,HAM_0000946,nv,benign,train
ISIC_0031777,HAM_0006909,nv,benign,train
ISIC_0031780,HAM_0005167,nv,benign,train
ISIC_0031781,HAM_0004263,nv,benign,train
ISIC_0031782,HAM_0002636,nv,benign,train
ISIC_0031783,HAM_0002357,bkl,benign,train
ISIC_0031785,HAM_0001087,nv,benign,train
ISIC_0031786,HAM_0000255,nv,benign,train
ISIC_0031787,HAM_0002478,nv,benign,train
ISIC_0031788,HAM_0004490,nv,benign,train
ISIC_0031790,HAM_0006729,nv,benign,train
ISIC_0031793,HAM_0003096,nv,benign,train
ISIC_0031794,HAM_0006616,nv,benign,train
ISIC_0031796,HAM_0000410,nv,benign,train
ISIC_0031798,HAM_0005051,nv,benign,train
ISIC_0031799,HAM_0003348,df,benign,train
ISIC_0031800,HAM_0003551,nv,benign,train
ISIC_0031801,HAM_0000990,nv,benign,train
ISIC_0031802,HAM_0003836,nv,benign,train
ISIC_0031803,HAM_0002587,nv,benign,train
ISIC_0031804,HAM_0005441,nv,benign,train
ISIC_0031805,HAM_0005023,nv,benign,train
ISIC_0031806,HAM_0003142,nv,benign,train
ISIC_0031808,HAM_0005275,bkl,benign,train
ISIC_0031809,HAM_0004835,nv,benign,train
ISIC_0031810,HAM_0000544,nv,benign,train
ISIC_0031811,HAM_0003113,nv,benign,train
ISIC_0031812,HAM_0002335,bkl,benign,train
ISIC_0031813,HAM_0003987,nv,benign,train
ISIC_0031814,HAM_0003243,nv,benign,train
ISIC_0031816,HAM_0005321,nv,benign,train
ISIC_0031818,HAM_0001395,nv,benign,train
ISIC_0031819,HAM_0005527,bkl,benign,train
ISIC_0031822,HAM_0000597,nv,benign,train
ISIC_0031825,HAM_0004453,bkl,benign,train
ISIC_0031826,HAM_0000387,nv,benign,train
ISIC_0031827,HAM_0007526,df,benign,train
ISIC_0031828,HAM_0005788,nv,benign,train
ISIC_0031829,HAM_0006936,nv,benign,train
ISIC_0031830,HAM_0005340,nv,benign,train
ISIC_0031832,HAM_0006972,nv,benign,train
ISIC_0031833,HAM_0006703,nv,benign,train
ISIC_0031834,HAM_0004640,nv,benign,train
ISIC_0031835,HAM_0006289,nv,benign,train
ISIC_0031837,HAM_0005975,nv,benign,train
ISIC_0031839,HAM_0001027,nv,benign,train
ISIC_0031841,HAM_0005716,nv,benign,train
ISIC_0031842,HAM_0006752,nv,benign,train
ISIC_0031843,HAM_0001471,nv,benign,train
ISIC_0031845,HAM_0007203,nv,benign,train
ISIC_0031846,HAM_0001286,nv,benign,train
ISIC_0031847,HAM_0003431,nv,benign,train
ISIC_0031848,HAM_0001136,nv,benign,train
ISIC_0031849,HAM_0007401,nv,benign,train
ISIC_0031850,HAM_0003271,nv,benign,train
ISIC_0031853,HAM_0003789,bkl,benign,train
ISIC_0031854,HAM_0007593,nv,benign,train
ISIC_0031855,HAM_0002843,nv,benign,train
ISIC_0031856,HAM_0007197,nv,benign,train
ISIC_0031857,HAM_0000391,nv,benign,train
ISIC_0031858,HAM_0005192,nv,benign,train
ISIC_0031860,HAM_0001521,nv,benign,train
ISIC_0031863,HAM_0006853,nv,benign,train
ISIC_0031864,HAM_0001394,nv,benign,train
ISIC_0031865,HAM_0001556,nv,benign,train
ISIC_0031866,HAM_0003423,nv,benign,train
ISIC_0031867,HAM_0001012,nv,benign,train
ISIC_0031868,HAM_0005446,nv,benign,train
ISIC_0031869,HAM_0005002,nv,benign,train
ISIC_0031870,HAM_0003028,nv,benign,train
ISIC_0031871,HAM_0006225,nv,benign,train
ISIC_0031872,HAM_0000083,bkl,benign,train
ISIC_0031873,HAM_0004362,nv,benign,train
ISIC_0031875,HAM_0002326,nv,benign,train
ISIC_0031876,HAM_0002810,bkl,benign,train
ISIC_0031877,HAM_0006476,nv,benign,train
ISIC_0031879,HAM_0003065,nv,benign,train
ISIC_0031881,HAM_0006544,nv,benign,train
ISIC_0031882,HAM_0005341,nv,benign,train
ISIC_0031885,HAM_0004821,nv,benign,train
ISIC_0031886,HAM_0006949,nv,benign,train
ISIC_0031889,HAM_0000521,nv,benign,train
ISIC_0031891,HAM_0000506,nv,benign,train
ISIC_0031892,HAM_0006795,nv,benign,train
ISIC_0031893,HAM_0003881,bkl,benign,train
ISIC_0031894,HAM_0006613,nv,benign,train
ISIC_0031895,HAM_0007316,nv,benign,train
ISIC_0031898,HAM_0001008,nv,benign,train
ISIC_0031903,HAM_0003281,bkl,benign,train
ISIC_0031904,HAM_0005700,nv,benign,train
ISIC_0031905,HAM_0003320,nv,benign,train
ISIC_0031906,HAM_0004893,nv,benign,train
ISIC_0031907,HAM_0004177,nv,benign,train
ISIC_0031909,HAM_0007266,nv,benign,train
ISIC_0031910,HAM_0002309,nv,benign,train
ISIC_0031911,HAM_0003753,nv,benign,train
ISIC_0031912,HAM_0002183,nv,benign,train
ISIC_0031913,HAM_0000104,nv,benign,train
ISIC_0031914,HAM_0002767,nv,benign,train
ISIC_0031916,HAM_0000938,nv,benign,train
ISIC_0031917,HAM_0002031,nv,benign,train
ISIC_0031919,HAM_0004681,nv,benign,train
ISIC_0031920,HAM_0005005,nv,benign,train
ISIC_0031921,HAM_0003103,nv,benign,train
ISIC_0031923,HAM_0007195,nv,benign,train
ISIC_0031926,HAM_0007391,nv,benign,train
ISIC_0031928,HAM_0007214,nv,benign,train
ISIC_0031930,HAM_0002271,nv,benign,train
ISIC_0031932,HAM_0004291,nv,benign,train
ISIC_0031933,HAM_0001455,nv,benign,train
ISIC_0031935,HAM_0001270,nv,benign,train
ISIC_0031936,HAM_0002077,nv,benign,train
ISIC_0031937,HAM_0000833,bkl,benign,train
ISIC_0031939,HAM_0002028,nv,benign,train
ISIC_0031942,HAM_0003408,nv,benign,train
ISIC_0031944,HAM_0004162,nv,benign,train
ISIC_0031945,HAM_0006652,bkl,benign,train
ISIC_0031946,HAM_0000190,nv,benign,train
ISIC_0031947,HAM_0002961,nv,benign,train
ISIC_0031948,HAM_0001276,nv,benign,train
ISIC_0031949,HAM_0007412,nv,benign,train
ISIC_0031950,HAM_0005158,vasc,benign,train
ISIC_0031952,HAM_0000480,nv,benign,train
ISIC_0031955,HAM_0001091,vasc,benign,train
ISIC_0031959,HAM_0001088,nv,benign,train
ISIC_0031960,HAM_0004518,nv,benign,train
ISIC_0031961,HAM_0006173,bkl,benign,train
ISIC_0031962,HAM_0001092,nv,benign,train
ISIC_0031963,HAM_0005521,nv,benign,train
ISIC_0031964,HAM_0007181,nv,benign,train
ISIC_0031966,HAM_0005792,nv,benign,train
ISIC_0031967,HAM_0004341,bkl,benign,train
ISIC_0031968,HAM_0003485,nv,benign,train
ISIC_0031969,HAM_0004528,nv,benign,train
ISIC_0031970,HAM_0005421,nv,benign,train
ISIC_0031973,HAM_0000378,nv,benign,train
ISIC_0031974,HAM_0000758,nv,benign,train
ISIC_0031975,HAM_0005060,nv,benign,train
ISIC_0031978,HAM_0007286,nv,benign,train
ISIC_0031980,HAM_0001608,bkl,benign,train
ISIC_0031981,HAM_0004337,nv,benign,train
ISIC_0031982,HAM_0002345,nv,benign,train
ISIC_0031983,HAM_0006890,nv,benign,train
ISIC_0031985,HAM_0000406,nv,benign,train
ISIC_0031987,HAM_0001781,bkl,benign,train
ISIC_0031989,HAM_0007100,bkl,benign,train
ISIC_0031991,HAM_0007108,nv,benign,train
ISIC_0031992,HAM_0006431,nv,benign,train
ISIC_0031994,HAM_0002669,nv,benign,train
ISIC_0031995,HAM_0006649,nv,benign,train
ISIC_0031996,HAM_0003480,vasc,benign,train
ISIC_0031997,HAM_0003250,nv,benign,train
ISIC_0031998,HAM_0002868,nv,benign,train
ISIC_0032000,HAM_0004688,nv,benign,train
ISIC_0032002,HAM_0005130,nv,benign,train
ISIC_0032004,HAM_0000623,nv,benign,train
ISIC_0032005,HAM_0000455,nv,benign,train
ISIC_0032006,HAM_0003452,bkl,benign,train
ISIC_0032007,HAM_0007477,nv,benign,train
ISIC_0032008,HAM_0004667,nv,benign,train
ISIC_0032009,HAM_0001107,nv,benign,train
ISIC_0032011,HAM_0002433,nv,benign,train
ISIC_0032012,HAM_0001980,nv,benign,train
ISIC_0032013,HAM_0002299,bkl,benign,train
ISIC_0032015,HAM_0005643,nv,benign,train
ISIC_0032016,HAM_0007551,nv,benign,train
ISIC_0032018,HAM_0006600,nv,benign,train
ISIC_0032023,HAM_0002698,nv,benign,train
ISIC_0032024,HAM_0002303,bkl,benign,train
ISIC_0032025,HAM_0001906,nv,benign,train
ISIC_0032026,HAM_0002832,nv,benign,train
ISIC_0032027,HAM_0006145,nv,benign,train
ISIC_0032028,HAM_0002518,nv,benign,train
ISIC_0032031,HAM_0005967,bkl,benign,train
ISIC_0032033,HAM_0005943,nv,benign,train
ISIC_0032034,HAM_0006205,nv,benign,train
ISIC_0032035,HAM_0002228,nv,benign,train
ISIC_0032037,HAM_0002687,nv,benign,train
ISIC_0032039,HAM_0005654,nv,benign,train
ISIC_0032040,HAM_0000237,bkl,benign,train
ISIC_0032041,HAM_0000103,nv,benign,train
ISIC_0032042,HAM_0002364,nv,benign,train
ISIC_0032043,HAM_0005420,bkl,benign,train
ISIC_0032047,HAM_0005568,nv,benign,train
ISIC_0032048,HAM_0000742,nv,benign,train
ISIC_0032049,HAM_0000839,nv,benign,train
ISIC_0032050,HAM_0002875,nv,benign,train
ISIC_0032051,HAM_0001947,bkl,benign,train
ISIC_0032052,HAM_0000669,nv,benign,train
ISIC_0032053,HAM_0005945,nv,benign,train
ISIC_0032054,HAM_0005350,nv,benign,train
ISIC_0032056,HAM_0004306,nv,benign,train
ISIC_0032057,HAM_0004862,vasc,benign,train
ISIC_0032058,HAM_0000721,nv,benign,train
ISIC_0032059,HAM_0001661,nv,benign,train
ISIC_0032060,HAM_0005508,nv,benign,train
ISIC_0032063,HAM_0006630,bkl,benign,train
ISIC_0032064,HAM_0002482,nv,benign,train
ISIC_0032065,HAM_0006924,nv,benign,train
ISIC_0032066,HAM_0002225,nv,benign,train
ISIC_0032068,HAM_0002929,nv,benign,train
ISIC_0032069,HAM_0006535,nv,benign,train
ISIC_0032071,HAM_0006982,nv,benign,train
ISIC_0032074,HAM_0003710,nv,benign,train
ISIC_0032075,HAM_0005534,nv,benign,train
ISIC_0032076,HAM_0005155,vasc,benign,train
ISIC_0032077,HAM_0004334,nv,benign,train
ISIC_0032078,HAM_0001088,nv,benign,train
ISIC_0032082,HAM_0005107,nv,benign,train
ISIC_0032083,HAM_0005491,nv,benign,train
ISIC_0032084,HAM_0003067,nv,benign,train
ISIC_0032085,HAM_0003377,nv,benign,train
ISIC_0032086,HAM_0002973,nv,benign,train
ISIC_0032087,HAM_0001323,nv,benign,train
ISIC_0032089,HAM_0002887,nv,benign,train
ISIC_0032090,HAM_0004479,nv,benign,train
ISIC_0032091,HAM_0003114,nv,benign,train
ISIC_0032093,HAM_0004005,nv,benign,train
ISIC_0032096,HAM_0003848,nv,benign,train
ISIC_0032097,HAM_0003006,nv,benign,train
ISIC_0032100,HAM_0000101,nv,benign,train
ISIC_0032102,HAM_0002554,nv,benign,train
ISIC_0032103,HAM_0000893,bkl,benign,train
ISIC_0032104,HAM_0001413,nv,benign,train
ISIC_0032106,HAM_0004526,nv,benign,train
ISIC_0032108,HAM_0004823,nv,benign,train
ISIC_0032111,HAM_0006064,bkl,benign,train
ISIC_0032112,HAM_0003652,nv,benign,train
ISIC_0032114,HAM_0003110,df,benign,train
ISIC_0032115,HAM_0000701,nv,benign,train
ISIC_0032116,HAM_0003275,bkl,benign,train
ISIC_0032117,HAM_0006336,nv,benign,train
ISIC_0032118,HAM_0007540,nv,benign,train
ISIC_0032119,HAM_0000874,nv,benign,train
ISIC_0032120,HAM_0000901,nv,benign,train
ISIC_0032121,HAM_0006000,nv,benign,train
ISIC_0032122,HAM_0000018,nv,benign,train
ISIC_0032123,HAM_0006170,bkl,benign,train
ISIC_0032124,HAM_0002536,bkl,benign,train
ISIC_0032125,HAM_0003305,nv,benign,train
ISIC_0032127,HAM_0001595,nv,benign,train
ISIC_0032128,HAM_0004884,bkl,benign,train
ISIC_0032129,HAM_0007571,bkl,benign,train
ISIC_0032137,HAM_0006354,nv,benign,train
ISIC_0032138,HAM_0005492,df,benign,train
ISIC_0032140,HAM_0004337,nv,benign,train
ISIC_0032141,HAM_0003723,nv,benign,train
ISIC_0032143,HAM_0004796,nv,benign,train
ISIC_0032144,HAM_0007176,nv,benign,train
ISIC_0032145,HAM_0003760,nv,benign,train
ISIC_0032147,HAM_0006867,nv,benign,train
ISIC_0032148,HAM_0000521,nv,benign,train
ISIC_0032150,HAM_0000230,nv,benign,train
ISIC_0032151,HAM_0007553,nv,benign,train
ISIC_0032153,HAM_0001627,nv,benign,train
ISIC_0032155,HAM_0002052,nv,benign,train
ISIC_0032156,HAM_0007521,bkl,benign,train
ISIC_0032158,HAM_0004318,nv,benign,train
ISIC_0032159,HAM_0004632,bkl,benign,train
ISIC_0032160,HAM_0004874,nv,benign,train
ISIC_0032161,HAM_0005216,nv,benign,train
ISIC_0032162,HAM_0001188,nv,benign,train
ISIC_0032163,HAM_0001427,nv,benign,train
ISIC_0032165,HAM_0003345,nv,benign,train
ISIC_0032166,HAM_0001960,nv,benign,train
ISIC_0032167,HAM_0000916,nv,benign,train
ISIC_0032168,HAM_0006143,bkl,benign,train
ISIC_0032169,HAM_0005044,nv,benign,train
ISIC_0032171,HAM_0006536,nv,benign,train
ISIC_0032172,HAM_0007517,nv,benign,train
ISIC_0032175,HAM_0000302,nv,benign,train
ISIC_0032176,HAM_0001769,nv,benign,train
ISIC_0032177,HAM_0002520,nv,benign,train
ISIC_0032178,HAM_0000651,nv,benign,train
ISIC_0032179,HAM_0005903,bkl,benign,train
ISIC_0032180,HAM_0004236,nv,benign,train
ISIC_0032181,HAM_0003369,nv,benign,train
ISIC_0032183,HAM_0007351,nv,benign,train
ISIC_0032186,HAM_0000104,nv,benign,train
ISIC_0032188,HAM_0003865,nv,benign,train
ISIC_0032189,HAM_0006028,nv,benign,train
ISIC_0032191,HAM_0006618,nv,benign,train
ISIC_0032193,HAM_0007492,nv,benign,train
ISIC_0032195,HAM_0007075,nv,benign,train
ISIC_0032196,HAM_0002188,nv,benign,train
ISIC_0032198,HAM_0001093,nv,benign,train
ISIC_0032201,HAM_0000227,nv,benign,train
ISIC_0032202,HAM_0001170,nv,benign,train
ISIC_0032205,HAM_0001921,nv,benign,train
ISIC_0032209,HAM_0001100,nv,benign,train
ISIC_0032210,HAM_0001227,nv,benign,train
ISIC_0032211,HAM_0000041,nv,benign,train
ISIC_0032212,HAM_0004932,nv,benign,train
ISIC_0032215,HAM_0002050,bkl,benign,train
ISIC_0032217,HAM_0006503,nv,benign,train
ISIC_0032218,HAM_0006094,nv,benign,train
ISIC_0032221,HAM_0000102,nv,benign,train
ISIC_0032223,HAM_0003059,nv,benign,train
ISIC_0032224,HAM_0005033,nv,benign,train
ISIC_0032226,HAM_0000289,nv,benign,train
ISIC_0032228,HAM_0003984,nv,benign,train
ISIC_0032229,HAM_0002849,nv,benign,train
ISIC_0032230,HAM_0000744,bkl,benign,train
ISIC_0032231,HAM_0001591,nv,benign,train
ISIC_0032233,HAM_0006174,nv,benign,train
ISIC_0032234,HAM_0004721,nv,benign,train
ISIC_0032235,HAM_0002268,bkl,benign,train
ISIC_0032236,HAM_0006105,nv,benign,train
ISIC_0032237,HAM_0003370,nv,benign,train
ISIC_0032239,HAM_0004858,nv,benign,train
ISIC_0032241,HAM_0000882,nv,benign,train
ISIC_0032242,HAM_0003951,nv,benign,train
ISIC_0032243,HAM_0004701,nv,benign,train
ISIC_0032247,HAM_0007225,df,benign,train
ISIC_0032249,HAM_0005834,bkl,benign,train
ISIC_0032250,HAM_0005875,nv,benign,train
ISIC_0032251,HAM_0001764,nv,benign,train
ISIC_0032252,HAM_0005895,nv,benign,train
ISIC_0032253,HAM_0001764,nv,benign,train
ISIC_0032255,HAM_0005145,nv,benign,train
ISIC_0032256,HAM_0006424,nv,benign,train
ISIC_0032257,HAM_0006457,nv,benign,train
ISIC_0032259,HAM_0004333,nv,benign,train
ISIC_0032260,HAM_0005840,nv,benign,train
ISIC_0032261,HAM_0005025,nv,benign,train
ISIC_0032262,HAM_0003061,nv,benign,train
ISIC_0032263,HAM_0001290,nv,benign,train
ISIC_0032266,HAM_0002289,nv,benign,train
ISIC_0032267,HAM_0004605,nv,benign,train
ISIC_0032268,HAM_0000487,nv,benign,train
ISIC_0032270,HAM_0005270,vasc,benign,train
ISIC_0032272,HAM_0005917,nv,benign,train
ISIC_0032273,HAM_0006283,nv,benign,train
ISIC_0032274,HAM_0006451,nv,benign,train
ISIC_0032275,HAM_0003489,nv,benign,train
ISIC_0032276,HAM_0005174,nv,benign,train
ISIC_0032278,HAM_0005175,nv,benign,train
ISIC_0032281,HAM_0004174,nv,benign,train
ISIC_0032282,HAM_0007064,nv,benign,train
ISIC_0032284,HAM_0002647,nv,benign,train
ISIC_0032285,HAM_0006830,nv,benign,train
ISIC_0032286,HAM_0006959,nv,benign,train
ISIC_0032288,HAM_0006100,nv,benign,train
ISIC_0032289,HAM_0001782,nv,benign,train
ISIC_0032291,HAM_0000032,nv,benign,train
ISIC_0032292,HAM_0003685,nv,benign,train
ISIC_0032293,HAM_0000123,nv,benign,train
ISIC_0032294,HAM_0007448,nv,benign,train
ISIC_0032295,HAM_0006106,nv,benign,train
ISIC_0032296,HAM_0006151,nv,benign,train
ISIC_0032297,HAM_0004730,nv,benign,train
ISIC_0032298,HAM_0000694,nv,benign,train
ISIC_0032300,HAM_0007278,nv,benign,train
ISIC_0032301,HAM_0002020,nv,benign,train
ISIC_0032303,HAM_0000893,bkl,benign,train
ISIC_0032304,HAM_0006558,bkl,benign,train
ISIC_0032305,HAM_0006456,nv,benign,train
ISIC_0032306,HAM_0001853,bkl,benign,train
ISIC_0032309,HAM_0006185,nv,benign,train
ISIC_0032311,HAM_0005086,nv,benign,train
ISIC_0032312,HAM_0002795,nv,benign,train
ISIC_0032315,HAM_0005463,bkl,benign,train
ISIC_0032317,HAM_0001629,nv,benign,train
ISIC_0032320,HAM_0005990,nv,benign,train
ISIC_0032321,HAM_0006859,nv,benign,train
ISIC_0032322,HAM_0004564,nv,benign,train
ISIC_0032323,HAM_0003070,nv,benign,train
ISIC_0032325,HAM_0002184,bkl,benign,train
ISIC_0032326,HAM_0000280,nv,benign,train
ISIC_0032327,HAM_0004806,nv,benign,train
ISIC_0032328,HAM_0006469,nv,benign,train
ISIC_0032330,HAM_0000090,bkl,benign,train
ISIC_0032332,HAM_0004449,nv,benign,train
ISIC_0032333,HAM_0001083,nv,benign,train
ISIC_0032334,HAM_0006197,nv,benign,train
ISIC_0032335,HAM_0005498,bkl,benign,train
ISIC_0032336,HAM_0002460,nv,benign,train
ISIC_0032338,HAM_0004024,nv,benign,train
ISIC_0032339,HAM_0007072,nv,benign,train
ISIC_0032340,HAM_0001881,nv,benign,train
ISIC_0032342,HAM_0004410,nv,benign,train
ISIC_0032343,HAM_0006071,bkl,benign,train
ISIC_0032344,HAM_0003919,nv,benign,train
ISIC_0032346,HAM_0001171,nv,benign,train
ISIC_0032347,HAM_0007585,nv,benign,train
ISIC_0032348,HAM_0006294,bkl,benign,train
ISIC_0032350,HAM_0007033,nv,benign,train
ISIC_0032351,HAM_0006963,nv,benign,train
ISIC_0032353,HAM_0000535,nv,benign,train
ISIC_0032354,HAM_0001714,nv,benign,train
ISIC_0032355,HAM_0005888,nv,benign,train
ISIC_0032357,HAM_0007098,nv,benign,train
ISIC_0032358,HAM_0006267,bkl,benign,train
ISIC_0032360,HAM_0001622,nv,benign,train
ISIC_0032361,HAM_0001690,nv,benign,train
ISIC_0032362,HAM_0007127,nv,benign,train
ISIC_0032364,HAM_0003677,nv,benign,train
ISIC_0032365,HAM_0003206,bkl,benign,train
ISIC_0032366,HAM_0004046,nv,benign,train
ISIC_0032367,HAM_0006415,nv,benign,train
ISIC_0032368,HAM_0001715,nv,benign,train
ISIC_0032369,HAM_0003079,nv,benign,train
ISIC_0032370,HAM_0003916,nv,benign,train
ISIC_0032373,HAM_0001493,bkl,benign,train
ISIC_0032375,HAM_0000279,nv,benign,train
ISIC_0032377,HAM_0000196,nv,benign,train
ISIC_0032378,HAM_0001342,nv,benign,train
ISIC_0032379,HAM_0005522,nv,benign,train
ISIC_0032380,HAM_0003248,nv,benign,train
ISIC_0032381,HAM_0004904,nv,benign,train
ISIC_0032382,HAM_0001417,bkl,benign,train
ISIC_0032385,HAM_0005712,nv,benign,train
ISIC_0032386,HAM_0000310,nv,benign,train
ISIC_0032387,HAM_0005867,nv,benign,train
ISIC_0032388,HAM_0000378,nv,benign,train
ISIC_0032391,HAM_0004481,nv,benign,train
ISIC_0032392,HAM_0000157,nv,benign,train
ISIC_0032393,HAM_0005200,nv,benign,train
ISIC_0032394,HAM_0005667,nv,benign,train
ISIC_0032395,HAM_0005967,bkl,benign,train
ISIC_0032398,HAM_0002555,nv,benign,train
ISIC_0032399,HAM_0005677,nv,benign,train
ISIC_0032401,HAM_0001229,nv,benign,train
ISIC_0032403,HAM_0004032,nv,benign,train
ISIC_0032405,HAM_0001455,nv,benign,train
ISIC_0032407,HAM_0001567,nv,benign,train
ISIC_0032410,HAM_0005518,df,benign,train
ISIC_0032411,HAM_0000034,nv,benign,train
ISIC_0032412,HAM_0002234,nv,benign,train
ISIC_0032413,HAM_0004723,nv,benign,train
ISIC_0032416,HAM_0003347,nv,benign,train
ISIC_0032417,HAM_0001949,bkl,benign,train
ISIC_0032418,HAM_0004594,nv,benign,train
ISIC_0032419,HAM_0004879,nv,benign,train
ISIC_0032426,HAM_0007527,nv,benign,train
ISIC_0032427,HAM_0005818,nv,benign,train
ISIC_0032428,HAM_0004410,nv,benign,train
ISIC_0032431,HAM_0000234,nv,benign,train
ISIC_0032432,HAM_0001937,nv,benign,train
ISIC_0032434,HAM_0003302,nv,benign,train
ISIC_0032435,HAM_0002963,nv,benign,train
ISIC_0032436,HAM_0001207,nv,benign,train
ISIC_0032438,HAM_0007485,nv,benign,train
ISIC_0032443,HAM_0005484,nv,benign,train
ISIC_0032444,HAM_0000949,nv,benign,train
ISIC_0032445,HAM_0006173,bkl,benign,train
ISIC_0032446,HAM_0002483,nv,benign,train
ISIC_0032448,HAM_0003232,nv,benign,train
ISIC_0032449,HAM_0006127,nv,benign,train
ISIC_0032451,HAM_0000414,nv,benign,train
ISIC_0032452,HAM_0002739,nv,benign,train
ISIC_0032456,HAM_0003015,bkl,benign,train
ISIC_0032458,HAM_0001602,nv,benign,train
ISIC_0032459,HAM_0003590,nv,benign,train
ISIC_0032463,HAM_0003326,bkl,benign,train
ISIC_0032464,HAM_0001865,nv,benign,train
ISIC_0032467,HAM_0003234,nv,benign,train
ISIC_0032469,HAM_0002892,nv,benign,train
ISIC_0032470,HAM_0002581,nv,benign,train
ISIC_0032471,HAM_0003932,nv,benign,train
ISIC_0032473,HAM_0004631,nv,benign,train
ISIC_0032474,HAM_0003282,nv,benign,train
ISIC_0032475,HAM_0007448,nv,benign,train
ISIC_0032477,HAM_0000430,nv,benign,train
ISIC_0032478,HAM_0003254,nv,benign,train
ISIC_0032479,HAM_0006500,nv,benign,train
ISIC_0032480,HAM_0001146,nv,benign,train
ISIC_0032481,HAM_0002769,bkl,benign,train
ISIC_0032484,HAM_0005506,nv,benign,train
ISIC_0032485,HAM_0003443,nv,benign,train
ISIC_0032486,HAM_0002121,bkl,benign,train
ISIC_0032487,HAM_0004301,nv,benign,train
ISIC_0032488,HAM_0002383,nv,benign,train
ISIC_0032489,HAM_0001327,nv,benign,train
ISIC_0032490,HAM_0002620,nv,benign,train
ISIC_0032491,HAM_0001513,nv,benign,train
ISIC_0032493,HAM_0007011,nv,benign,train
ISIC_0032494,HAM_0004226,nv,benign,train
ISIC_0032495,HAM_0004770,nv,benign,train
ISIC_0032496,HAM_0005578,nv,benign,train
ISIC_0032498,HAM_0001011,bkl,benign,train
ISIC_0032500,HAM_0006860,nv,benign,train
ISIC_0032501,HAM_0001467,nv,benign,train
ISIC_0032502,HAM_0006650,nv,benign,train
ISIC_0032503,HAM_0002487,nv,benign,train
ISIC_0032505,HAM_0007077,nv,benign,train
ISIC_0032506,HAM_0002917,nv,benign,train
ISIC_0032507,HAM_0004725,nv,benign,train
ISIC_0032508,HAM_0000527,bkl,benign,train
ISIC_0032510,HAM_0002601,nv,benign,train
ISIC_0032512,HAM_0003735,nv,benign,train
ISIC_0032514,HAM_0003001,bkl,benign,train
ISIC_0032516,HAM_0006539,nv,benign,train
ISIC_0032518,HAM_0003744,nv,benign,train
ISIC_0032521,HAM_0005206,nv,benign,train
ISIC_0032523,HAM_0002755,nv,benign,train
ISIC_0032524,HAM_0004411,nv,benign,train
ISIC_0032530,HAM_0003676,nv,benign,train
ISIC_0032534,HAM_0004332,bkl,benign,train
ISIC_0032538,HAM_0004791,vasc,benign,train
ISIC_0032540,HAM_0007541,nv,benign,train
ISIC_0032542,HAM_0003852,nv,benign,train
ISIC_0032543,HAM_0002413,nv,benign,train
ISIC_0032546,HAM_0000547,nv,benign,train
ISIC_0032548,HAM_0002253,nv,benign,train
ISIC_0032549,HAM_0002244,nv,benign,train
ISIC_0032551,HAM_0003947,nv,benign,train
ISIC_0032554,HAM_0005641,nv,benign,train
ISIC_0032555,HAM_0002616,nv,benign,train
ISIC_0032556,HAM_0006654,bkl,benign,train
ISIC_0032557,HAM_0000494,vasc,benign,train
ISIC_0032558,HAM_0006869,nv,benign,train
ISIC_0032560,HAM_0003614,nv,benign,train
ISIC_0032561,HAM_0005194,nv,benign,train
ISIC_0032562,HAM_0004191,nv,benign,train
ISIC_0032563,HAM_0004963,nv,benign,train
ISIC_0032565,HAM_0007299,nv,benign,train
ISIC_0032566,HAM_0004574,nv,benign,train
ISIC_0032567,HAM_0003927,bkl,benign,train
ISIC_0032570,HAM_0006801,bkl,benign,train
ISIC_0032571,HAM_0004181,nv,benign,train
ISIC_0032572,HAM_0003356,nv,benign,train
ISIC_0032573,HAM_0007541,nv,benign,train
ISIC_0032574,HAM_0000970,nv,benign,train
ISIC_0032577,HAM_0003460,nv,benign,train
ISIC_0032578,HAM_0007460,nv,benign,train
ISIC_0032579,HAM_0006496,nv,benign,train
ISIC_0032580,HAM_0002724,nv,benign,train
ISIC_0032581,HAM_0006782,nv,benign,train
ISIC_0032584,HAM_0003966,nv,benign,train
ISIC_0032585,HAM_0002721,nv,benign,train
ISIC_0032587,HAM_0003288,nv,benign,train
ISIC_0032588,HAM_0002600,nv,benign,train
ISIC_0032589,HAM_0006218,nv,benign,train
ISIC_0032593,HAM_0004118,nv,benign,train
ISIC_0032594,HAM_0004000,nv,benign,train
ISIC_0032595,HAM_0004829,nv,benign,train
ISIC_0032599,HAM_0003352,nv,benign,train
ISIC_0032600,HAM_0001930,nv,benign,train
ISIC_0032601,HAM_0001645,nv,benign,train
ISIC_0032605,HAM_0006334,nv,benign,train
ISIC_0032606,HAM_0004183,nv,benign,train
ISIC_0032607,HAM_0004071,nv,benign,train
ISIC_0032608,HAM_0005566,nv,benign,train
ISIC_0032609,HAM_0003512,nv,benign,train
ISIC_0032612,HAM_0000402,nv,benign,train
ISIC_0032613,HAM_0005584,df,benign,train
ISIC_0032614,HAM_0006946,vasc,benign,train
ISIC_0032615,HAM_0001808,nv,benign,train
ISIC_0032616,HAM_0007376,nv,benign,train
ISIC_0032620,HAM_0003106,nv,benign,train
ISIC_0032621,HAM_0005760,nv,benign,train
ISIC_0032623,HAM_0001484,nv,benign,train
ISIC_0032625,HAM_0007348,nv,benign,train
ISIC_0032627,HAM_0003969,nv,benign,train
ISIC_0032631,HAM_0001834,nv,benign,train
ISIC_0032633,HAM_0007462,nv,benign,train
ISIC_0032634,HAM_0004184,nv,benign,train
ISIC_0032635,HAM_0004185,nv,benign,train
ISIC_0032636,HAM_0001772,bkl,benign,train
ISIC_0032639,HAM_0003018,nv,benign,train
ISIC_0032640,HAM_0002878,nv,benign,train
ISIC_0032641,HAM_0006147,nv,benign,train
ISIC_0032642,HAM_0002909,df,benign,train
ISIC_0032643,HAM_0004142,bkl,benign,train
ISIC_0032644,HAM_0003966,nv,benign,train
ISIC_0032646,HAM_0001076,nv,benign,train
ISIC_0032648,HAM_0003106,nv,benign,train
ISIC_0032649,HAM_0006567,nv,benign,train
ISIC_0032651,HAM_0004714,nv,benign,train
ISIC_0032655,HAM_0003807,bkl,benign,train
ISIC_0032657,HAM_0002431,nv,benign,train
ISIC_0032658,HAM_0005717,nv,benign,train
ISIC_0032659,HAM_0006700,nv,benign,train
ISIC_0032661,HAM_0003606,nv,benign,train
ISIC_0032663,HAM_0000468,nv,benign,train
ISIC_0032664,HAM_0000294,nv,benign,train
ISIC_0032665,HAM_0002928,bkl,benign,train
ISIC_0032667,HAM_0003352,nv,benign,train
ISIC_0032668,HAM_0006080,nv,benign,train
ISIC_0032669,HAM_0007259,nv,benign,train
ISIC_0032670,HAM_0005601,nv,benign,train
ISIC_0032671,HAM_0004574,nv,benign,train
ISIC_0032673,HAM_0003441,nv,benign,train
ISIC_0032674,HAM_0005206,nv,benign,train
ISIC_0032676,HAM_0002641,nv,benign,train
ISIC_0032677,HAM_0006799,nv,benign,train
ISIC_0032678,HAM_0004344,nv,benign,train
ISIC_0032683,HAM_0005383,nv,benign,train
ISIC_0032688,HAM_0006801,bkl,benign,train
ISIC_0032689,HAM_0007367,nv,benign,train
ISIC_0032691,HAM_0007541,nv,benign,train
ISIC_0032692,HAM_0000940,vasc,benign,train
ISIC_0032693,HAM_0006700,nv,benign,train
ISIC_0032700,HAM_0005190,nv,benign,train
ISIC_0032701,HAM_0005814,nv,benign,train
ISIC_0032702,HAM_0004814,nv,benign,train
ISIC_0032703,HAM_0003447,nv,benign,train
ISIC_0032704,HAM_0002890,nv,benign,train
ISIC_0032705,HAM_0007367,nv,benign,train
ISIC_0032706,HAM_0000412,nv,benign,train
ISIC_0032708,HAM_0003130,nv,benign,train
ISIC_0032710,HAM_0003507,nv,benign,train
ISIC_0032711,HAM_0006869,nv,benign,train
ISIC_0032712,HAM_0006353,nv,benign,train
ISIC_0032713,HAM_0005209,nv,benign,train
ISIC_0032714,HAM_0003346,nv,benign,train
ISIC_0032715,HAM_0006852,vasc,benign,train
ISIC_0032717,HAM_0005363,nv,benign,train
ISIC_0032720,HAM_0006295,nv,benign,train
ISIC_0032721,HAM_0001916,nv,benign,train
ISIC_0032725,HAM_0007384,bkl,benign,train
ISIC_0032728,HAM_0004550,nv,benign,train
ISIC_0032729,HAM_0004716,nv,benign,train
ISIC_0032731,HAM_0007552,nv,benign,train
ISIC_0032734,HAM_0006700,nv,benign,train
ISIC_0032735,HAM_0004503,nv,benign,train
ISIC_0032738,HAM_0007191,nv,benign,train
ISIC_0032739,HAM_0001790,nv,benign,train
ISIC_0032742,HAM_0000579,nv,benign,train
ISIC_0032743,HAM_0001692,nv,benign,train
ISIC_0032744,HAM_0002607,nv,benign,train
ISIC_0032745,HAM_0000494,vasc,benign,train
ISIC_0032746,HAM_0005566,nv,benign,train
ISIC_0032747,HAM_0001040,nv,benign,train
ISIC_0032748,HAM_0001613,nv,benign,train
ISIC_0032749,HAM_0004145,nv,benign,train
ISIC_0032753,HAM_0002016,nv,benign,train
ISIC_0032754,HAM_0003346,nv,benign,train
ISIC_0032755,HAM_0004149,nv,benign,train
ISIC_0032756,HAM_0003927,bkl,benign,train
ISIC_0032757,HAM_0000527,bkl,benign,train
ISIC_0032758,HAM_0006329,nv,benign,train
ISIC_0032759,HAM_0004186,nv,benign,train
ISIC_0032760,HAM_0004226,nv,benign,train
ISIC_0032761,HAM_0001740,nv,benign,train
ISIC_0032762,HAM_0004000,nv,benign,train
ISIC_0032764,HAM_0007596,nv,benign,train
ISIC_0032765,HAM_0003254,nv,benign,train
ISIC_0032767,HAM_0006520,nv,benign,train
ISIC_0032769,HAM_0004444,nv,benign,train
ISIC_0032770,HAM_0003137,nv,benign,train
ISIC_0032771,HAM_0000407,nv,benign,train
ISIC_0032772,HAM_0005496,nv,benign,train
ISIC_0032773,HAM_0000571,bkl,benign,train
ISIC_0032775,HAM_0003862,vasc,benign,train
ISIC_0032779,HAM_0006334,nv,benign,train
ISIC_0032780,HAM_0006615,nv,benign,train
ISIC_0032781,HAM_0001040,nv,benign,train
ISIC_0032783,HAM_0006391,nv,benign,train
ISIC_0032784,HAM_0003507,nv,benign,train
ISIC_0032785,HAM_0004963,nv,benign,train
ISIC_0032786,HAM_0002139,nv,benign,train
ISIC_0032787,HAM_0001935,nv,benign,train
ISIC_0032788,HAM_0003623,nv,benign,train
ISIC_0032789,HAM_0004430,nv,benign,train
ISIC_0032791,HAM_0001930,nv,benign,train
ISIC_0032792,HAM_0006121,nv,benign,train
ISIC_0032794,HAM_0003133,nv,benign,train
ISIC_0032796,HAM_0003968,nv,benign,train
ISIC_0032798,HAM_0002602,nv,benign,train
ISIC_0032800,HAM_0003817,nv,benign,train
ISIC_0032801,HAM_0003133,nv,benign,train
ISIC_0032802,HAM_0003947,nv,benign,train
ISIC_0032803,HAM_0005571,nv,benign,train
ISIC_0032805,HAM_0002016,nv,benign,train
ISIC_0032813,HAM_0002582,nv,benign,train
ISIC_0032814,HAM_0001366,nv,benign,train
ISIC_0032818,HAM_0003193,nv,benign,train
ISIC_0032819,HAM_0001720,nv,benign,train
ISIC_0032821,HAM_0006391,nv,benign,train
ISIC_0032822,HAM_0001246,nv,benign,train
ISIC_0032824,HAM_0004590,nv,benign,train
ISIC_0032825,HAM_0005571,nv,benign,train
ISIC_0032826,HAM_0000581,bkl,benign,train
ISIC_0032829,HAM_0003845,bkl,benign,train
ISIC_0032830,HAM_0003002,nv,benign,train
ISIC_0032831,HAM_0001321,nv,benign,train
ISIC_0032835,HAM_0004788,bkl,benign,train
ISIC_0032838,HAM_0001264,nv,benign,train
ISIC_0032839,HAM_0002498,vasc,benign,train
ISIC_0032843,HAM_0005749,bkl,benign,train
ISIC_0032846,HAM_0006675,nv,benign,train
ISIC_0032848,HAM_0002596,nv,benign,train
ISIC_0032851,HAM_0001908,nv,benign,train
ISIC_0032853,HAM_0004773,nv,benign,train
ISIC_0032855,HAM_0006121,nv,benign,train
ISIC_0032858,HAM_0007148,nv,benign,train
ISIC_0032860,HAM_0005331,nv,benign,train
ISIC_0032861,HAM_0006615,nv,benign,train
ISIC_0032865,HAM_0007519,nv,benign,train
ISIC_0032866,HAM_0006946,vasc,benign,train
ISIC_0032874,HAM_0001790,nv,benign,train
ISIC_0032876,HAM_0001309,bkl,benign,train
ISIC_0032877,HAM_0003770,bkl,benign,train
ISIC_0032878,HAM_0001645,nv,benign,train
ISIC_0032880,HAM_0001930,nv,benign,train
ISIC_0032881,HAM_0004585,nv,benign,train
ISIC_0032882,HAM_0003193,nv,benign,train
ISIC_0032883,HAM_0002327,bkl,benign,train
ISIC_0032885,HAM_0003713,nv,benign,train
ISIC_0032886,HAM_0006782,nv,benign,train
ISIC_0032889,HAM_0005263,nv,benign,train
ISIC_0032890,HAM_0003480,vasc,benign,train
ISIC_0032891,HAM_0006080,nv,benign,train
ISIC_0032893,HAM_0005383,nv,benign,train
ISIC_0032895,HAM_0003259,nv,benign,train
ISIC_0032896,HAM_0004063,nv,benign,train
ISIC_0032899,HAM_0002721,nv,benign,train
ISIC_0032900,HAM_0003811,nv,benign,train
ISIC_0032901,HAM_0005106,nv,benign,train
ISIC_0032904,HAM_0006284,nv,benign,train
ISIC_0032905,HAM_0003614,nv,benign,train
ISIC_0032907,HAM_0003681,nv,benign,train
ISIC_0032908,HAM_0006666,nv,benign,train
ISIC_0032909,HAM_0001943,nv,benign,train
ISIC_0032911,HAM_0002329,nv,benign,train
ISIC_0032912,HAM_0003357,nv,benign,train
ISIC_0032916,HAM_0002030,nv,benign,train
ISIC_0032919,HAM_0006946,vasc,benign,train
ISIC_0032920,HAM_0005198,nv,benign,train
ISIC_0032924,HAM_0002363,nv,benign,train
ISIC_0032926,HAM_0001948,nv,benign,train
ISIC_0032929,HAM_0003321,bkl,benign,train
ISIC_0032932,HAM_0002498,vasc,benign,train
ISIC_0032933,HAM_0002595,nv,benign,train
ISIC_0032934,HAM_0007169,nv,benign,train
ISIC_0032935,HAM_0004016,nv,benign,train
ISIC_0032937,HAM_0006379,nv,benign,train
ISIC_0032939,HAM_0003358,nv,benign,train
ISIC_0032941,HAM_0001785,df,benign,train
ISIC_0032944,HAM_0005083,nv,benign,train
ISIC_0032945,HAM_0003696,nv,benign,train
ISIC_0032946,HAM_0003649,nv,benign,train
ISIC_0032949,HAM_0006085,bkl,benign,train
ISIC_0032951,HAM_0001046,nv,benign,train
ISIC_0032952,HAM_0003310,nv,benign,train
ISIC_0032953,HAM_0005116,nv,benign,train
ISIC_0032954,HAM_0000704,nv,benign,train
ISIC_0032956,HAM_0004187,nv,benign,train
ISIC_0032957,HAM_0004272,nv,benign,train
ISIC_0032961,HAM_0000579,nv,benign,train
ISIC_0032962,HAM_0007216,nv,benign,train
ISIC_0032963,HAM_0003321,bkl,benign,train
ISIC_0032966,HAM_0004076,nv,benign,train
ISIC_0032971,HAM_0003824,nv,benign,train
ISIC_0032972,HAM_0000344,bkl,benign,train
ISIC_0032973,HAM_0002502,nv,benign,train
ISIC_0032974,HAM_0002135,nv,benign,train
ISIC_0032977,HAM_0007444,nv,benign,train
ISIC_0032979,HAM_0003359,nv,benign,train
ISIC_0032980,HAM_0001133,nv,benign,train
ISIC_0032986,HAM_0002519,nv,benign,train
ISIC_0032989,HAM_0005135,nv,benign,train
ISIC_0032994,HAM_0000772,nv,benign,train
ISIC_0032995,HAM_0003346,nv,benign,train
ISIC_0032997,HAM_0003162,bkl,benign,train
ISIC_0032999,HAM_0007259,nv,benign,train
ISIC_0033002,HAM_0001511,nv,benign,train
ISIC_0033003,HAM_0002750,nv,benign,train
ISIC_0033005,HAM_0000349,df,benign,train
ISIC_0033006,HAM_0003744,nv,benign,train
ISIC_0033007,HAM_0006550,nv,benign,train
ISIC_0033010,HAM_0004099,nv,benign,train
ISIC_0033011,HAM_0006459,nv,benign,train
ISIC_0033014,HAM_0006539,nv,benign,train
ISIC_0033015,HAM_0006396,nv,benign,train
ISIC_0033016,HAM_0005135,nv,benign,train
ISIC_0033021,HAM_0002325,nv,benign,train
ISIC_0033025,HAM_0003236,nv,benign,train
ISIC_0033026,HAM_0003057,nv,benign,train
ISIC_0033028,HAM_0001139,nv,benign,train
ISIC_0033030,HAM_0002431,nv,benign,train
ISIC_0033031,HAM_0003862,vasc,benign,train
ISIC_0033032,HAM_0003505,nv,benign,train
ISIC_0033036,HAM_0004189,nv,benign,train
ISIC_0033039,HAM_0004190,nv,benign,train
ISIC_0033041,HAM_0002040,bkl,benign,train
ISIC_0033043,HAM_0006232,nv,benign,train
ISIC_0033044,HAM_0001509,nv,benign,train
ISIC_0033045,HAM_0002597,nv,benign,train
ISIC_0033046,HAM_0007367,nv,benign,train
ISIC_0033048,HAM_0001615,nv,benign,train
ISIC_0033049,HAM_0001948,nv,benign,train
ISIC_0033053,HAM_0003236,nv,benign,train
ISIC_0033057,HAM_0001264,nv,benign,train
ISIC_0033058,HAM_0002363,nv,benign,train
ISIC_0033060,HAM_0004406,bkl,benign,train
ISIC_0033062,HAM_0002759,nv,benign,train
ISIC_0033065,HAM_0001619,nv,benign,train
ISIC_0033066,HAM_0004192,nv,benign,train
ISIC_0033067,HAM_0001935,nv,benign,train
ISIC_0033069,HAM_0004503,nv,benign,train
ISIC_0033070,HAM_0006491,nv,benign,train
ISIC_0033071,HAM_0004963,nv,benign,train
ISIC_0033072,HAM_0004193,nv,benign,train
ISIC_0033075,HAM_0002170,nv,benign,train
ISIC_0033076,HAM_0004716,nv,benign,train
ISIC_0033077,HAM_0007433,nv,benign,train
ISIC_0033078,HAM_0004854,nv,benign,train
ISIC_0033079,HAM_0007402,bkl,benign,train
ISIC_0033080,HAM_0001667,nv,benign,train
ISIC_0033082,HAM_0002876,nv,benign,train
ISIC_0033083,HAM_0003803,nv,benign,train
ISIC_0033085,HAM_0003181,nv,benign,train
ISIC_0033086,HAM_0006295,nv,benign,train
ISIC_0033087,HAM_0000578,nv,benign,train
ISIC_0033088,HAM_0003927,bkl,benign,train
ISIC_0033090,HAM_0001870,nv,benign,train
ISIC_0033091,HAM_0003824,nv,benign,train
ISIC_0033092,HAM_0000494,vasc,benign,train
ISIC_0033093,HAM_0006799,nv,benign,train
ISIC_0033095,HAM_0004392,nv,benign,train
ISIC_0033096,HAM_0006158,nv,benign,train
ISIC_0033097,HAM_0003993,nv,benign,train
ISIC_0033098,HAM_0004071,nv,benign,train
ISIC_0033101,HAM_0004194,nv,benign,train
ISIC_0033102,HAM_0004375,nv,benign,train
ISIC_0033104,HAM_0006496,nv,benign,train
ISIC_0033105,HAM_0003356,nv,benign,train
ISIC_0033106,HAM_0002253,nv,benign,train
ISIC_0033107,HAM_0004814,nv,benign,train
ISIC_0033108,HAM_0004444,nv,benign,train
ISIC_0033109,HAM_0002519,nv,benign,train
ISIC_0033110,HAM_0005814,nv,benign,train
ISIC_0033111,HAM_0006628,nv,benign,train
ISIC_0033112,HAM_0005686,nv,benign,train
ISIC_0033115,HAM_0007348,nv,benign,train
ISIC_0033121,HAM_0001824,nv,benign,train
ISIC_0033123,HAM_0005989,vasc,benign,train
ISIC_0033127,HAM_0006085,bkl,benign,train
ISIC_0033128,HAM_0007348,nv,benign,train
ISIC_0033130,HAM_0002928,bkl,benign,train
ISIC_0033131,HAM_0001870,nv,benign,train
ISIC_0033133,HAM_0003803,nv,benign,train
ISIC_0033134,HAM_0001943,nv,benign,train
ISIC_0033135,HAM_0004791,vasc,benign,train
ISIC_0033136,HAM_0007494,nv,benign,train
ISIC_0033137,HAM_0005116,nv,benign,train
ISIC_0033138,HAM_0004550,nv,benign,train
ISIC_0033139,HAM_0005316,nv,benign,train
ISIC_0033140,HAM_0003360,nv,benign,train
ISIC_0033142,HAM_0003447,nv,benign,train
ISIC_0033143,HAM_0002599,nv,benign,train
ISIC_0033145,HAM_0001912,nv,benign,train
ISIC_0033147,HAM_0004000,nv,benign,train
ISIC_0033148,HAM_0002519,nv,benign,train
ISIC_0033149,HAM_0007433,nv,benign,train
ISIC_0033153,HAM_0003649,nv,benign,train
ISIC_0033155,HAM_0003512,nv,benign,train
ISIC_0033156,HAM_0000571,bkl,benign,train
ISIC_0033159,HAM_0002755,nv,benign,train
ISIC_0033160,HAM_0001740,nv,benign,train
ISIC_0033161,HAM_0003968,nv,benign,train
ISIC_0033164,HAM_0006353,nv,benign,train
ISIC_0033165,HAM_0002009,nv,benign,train
ISIC_0033167,HAM_0006813,nv,benign,train
ISIC_0033168,HAM_0003447,nv,benign,train
ISIC_0033169,HAM_0002792,bkl,benign,train
ISIC_0033172,HAM_0001692,nv,benign,train
ISIC_0033173,HAM_0003813,nv,benign,train
ISIC_0033177,HAM_0006295,nv,benign,train
ISIC_0033179,HAM_0002898,nv,benign,train
ISIC_0033182,HAM_0003418,nv,benign,train
ISIC_0033184,HAM_0004332,bkl,benign,train
ISIC_0033185,HAM_0004113,bkl,benign,train
ISIC_0033187,HAM_0003034,nv,benign,train
ISIC_0033188,HAM_0001935,nv,benign,train
ISIC_0033189,HAM_0006496,nv,benign,train
ISIC_0033191,HAM_0001175,nv,benign,train
ISIC_0033194,HAM_0003634,nv,benign,train
ISIC_0033197,HAM_0004589,nv,benign,train
ISIC_0033201,HAM_0006663,bkl,benign,train
ISIC_0033202,HAM_0004872,nv,benign,train
ISIC_0033207,HAM_0006869,nv,benign,train
ISIC_0033210,HAM_0006857,nv,benign,train
ISIC_0033211,HAM_0005062,nv,benign,train
ISIC_0033212,HAM_0001385,bkl,benign,train
ISIC_0033213,HAM_0001824,nv,benign,train
ISIC_0033215,HAM_0007494,nv,benign,train
ISIC_0033219,HAM_0006857,nv,benign,train
ISIC_0033221,HAM_0005887,nv,benign,train
ISIC_0033222,HAM_0000547,nv,benign,train
ISIC_0033223,HAM_0007596,nv,benign,train
ISIC_0033224,HAM_0001883,nv,benign,train
ISIC_0033225,HAM_0001106,nv,benign,train
ISIC_0033227,HAM_0006634,nv,benign,train
ISIC_0033228,HAM_0002606,nv,benign,train
ISIC_0033230,HAM_0007097,vasc,benign,train
ISIC_0033233,HAM_0003137,nv,benign,train
ISIC_0033234,HAM_0003361,nv,benign,train
ISIC_0033235,HAM_0001858,bkl,benign,train
ISIC_0033236,HAM_0007259,nv,benign,train
ISIC_0033237,HAM_0001040,nv,benign,train
ISIC_0033243,HAM_0003106,nv,benign,train
ISIC_0033244,HAM_0000970,nv,benign,train
ISIC_0033246,HAM_0005749,bkl,benign,train
ISIC_0033247,HAM_0005263,nv,benign,train
ISIC_0033249,HAM_0003676,nv,benign,train
ISIC_0033250,HAM_0006610,nv,benign,train
ISIC_0033251,HAM_0001651,nv,benign,train
ISIC_0033252,HAM_0006801,bkl,benign,train
ISIC_0033254,HAM_0005878,vasc,benign,train
ISIC_0033256,HAM_0005584,df,benign,train
ISIC_0033260,HAM_0004142,bkl,benign,train
ISIC_0033262,HAM_0005258,bkl,benign,train
ISIC_0033263,HAM_0005759,nv,benign,train
ISIC_0033264,HAM_0004255,bkl,benign,train
ISIC_0033265,HAM_0005820,nv,benign,train
ISIC_0033266,HAM_0005566,nv,benign,train
ISIC_0033270,HAM_0001772,bkl,benign,train
ISIC_0033276,HAM_0000304,nv,benign,train
ISIC_0033277,HAM_0004588,nv,benign,train
ISIC_0033280,HAM_0001385,bkl,benign,train
ISIC_0033282,HAM_0004716,nv,benign,train
ISIC_0033283,HAM_0001246,nv,benign,train
ISIC_0033284,HAM_0003978,bkl,benign,train
ISIC_0033288,HAM_0000578,nv,benign,train
ISIC_0033289,HAM_0002890,nv,benign,train
ISIC_0033290,HAM_0006233,nv,benign,train
ISIC_0033291,HAM_0003713,nv,benign,train
ISIC_0033293,HAM_0001801,nv,benign,train
ISIC_0033294,HAM_0002431,nv,benign,train
ISIC_0033296,HAM_0005539,nv,benign,train
ISIC_0033297,HAM_0000407,nv,benign,train
ISIC_0033298,HAM_0005433,nv,benign,train
ISIC_0033303,HAM_0005740,nv,benign,train
ISIC_0033305,HAM_0003218,bkl,benign,train
ISIC_0033306,HAM_0000805,bkl,benign,train
ISIC_0033307,HAM_0000332,bkl,benign,train
ISIC_0033308,HAM_0004706,nv,benign,train
ISIC_0033311,HAM_0005190,nv,benign,train
ISIC_0033313,HAM_0003362,nv,benign,train
ISIC_0033314,HAM_0001437,nv,benign,train
ISIC_0033315,HAM_0006516,nv,benign,train
ISIC_0033316,HAM_0000304,nv,benign,train
ISIC_0033318,HAM_0001808,nv,benign,train
ISIC_0033319,HAM_0005972,nv,benign,train
ISIC_0033321,HAM_0001354,bkl,benign,train
ISIC_0033322,HAM_0006085,bkl,benign,train
ISIC_0033326,HAM_0001692,nv,benign,train
ISIC_0033328,HAM_0005760,nv,benign,train
ISIC_0033329,HAM_0004586,nv,benign,train
ISIC_0033330,HAM_0005156,nv,benign,train
ISIC_0033331,HAM_0005995,nv,benign,train
ISIC_0033332,HAM_0001118,nv,benign,train
ISIC_0033334,HAM_0004272,nv,benign,train
ISIC_0033335,HAM_0005313,nv,benign,train
ISIC_0033338,HAM_0006925,nv,benign,train
ISIC_0033339,HAM_0000316,nv,benign,train
ISIC_0033340,HAM_0005887,nv,benign,train
ISIC_0033341,HAM_0006234,nv,benign,train
ISIC_0033342,HAM_0005820,nv,benign,train
ISIC_0033343,HAM_0003003,nv,benign,train
ISIC_0033345,HAM_0006147,nv,benign,train
ISIC_0033346,HAM_0004165,nv,benign,train
ISIC_0033347,HAM_0006080,nv,benign,train
ISIC_0033348,HAM_0001615,nv,benign,train
ISIC_0033349,HAM_0006946,vasc,benign,train
ISIC_0033350,HAM_0004099,nv,benign,train
ISIC_0033351,HAM_0001870,nv,benign,train
ISIC_0033352,HAM_0003803,nv,benign,train
ISIC_0033353,HAM_0001000,nv,benign,train
ISIC_0033355,HAM_0004392,nv,benign,train
ISIC_0033356,HAM_0005213,nv,benign,train
ISIC_0033357,HAM_0004882,nv,benign,train
ISIC_0033359,HAM_0001246,nv,benign,train
ISIC_0033360,HAM_0001883,nv,benign,train
ISIC_0033361,HAM_0002040,bkl,benign,train
ISIC_0033363,HAM_0002363,nv,benign,train
ISIC_0033364,HAM_0000214,nv,benign,train
ISIC_0033365,HAM_0006634,nv,benign,train
ISIC_0033367,HAM_0006158,nv,benign,train
ISIC_0033370,HAM_0001484,nv,benign,train
ISIC_0033371,HAM_0000704,nv,benign,train
ISIC_0033373,HAM_0004176,nv,benign,train
ISIC_0033374,HAM_0006766,nv,benign,train
ISIC_0033375,HAM_0001147,nv,benign,train
ISIC_0033376,HAM_0004411,nv,benign,train
ISIC_0033381,HAM_0003363,nv,benign,train
ISIC_0033382,HAM_0005573,nv,benign,train
ISIC_0033383,HAM_0004195,nv,benign,train
ISIC_0033384,HAM_0003002,nv,benign,train
ISIC_0033385,HAM_0001321,nv,benign,train
ISIC_0033386,HAM_0002750,nv,benign,train
ISIC_0033389,HAM_0000268,nv,benign,train
ISIC_0033391,HAM_0001186,bkl,benign,train
ISIC_0033395,HAM_0004392,nv,benign,train
ISIC_0033396,HAM_0004367,nv,benign,train
ISIC_0033398,HAM_0000970,nv,benign,train
ISIC_0033400,HAM_0005258,bkl,benign,train
ISIC_0033401,HAM_0005898,bkl,benign,train
ISIC_0033402,HAM_0001651,nv,benign,train
ISIC_0033404,HAM_0006623,nv,benign,train
ISIC_0033406,HAM_0006550,nv,benign,train
ISIC_0033407,HAM_0001994,nv,benign,train
ISIC_0033409,HAM_0005539,nv,benign,train
ISIC_0033410,HAM_0007384,bkl,benign,train
ISIC_0033411,HAM_0005573,nv,benign,train
ISIC_0033412,HAM_0005185,nv,benign,train
ISIC_0033418,HAM_0000675,nv,benign,train
ISIC_0033419,HAM_0006182,nv,benign,train
ISIC_0033420,HAM_0003606,nv,benign,train
ISIC_0033421,HAM_0004196,nv,benign,train
ISIC_0033422,HAM_0003597,df,benign,train
ISIC_0033423,HAM_0006516,nv,benign,train
ISIC_0033425,HAM_0002502,nv,benign,train
ISIC_0033427,HAM_0001641,nv,benign,train
ISIC_0033430,HAM_0002009,nv,benign,train
ISIC_0033433,HAM_0007169,nv,benign,train
ISIC_0033434,HAM_0001839,nv,benign,train
ISIC_0033435,HAM_0006637,nv,benign,train
ISIC_0033436,HAM_0007184,nv,benign,train
ISIC_0033439,HAM_0006567,nv,benign,train
ISIC_0033441,HAM_0005601,nv,benign,train
ISIC_0033443,HAM_0004118,nv,benign,train
ISIC_0033445,HAM_0000765,nv,benign,train
ISIC_0033447,HAM_0007265,nv,benign,train
ISIC_0033448,HAM_0002257,nv,benign,train
ISIC_0033449,HAM_0003659,bkl,benign,train
ISIC_0033450,HAM_0005878,vasc,benign,train
ISIC_0033451,HAM_0003424,nv,benign,train
ISIC_0033453,HAM_0004458,bkl,benign,train
ISIC_0033455,HAM_0006559,nv,benign,train
ISIC_0033458,HAM_0003862,vasc,benign,train
ISIC_0033459,HAM_0003507,nv,benign,train
ISIC_0033460,HAM_0005847,bkl,benign,train
ISIC_0033461,HAM_0000294,nv,benign,train
ISIC_0033462,HAM_0001175,nv,benign,train
ISIC_0033463,HAM_0007533,nv,benign,train
ISIC_0033464,HAM_0000650,nv,benign,train
ISIC_0033465,HAM_0000112,bkl,benign,train
ISIC_0033471,HAM_0001321,nv,benign,train
ISIC_0033472,HAM_0003352,nv,benign,train
ISIC_0033474,HAM_0003364,nv,benign,train
ISIC_0033475,HAM_0006857,nv,benign,train
ISIC_0033478,HAM_0006623,nv,benign,train
ISIC_0033480,HAM_0004788,bkl,benign,train
ISIC_0033481,HAM_0004198,nv,benign,train
ISIC_0033482,HAM_0006663,bkl,benign,train
ISIC_0033484,HAM_0000556,nv,benign,train
ISIC_0033486,HAM_0006018,bkl,benign,train
ISIC_0033489,HAM_0003755,nv,benign,train
ISIC_0033490,HAM_0000983,bkl,benign,train
ISIC_0033491,HAM_0007427,bkl,benign,train
ISIC_0033492,HAM_0002253,nv,benign,train
ISIC_0033493,HAM_0006550,nv,benign,train
ISIC_0033495,HAM_0003968,nv,benign,train
ISIC_0033497,HAM_0001697,nv,benign,train
ISIC_0033501,HAM_0006799,nv,benign,train
ISIC_0033502,HAM_0003003,nv,benign,train
ISIC_0033503,HAM_0006520,nv,benign,train
ISIC_0033510,HAM_0000547,nv,benign,train
ISIC_0033511,HAM_0006147,nv,benign,train
ISIC_0033512,HAM_0003623,nv,benign,train
ISIC_0033513,HAM_0001683,nv,benign,train
ISIC_0033514,HAM_0005185,nv,benign,train
ISIC_0033516,HAM_0005083,nv,benign,train
ISIC_0033517,HAM_0001683,nv,benign,train
ISIC_0033519,HAM_0001908,nv,benign,train
ISIC_0033521,HAM_0001484,nv,benign,train
ISIC_0033523,HAM_0003770,bkl,benign,train
ISIC_0033525,HAM_0003018,nv,benign,train
ISIC_0033527,HAM_0003259,nv,benign,train
ISIC_0033528,HAM_0000080,bkl,benign,train
ISIC_0033529,HAM_0003162,bkl,benign,train
ISIC_0033532,HAM_0005209,nv,benign,train
ISIC_0033537,HAM_0001916,nv,benign,train
ISIC_0033539,HAM_0001728,bkl,benign,train
ISIC_0033540,HAM_0000556,nv,benign,train
ISIC_0033541,HAM_0005601,nv,benign,train
ISIC_0033542,HAM_0001613,nv,benign,train
ISIC_0033543,HAM_0000181,nv,benign,train
ISIC_0033544,HAM_0003947,nv,benign,train
ISIC_0033548,HAM_0003744,nv,benign,train
ISIC_0033552,HAM_0003424,nv,benign,train
ISIC_0033553,HAM_0005898,bkl,benign,train
ISIC_0033555,HAM_0003143,nv,benign,train
ISIC_0033556,HAM_0004199,nv,benign,train
ISIC_0033557,HAM_0004424,nv,benign,train
ISIC_0033558,HAM_0005740,nv,benign,train
ISIC_0033561,HAM_0004708,nv,benign,train
ISIC_0033563,HAM_0003505,nv,benign,train
ISIC_0033564,HAM_0003969,nv,benign,train
ISIC_0033565,HAM_0005989,vasc,benign,train
ISIC_0033566,HAM_0006873,nv,benign,train
ISIC_0033572,HAM_0003208,nv,benign,train
ISIC_0033574,HAM_0003130,nv,benign,train
ISIC_0033577,HAM_0004346,nv,benign,train
ISIC_0033580,HAM_0001437,nv,benign,train
ISIC_0033581,HAM_0001855,bkl,benign,train
ISIC_0033583,HAM_0000112,bkl,benign,train
ISIC_0033585,HAM_0005972,nv,benign,train
ISIC_0033589,HAM_0006925,nv,benign,train
ISIC_0033590,HAM_0005740,nv,benign,train
ISIC_0033591,HAM_0004791,vasc,benign,train
ISIC_0033596,HAM_0003208,nv,benign,train
ISIC_0033597,HAM_0005439,nv,benign,train
ISIC_0033598,HAM_0005496,nv,benign,train
ISIC_0033599,HAM_0006418,nv,benign,train
ISIC_0033601,HAM_0003845,bkl,benign,train
ISIC_0033604,HAM_0000772,nv,benign,train
ISIC_0033605,HAM_0003884,nv,benign,train
ISIC_0033606,HAM_0002327,bkl,benign,train
ISIC_0033608,HAM_0000940,vasc,benign,train
ISIC_0033613,HAM_0006938,bkl,benign,train
ISIC_0033614,HAM_0007333,nv,benign,train
ISIC_0033615,HAM_0001106,nv,benign,train
ISIC_0033617,HAM_0005062,nv,benign,train
ISIC_0033618,HAM_0005135,nv,benign,train
ISIC_0033620,HAM_0003807,bkl,benign,train
ISIC_0033621,HAM_0001889,nv,benign,train
ISIC_0033622,HAM_0003818,nv,benign,train
ISIC_0033625,HAM_0005300,nv,benign,train
ISIC_0033626,HAM_0006371,df,benign,train
ISIC_0033627,HAM_0001076,nv,benign,train
ISIC_0033628,HAM_0004508,nv,benign,train
ISIC_0033629,HAM_0001309,bkl,benign,train
ISIC_0033631,HAM_0000948,bkl,benign,train
ISIC_0033632,HAM_0003418,nv,benign,train
ISIC_0033635,HAM_0001837,bkl,benign,train
ISIC_0033637,HAM_0006873,nv,benign,train
ISIC_0033639,HAM_0007265,nv,benign,train
ISIC_0033640,HAM_0002386,nv,benign,train
ISIC_0033641,HAM_0003259,nv,benign,train
ISIC_0033642,HAM_0006018,bkl,benign,train
ISIC_0033648,HAM_0005571,nv,benign,train
ISIC_0033649,HAM_0001683,nv,benign,train
ISIC_0033652,HAM_0005363,nv,benign,train
ISIC_0033657,HAM_0006491,nv,benign,train
ISIC_0033658,HAM_0007367,nv,benign,train
ISIC_0033659,HAM_0003050,bkl,benign,train
ISIC_0033660,HAM_0007427,bkl,benign,train
ISIC_0033664,HAM_0007444,nv,benign,train
ISIC_0033665,HAM_0002582,nv,benign,train
ISIC_0033667,HAM_0004814,nv,benign,train
ISIC_0033669,HAM_0006182,nv,benign,train
ISIC_0033672,HAM_0006675,nv,benign,train
ISIC_0033673,HAM_0005198,nv,benign,train
ISIC_0033675,HAM_0002909,df,benign,train
ISIC_0033676,HAM_0003659,bkl,benign,train
ISIC_0033677,HAM_0005258,bkl,benign,train
ISIC_0033680,HAM_0001641,nv,benign,train
ISIC_0033681,HAM_0006235,nv,benign,train
ISIC_0033682,HAM_0003365,nv,benign,train
ISIC_0033683,HAM_0001511,nv,benign,train
ISIC_0033684,HAM_0003441,nv,benign,train
ISIC_0033685,HAM_0000372,bkl,benign,train
ISIC_0033686,HAM_0002494,nv,benign,train
ISIC_0033688,HAM_0004424,nv,benign,train
ISIC_0033689,HAM_0005995,nv,benign,train
ISIC_0033690,HAM_0004347,nv,benign,train
ISIC_0033691,HAM_0006654,bkl,benign,train
ISIC_0033692,HAM_0002724,nv,benign,train
ISIC_0033693,HAM_0004258,bkl,benign,train
ISIC_0033694,HAM_0000855,nv,benign,train
ISIC_0033695,HAM_0000349,df,benign,train
ISIC_0033699,HAM_0004714,nv,benign,train
ISIC_0033701,HAM_0004245,bkl,benign,train
ISIC_0033702,HAM_0003884,nv,benign,train
ISIC_0033703,HAM_0005594,nv,benign,train
ISIC_0033706,HAM_0003993,nv,benign,train
ISIC_0033707,HAM_0002874,nv,benign,train
ISIC_0033709,HAM_0000087,bkl,benign,train
ISIC_0033712,HAM_0000407,nv,benign,train
ISIC_0033715,HAM_0006980,nv,benign,train
ISIC_0033716,HAM_0006938,bkl,benign,train
ISIC_0033719,HAM_0001708,nv,benign,train
ISIC_0033721,HAM_0002898,nv,benign,train
ISIC_0033722,HAM_0006438,bkl,benign,train
ISIC_0033723,HAM_0004367,nv,benign,train
ISIC_0033724,HAM_0005052,nv,benign,train
ISIC_0033726,HAM_0007519,nv,benign,train
ISIC_0033729,HAM_0000439,nv,benign,train
ISIC_0033731,HAM_0003966,nv,benign,train
ISIC_0033732,HAM_0004142,bkl,benign,train
ISIC_0033734,HAM_0001994,nv,benign,train
ISIC_0033735,HAM_0001433,nv,benign,train
ISIC_0033738,HAM_0004145,nv,benign,train
ISIC_0033740,HAM_0005997,nv,benign,train
ISIC_0033741,HAM_0006236,nv,benign,train
ISIC_0033742,HAM_0006628,nv,benign,train
ISIC_0033743,HAM_0001026,nv,benign,train
ISIC_0033744,HAM_0003050,bkl,benign,train
ISIC_0033745,HAM_0005686,nv,benign,train
ISIC_0033746,HAM_0002135,nv,benign,train
ISIC_0033748,HAM_0000747,nv,benign,train
ISIC_0033749,HAM_0001852,vasc,benign,train
ISIC_0033750,HAM_0002660,bkl,benign,train
ISIC_0033751,HAM_0005257,nv,benign,train
ISIC_0033755,HAM_0005300,nv,benign,train
ISIC_0033756,HAM_0002030,nv,benign,train
ISIC_0033757,HAM_0007533,nv,benign,train
ISIC_0033760,HAM_0003681,nv,benign,train
ISIC_0033762,HAM_0007097,vasc,benign,train
ISIC_0033764,HAM_0007299,nv,benign,train
ISIC_0033765,HAM_0003366,nv,benign,train
ISIC_0033767,HAM_0005300,nv,benign,train
ISIC_0033769,HAM_0006284,nv,benign,train
ISIC_0033770,HAM_0001385,bkl,benign,train
ISIC_0033771,HAM_0002015,nv,benign,train
ISIC_0033772,HAM_0004204,nv,benign,train
ISIC_0033774,HAM_0003057,nv,benign,train
ISIC_0033775,HAM_0004708,nv,benign,train
ISIC_0033777,HAM_0004854,nv,benign,train
ISIC_0033780,HAM_0006371,df,benign,train
ISIC_0033782,HAM_0003935,nv,benign,train
ISIC_0033783,HAM_0004258,bkl,benign,train
ISIC_0033784,HAM_0000332,bkl,benign,train
ISIC_0033785,HAM_0004332,bkl,benign,train
ISIC_0033786,HAM_0005052,nv,benign,train
ISIC_0033787,HAM_0006418,nv,benign,train
ISIC_0033788,HAM_0002139,nv,benign,train
ISIC_0033789,HAM_0006182,nv,benign,train
ISIC_0033790,HAM_0002909,df,benign,train
ISIC_0033792,HAM_0004043,nv,benign,train
ISIC_0033793,HAM_0003143,nv,benign,train
ISIC_0033795,HAM_0006520,nv,benign,train
ISIC_0033796,HAM_0004411,nv,benign,train
ISIC_0033797,HAM_0004205,nv,benign,train
ISIC_0033798,HAM_0006539,nv,benign,train
ISIC_0033799,HAM_0001912,nv,benign,train
ISIC_0033800,HAM_0003735,nv,benign,train
ISIC_0033803,HAM_0005331,nv,benign,train
ISIC_0033808,HAM_0003081,df,benign,train
ISIC_0033809,HAM_0003998,nv,benign,train
ISIC_0033815,HAM_0005759,nv,benign,train
ISIC_0033816,HAM_0006675,nv,benign,train
ISIC_0033817,HAM_0001249,vasc,benign,train
ISIC_0033818,HAM_0002208,nv,benign,train
ISIC_0033822,HAM_0000432,nv,benign,train
ISIC_0033823,HAM_0000704,nv,benign,train
ISIC_0033824,HAM_0003288,nv,benign,train
ISIC_0033825,HAM_0007552,nv,benign,train
ISIC_0033826,HAM_0004206,nv,benign,train
ISIC_0033827,HAM_0001697,nv,benign,train
ISIC_0033829,HAM_0006074,bkl,benign,train
ISIC_0033830,HAM_0003288,nv,benign,train
ISIC_0033832,HAM_0005383,nv,benign,train
ISIC_0033833,HAM_0000165,nv,benign,train
ISIC_0033835,HAM_0002325,nv,benign,train
ISIC_0033837,HAM_0000402,nv,benign,train
ISIC_0033838,HAM_0005539,nv,benign,train
ISIC_0033839,HAM_0005194,nv,benign,train
ISIC_0033840,HAM_0004503,nv,benign,train
ISIC_0033841,HAM_0000822,nv,benign,train
ISIC_0033844,HAM_0003480,vasc,benign,train
ISIC_0033846,HAM_0006516,nv,benign,train
ISIC_0033847,HAM_0003081,df,benign,train
ISIC_0033849,HAM_0006615,nv,benign,train
ISIC_0033850,HAM_0004574,nv,benign,train
ISIC_0033851,HAM_0005489,nv,benign,train
ISIC_0033852,HAM_0004708,nv,benign,train
ISIC_0033853,HAM_0004458,bkl,benign,train
ISIC_0033854,HAM_0004246,bkl,benign,train
ISIC_0033855,HAM_0006157,bkl,benign,train
ISIC_0033857,HAM_0007552,nv,benign,train
ISIC_0033858,HAM_0004207,nv,benign,train
ISIC_0033860,HAM_0003081,df,benign,train
ISIC_0033861,HAM_0004599,nv,benign,train
ISIC_0033862,HAM_0001808,nv,benign,train
ISIC_0033864,HAM_0004076,nv,benign,train
ISIC_0033865,HAM_0000080,bkl,benign,train
ISIC_0033867,HAM_0004872,nv,benign,train
ISIC_0033868,HAM_0001837,bkl,benign,train
ISIC_0033870,HAM_0001615,nv,benign,train
ISIC_0033873,HAM_0002598,nv,benign,train
ISIC_0033875,HAM_0004582,nv,benign,train
ISIC_0033876,HAM_0005185,nv,benign,train
ISIC_0033877,HAM_0004237,nv,benign,train
ISIC_0033879,HAM_0000007,nv,benign,train
ISIC_0033880,HAM_0004149,nv,benign,train
ISIC_0033882,HAM_0006644,nv,benign,train
ISIC_0033884,HAM_0004245,bkl,benign,train
ISIC_0033888,HAM_0006925,nv,benign,train
ISIC_0033889,HAM_0005062,nv,benign,train
ISIC_0033890,HAM_0003365,nv,benign,train
ISIC_0033892,HAM_0004208,nv,benign,train
ISIC_0033895,HAM_0004348,nv,benign,train
ISIC_0033896,HAM_0004349,nv,benign,train
ISIC_0033897,HAM_0000855,nv,benign,train
ISIC_0033898,HAM_0003812,nv,benign,train
ISIC_0033900,HAM_0002040,bkl,benign,train
ISIC_0033904,HAM_0005820,nv,benign,train
ISIC_0033906,HAM_0005433,nv,benign,train
ISIC_0033907,HAM_0005316,nv,benign,train
ISIC_0033908,HAM_0003978,bkl,benign,train
ISIC_0033909,HAM_0001801,nv,benign,train
ISIC_0033910,HAM_0006654,bkl,benign,train
ISIC_0033912,HAM_0002874,nv,benign,train
ISIC_0033913,HAM_0001855,bkl,benign,train
ISIC_0033915,HAM_0004714,nv,benign,train
ISIC_0033916,HAM_0005641,nv,benign,train
ISIC_0033918,HAM_0005263,nv,benign,train
ISIC_0033919,HAM_0002386,nv,benign,train
ISIC_0033920,HAM_0006980,nv,benign,train
ISIC_0033922,HAM_0004444,nv,benign,train
ISIC_0033923,HAM_0001994,nv,benign,train
ISIC_0033926,HAM_0004043,nv,benign,train
ISIC_0033927,HAM_0002386,nv,benign,train
ISIC_0033928,HAM_0006396,nv,benign,train
ISIC_0033929,HAM_0001509,nv,benign,train
ISIC_0033930,HAM_0001740,nv,benign,train
ISIC_0033933,HAM_0007265,nv,benign,train
ISIC_0033934,HAM_0007299,nv,benign,train
ISIC_0033935,HAM_0004118,nv,benign,train
ISIC_0033936,HAM_0000216,nv,benign,train
ISIC_0033937,HAM_0006813,nv,benign,train
ISIC_0033939,HAM_0006329,nv,benign,train
ISIC_0033940,HAM_0002208,nv,benign,train
ISIC_0033943,HAM_0001839,nv,benign,train
ISIC_0033944,HAM_0005363,nv,benign,train
ISIC_0033945,HAM_0007427,bkl,benign,train
ISIC_0033948,HAM_0001641,nv,benign,train
ISIC_0033949,HAM_0003728,bkl,benign,train
ISIC_0033950,HAM_0006334,nv,benign,train
ISIC_0033951,HAM_0007433,nv,benign,train
ISIC_0033952,HAM_0000516,bkl,benign,train
ISIC_0033954,HAM_0002015,nv,benign,train
ISIC_0033955,HAM_0000432,nv,benign,train
ISIC_0033958,HAM_0005206,nv,benign,train
ISIC_0033961,HAM_0003884,nv,benign,train
ISIC_0033963,HAM_0003143,nv,benign,train
ISIC_0033964,HAM_0001046,nv,benign,train
ISIC_0033965,HAM_0007148,nv,benign,train
ISIC_0033969,HAM_0000940,vasc,benign,train
ISIC_0033970,HAM_0004350,nv,benign,train
ISIC_0033972,HAM_0006158,nv,benign,train
ISIC_0033976,HAM_0003181,nv,benign,train
ISIC_0033982,HAM_0006643,nv,benign,train
ISIC_0033983,HAM_0006042,nv,benign,train
ISIC_0033984,HAM_0002878,nv,benign,train
ISIC_0033987,HAM_0006148,bkl,benign,train
ISIC_0033989,HAM_0007444,nv,benign,train
ISIC_0033990,HAM_0006379,nv,benign,train
ISIC_0033991,HAM_0006852,vasc,benign,train
ISIC_0033992,HAM_0006980,nv,benign,train
ISIC_0033993,HAM_0001948,nv,benign,train
ISIC_0033994,HAM_0004149,nv,benign,train
ISIC_0033996,HAM_0004172,nv,benign,train
ISIC_0033997,HAM_0006353,nv,benign,train
ISIC_0033998,HAM_0005213,nv,benign,train
ISIC_0034001,HAM_0003614,nv,benign,train
ISIC_0034003,HAM_0007402,bkl,benign,train
ISIC_0034007,HAM_0005131,bkl,benign,train
ISIC_0034008,HAM_0006610,nv,benign,train
ISIC_0034009,HAM_0002915,nv,benign,train
ISIC_0034010,HAM_0001720,nv,benign,train
ISIC_0034011,HAM_0006938,bkl,benign,train
ISIC_0034013,HAM_0000855,nv,benign,train
ISIC_0034014,HAM_0003993,nv,benign,train
ISIC_0034016,HAM_0006637,nv,benign,train
ISIC_0034017,HAM_0000067,nv,benign,train
ISIC_0034018,HAM_0002569,nv,benign,train
ISIC_0034019,HAM_0000627,nv,benign,train
ISIC_0034021,HAM_0005496,nv,benign,train
ISIC_0034023,HAM_0003634,nv,benign,train
ISIC_0034025,HAM_0003418,nv,benign,train
ISIC_0034027,HAM_0005059,nv,benign,train
ISIC_0034029,HAM_0002208,nv,benign,train
ISIC_0034030,HAM_0003181,nv,benign,train
ISIC_0034032,HAM_0002170,nv,benign,train
ISIC_0034033,HAM_0005312,nv,benign,train
ISIC_0034035,HAM_0002015,nv,benign,train
ISIC_0034037,HAM_0001309,bkl,benign,train
ISIC_0034038,HAM_0006491,nv,benign,train
ISIC_0034039,HAM_0000402,nv,benign,train
ISIC_0034040,HAM_0003808,bkl,benign,train
ISIC_0034041,HAM_0005496,nv,benign,train
ISIC_0034042,HAM_0004829,nv,benign,train
ISIC_0034044,HAM_0000747,nv,benign,train
ISIC_0034054,HAM_0000675,nv,benign,train
ISIC_0034055,HAM_0004854,nv,benign,train
ISIC_0034056,HAM_0006559,nv,benign,train
ISIC_0034057,HAM_0005442,bkl,benign,train
ISIC_0034060,HAM_0001511,nv,benign,train
ISIC_0034063,HAM_0002596,nv,benign,train
ISIC_0034067,HAM_0004024,nv,benign,train
ISIC_0034069,HAM_0003441,nv,benign,train
ISIC_0034070,HAM_0000087,bkl,benign,train
ISIC_0034073,HAM_0001889,nv,benign,train
ISIC_0034075,HAM_0004209,nv,benign,train
ISIC_0034077,HAM_0002641,nv,benign,train
ISIC_0034078,HAM_0003193,nv,benign,train
ISIC_0034080,HAM_0000421,nv,benign,train
ISIC_0034082,HAM_0004211,nv,benign,train
ISIC_0034083,HAM_0000304,nv,benign,train
ISIC_0034086,HAM_0003460,nv,benign,train
ISIC_0034088,HAM_0006666,nv,benign,train
ISIC_0034091,HAM_0004145,nv,benign,train
ISIC_0034096,HAM_0005573,nv,benign,train
ISIC_0034097,HAM_0002915,nv,benign,train
ISIC_0034098,HAM_0002876,nv,benign,train
ISIC_0034102,HAM_0003713,nv,benign,train
ISIC_0034103,HAM_0002327,bkl,benign,train
ISIC_0034105,HAM_0004550,nv,benign,train
ISIC_0034108,HAM_0005997,nv,benign,train
ISIC_0034109,HAM_0006567,nv,benign,train
ISIC_0034110,HAM_0000268,nv,benign,train
ISIC_0034111,HAM_0002641,nv,benign,train
ISIC_0034112,HAM_0000579,nv,benign,train
ISIC_0034114,HAM_0004212,nv,benign,train
ISIC_0034115,HAM_0000581,bkl,benign,train
ISIC_0034116,HAM_0001889,nv,benign,train
ISIC_0034121,HAM_0000216,nv,benign,train
ISIC_0034124,HAM_0004599,nv,benign,train
ISIC_0034125,HAM_0004406,bkl,benign,train
ISIC_0034126,HAM_0004458,bkl,benign,train
ISIC_0034127,HAM_0006628,nv,benign,train
ISIC_0034128,HAM_0004226,nv,benign,train
ISIC_0034129,HAM_0001667,nv,benign,train
ISIC_0034130,HAM_0007172,nv,benign,train
ISIC_0034131,HAM_0005106,nv,benign,train
ISIC_0034133,HAM_0004829,nv,benign,train
ISIC_0034135,HAM_0006371,df,benign,train
ISIC_0034136,HAM_0002750,nv,benign,train
ISIC_0034137,HAM_0000439,nv,benign,train
ISIC_0034138,HAM_0003824,nv,benign,train
ISIC_0034139,HAM_0006391,nv,benign,train
ISIC_0034142,HAM_0000309,bkl,benign,train
ISIC_0034146,HAM_0001046,nv,benign,train
ISIC_0034147,HAM_0005263,nv,benign,train
ISIC_0034148,HAM_0004773,nv,benign,train
ISIC_0034149,HAM_0003735,nv,benign,train
ISIC_0034151,HAM_0006238,bkl,benign,train
ISIC_0034153,HAM_0000067,nv,benign,train
ISIC_0034154,HAM_0003561,nv,benign,train
ISIC_0034157,HAM_0002721,nv,benign,train
ISIC_0034158,HAM_0001824,nv,benign,train
ISIC_0034163,HAM_0005263,nv,benign,train
ISIC_0034164,HAM_0002605,nv,benign,train
ISIC_0034165,HAM_0004113,bkl,benign,train
ISIC_0034166,HAM_0004063,nv,benign,train
ISIC_0034167,HAM_0003728,bkl,benign,train
ISIC_0034169,HAM_0001785,df,benign,train
ISIC_0034171,HAM_0004172,nv,benign,train
ISIC_0034174,HAM_0006042,nv,benign,train
ISIC_0034175,HAM_0003770,bkl,benign,train
ISIC_0034177,HAM_0006239,nv,benign,train
ISIC_0034178,HAM_0004882,nv,benign,train
ISIC_0034179,HAM_0001133,nv,benign,train
ISIC_0034184,HAM_0003137,nv,benign,train
ISIC_0034185,HAM_0000181,nv,benign,train
ISIC_0034187,HAM_0002476,nv,benign,train
ISIC_0034189,HAM_0000805,bkl,benign,train
ISIC_0034190,HAM_0003325,nv,benign,train
ISIC_0034191,HAM_0001708,nv,benign,train
ISIC_0034192,HAM_0005995,nv,benign,train
ISIC_0034194,HAM_0005759,nv,benign,train
ISIC_0034195,HAM_0003300,nv,benign,train
ISIC_0034196,HAM_0001852,vasc,benign,train
ISIC_0034197,HAM_0005442,bkl,benign,train
ISIC_0034198,HAM_0007367,nv,benign,train
ISIC_0034201,HAM_0000527,bkl,benign,train
ISIC_0034203,HAM_0005190,nv,benign,train
ISIC_0034204,HAM_0001651,nv,benign,train
ISIC_0034206,HAM_0001133,nv,benign,train
ISIC_0034210,HAM_0005433,nv,benign,train
ISIC_0034212,HAM_0003755,nv,benign,train
ISIC_0034213,HAM_0005194,nv,benign,train
ISIC_0034214,HAM_0007097,vasc,benign,train
ISIC_0034217,HAM_0003310,nv,benign,train
ISIC_0034219,HAM_0004165,nv,benign,train
ISIC_0034220,HAM_0002502,nv,benign,train
ISIC_0034221,HAM_0007427,bkl,benign,train
ISIC_0034224,HAM_0003852,nv,benign,train
ISIC_0034225,HAM_0002030,nv,benign,train
ISIC_0034227,HAM_0003505,nv,benign,train
ISIC_0034228,HAM_0004213,nv,benign,train
ISIC_0034229,HAM_0005689,nv,benign,train
ISIC_0034230,HAM_0001264,nv,benign,train
ISIC_0034231,HAM_0005312,nv,benign,train
ISIC_0034232,HAM_0000216,nv,benign,train
ISIC_0034234,HAM_0004706,nv,benign,train
ISIC_0034235,HAM_0005131,bkl,benign,train
ISIC_0034237,HAM_0002170,nv,benign,train
ISIC_0034241,HAM_0004773,nv,benign,train
ISIC_0034244,HAM_0006121,nv,benign,train
ISIC_0034245,HAM_0005594,nv,benign,train
ISIC_0034247,HAM_0006559,nv,benign,train
ISIC_0034248,HAM_0004214,nv,benign,train
ISIC_0034250,HAM_0004352,nv,benign,train
ISIC_0034251,HAM_0002898,nv,benign,train
ISIC_0034252,HAM_0006074,bkl,benign,train
ISIC_0034254,HAM_0002616,nv,benign,train
ISIC_0034257,HAM_0005905,nv,benign,train
ISIC_0034258,HAM_0003634,nv,benign,train
ISIC_0034260,HAM_0004705,nv,benign,train
ISIC_0034261,HAM_0002759,nv,benign,train
ISIC_0034265,HAM_0005122,nv,benign,train
ISIC_0034266,HAM_0004120,nv,benign,train
ISIC_0034267,HAM_0005116,nv,benign,train
ISIC_0034268,HAM_0006666,nv,benign,train
ISIC_0034270,HAM_0003368,nv,benign,train
ISIC_0034271,HAM_0000443,nv,benign,train
ISIC_0034272,HAM_0002329,nv,benign,train
ISIC_0034273,HAM_0002016,nv,benign,train
ISIC_0034274,HAM_0004706,nv,benign,train
ISIC_0034277,HAM_0005263,nv,benign,train
ISIC_0034278,HAM_0004375,nv,benign,train
ISIC_0034279,HAM_0000556,nv,benign,train
ISIC_0034280,HAM_0007427,bkl,benign,train
ISIC_0034282,HAM_0004882,nv,benign,train
ISIC_0034283,HAM_0007281,bkl,benign,train
ISIC_0034286,HAM_0004176,nv,benign,train
ISIC_0034288,HAM_0003606,nv,benign,train
ISIC_0034290,HAM_0002009,nv,benign,train
ISIC_0034293,HAM_0004099,nv,benign,train
ISIC_0034295,HAM_0001509,nv,benign,train
ISIC_0034298,HAM_0007462,nv,benign,train
ISIC_0034300,HAM_0003512,nv,benign,train
ISIC_0034301,HAM_0001943,nv,benign,train
ISIC_0034302,HAM_0004215,nv,benign,train
ISIC_0034304,HAM_0002257,nv,benign,train
ISIC_0034305,HAM_0002915,nv,benign,train
ISIC_0034307,HAM_0000439,nv,benign,train
ISIC_0034308,HAM_0004272,nv,benign,train
ISIC_0034310,HAM_0003424,nv,benign,train
ISIC_0034312,HAM_0004216,nv,benign,train
ISIC_0034314,HAM_0006042,nv,benign,train
ISIC_0034318,HAM_0000344,bkl,benign,train
ISIC_0034319,HAM_0000747,nv,benign,train
ISIC_0034320,HAM_0002244,nv,benign,train
ISIC_0024310,HAM_0003350,mel,malignant,train
ISIC_0024313,HAM_0002869,mel,malignant,train
ISIC_0024315,HAM_0007538,mel,malignant,train
ISIC_0024329,HAM_0002954,akiec,malignant,train
ISIC_0024331,HAM_0004662,bcc,malignant,train
ISIC_0024332,HAM_0002240,bcc,malignant,train
ISIC_0024351,HAM_0001349,mel,malignant,train
ISIC_0024360,HAM_0005530,bcc,malignant,train
ISIC_0024367,HAM_0001726,mel,malignant,train
ISIC_0024372,HAM_0005389,akiec,malignant,train
ISIC_0024400,HAM_0006751,mel,malignant,train
ISIC_0024403,HAM_0003680,bcc,malignant,train
ISIC_0024418,HAM_0003380,akiec,malignant,train
ISIC_0024431,HAM_0002134,bcc,malignant,train
ISIC_0024432,HAM_0002083,bcc,malignant,train
ISIC_0024436,HAM_0005392,bcc,malignant,train
ISIC_0024443,HAM_0002269,bcc,malignant,train
ISIC_0024448,HAM_0005417,bcc,malignant,train
ISIC_0024449,HAM_0001950,mel,malignant,train
ISIC_0024450,HAM_0005505,akiec,malignant,train
ISIC_0024452,HAM_0005971,bcc,malignant,train
ISIC_0024454,HAM_0005180,bcc,malignant,train
ISIC_0024457,HAM_0006843,bcc,malignant,train
ISIC_0024463,HAM_0004568,akiec,malignant,train
ISIC_0024470,HAM_0006220,akiec,malignant,train
ISIC_0024472,HAM_0001654,bcc,malignant,train
ISIC_0024481,HAM_0003315,mel,malignant,train
ISIC_0024482,HAM_0007054,mel,malignant,train
ISIC_0024496,HAM_0001703,mel,malignant,train
ISIC_0024504,HAM_0000189,bcc,malignant,train
ISIC_0024515,HAM_0003373,bcc,malignant,train
ISIC_0024516,HAM_0002523,mel,malignant,train
ISIC_0024517,HAM_0001894,akiec,malignant,train
ISIC_0024525,HAM_0005540,mel,malignant,train
ISIC_0024537,HAM_0001729,mel,malignant,train
ISIC_0024539,HAM_0002551,akiec,malignant,train
ISIC_0024545,HAM_0006803,mel,malignant,train
ISIC_0024550,HAM_0005721,bcc,malignant,train
ISIC_0024552,HAM_0000653,mel,malignant,train
ISIC_0024554,HAM_0004507,mel,malignant,train
ISIC_0024564,HAM_0002666,bcc,malignant,train
ISIC_0024571,HAM_0006699,mel,malignant,train
ISIC_0024572,HAM_0005657,bcc,malignant,train
ISIC_0024573,HAM_0005804,bcc,malignant,train
ISIC_0024575,HAM_0004722,akiec,malignant,train
ISIC_0024579,HAM_0000005,akiec,malignant,train
ISIC_0024582,HAM_0006727,bcc,malignant,train
ISIC_0024586,HAM_0003832,mel,malignant,train
ISIC_0024590,HAM_0004511,bcc,malignant,train
ISIC_0024595,HAM_0004027,bcc,malignant,train
ISIC_0024624,HAM_0000210,mel,malignant,train
ISIC_0024632,HAM_0001666,bcc,malignant,train
ISIC_0024634,HAM_0005933,bcc,malignant,train
ISIC_0024640,HAM_0005467,mel,malignant,train
ISIC_0024644,HAM_0004171,mel,malignant,train
ISIC_0024646,HAM_0006252,akiec,malignant,train
ISIC_0024647,HAM_0006764,mel,malignant,train
ISIC_0024652,HAM_0003428,mel,malignant,train
ISIC_0024654,HAM_0005705,akiec,malignant,train
ISIC_0024665,HAM_0003866,bcc,malignant,train
ISIC_0024673,HAM_0003429,bcc,malignant,train
ISIC_0024675,HAM_0001600,mel,malignant,train
ISIC_0024688,HAM_0001444,mel,malignant,train
ISIC_0024700,HAM_0001726,mel,malignant,train
ISIC_0024701,HAM_0000917,mel,malignant,train
ISIC_0024710,HAM_0004609,akiec,malignant,train
ISIC_0024729,HAM_0002011,mel,malignant,train
ISIC_0024732,HAM_0002509,mel,malignant,train
ISIC_0024733,HAM_0001964,mel,malignant,train
ISIC_0024739,HAM_0001910,mel,malignant,train
ISIC_0024743,HAM_0004495,bcc,malignant,train
ISIC_0024763,HAM_0006524,akiec,malignant,train
ISIC_0024767,HAM_0003212,mel,malignant,train
ISIC_0024787,HAM_0005379,bcc,malignant,train
ISIC_0024792,HAM_0001847,mel,malignant,train
ISIC_0024799,HAM_0001573,bcc,malignant,train
ISIC_0024800,HAM_0007088,akiec,malignant,train
ISIC_0024806,HAM_0000373,mel,malignant,train
ISIC_0024829,HAM_0007535,bcc,malignant,train
ISIC_0024833,HAM_0005617,bcc,malignant,train
ISIC_0024853,HAM_0000645,mel,malignant,train
ISIC_0024864,HAM_0003167,mel,malignant,train
ISIC_0024865,HAM_0001734,mel,malignant,train
ISIC_0024875,HAM_0007617,mel,malignant,train
ISIC_0024886,HAM_0001353,mel,malignant,train
ISIC_0024897,HAM_0003716,bcc,malignant,train
ISIC_0024898,HAM_0002534,mel,malignant,train
ISIC_0024900,HAM_0004593,mel,malignant,train
ISIC_0024913,HAM_0001495,akiec,malignant,train
ISIC_0024923,HAM_0001004,akiec,malignant,train
ISIC_0024929,HAM_0001753,mel,malignant,train
ISIC_0024930,HAM_0002196,mel,malignant,train
ISIC_0024931,HAM_0005488,bcc,malignant,train
ISIC_0024946,HAM_0005264,akiec,malignant,train
ISIC_0024948,HAM_0004034,akiec,malignant,train
ISIC_0024949,HAM_0005669,bcc,malignant,train
ISIC_0024951,HAM_0001531,mel,malignant,train
ISIC_0024958,HAM_0002613,mel,malignant,train
ISIC_0024967,HAM_0006975,mel,malignant,train
ISIC_0024972,HAM_0001284,mel,malignant,train
ISIC_0024987,HAM_0007560,mel,malignant,train
ISIC_0024999,HAM_0001986,mel,malignant,train
ISIC_0025018,HAM_0004265,mel,malignant,train
ISIC_0025019,HAM_0001415,bcc,malignant,train
ISIC_0025029,HAM_0003105,akiec,malignant,train
ISIC_0025031,HAM_0002934,bcc,malignant,train
ISIC_0025035,HAM_0007073,mel,malignant,train
ISIC_0025046,HAM_0003866,bcc,malignant,train
ISIC_0025069,HAM_0006222,akiec,malignant,train
ISIC_0025085,HAM_0000888,mel,malignant,train
ISIC_0025089,HAM_0002705,akiec,malignant,train
ISIC_0025097,HAM_0000775,mel,malignant,train
ISIC_0025102,HAM_0007248,bcc,malignant,train
ISIC_0025105,HAM_0006955,mel,malignant,train
ISIC_0025121,HAM_0004642,mel,malignant,train
ISIC_0025127,HAM_0002436,mel,malignant,train
ISIC_0025128,HAM_0006899,mel,malignant,train
ISIC_0025130,HAM_0000718,akiec,malignant,train
ISIC_0025132,HAM_0000247,mel,malignant,train
ISIC_0025145,HAM_0002477,mel,malignant,train
ISIC_0025153,HAM_0005381,mel,malignant,train
ISIC_0025155,HAM_0006521,mel,malignant,train
ISIC_0025178,HAM_0005282,akiec,malignant,train
ISIC_0025182,HAM_0006213,akiec,malignant,train
ISIC_0025188,HAM_0002525,mel,malignant,train
ISIC_0025219,HAM_0005588,mel,malignant,train
ISIC_0025234,HAM_0004739,mel,malignant,train
ISIC_0025238,HAM_0004817,mel,malignant,train
ISIC_0025247,HAM_0005231,akiec,malignant,train
ISIC_0025248,HAM_0006196,mel,malignant,train
ISIC_0025260,HAM_0001215,bcc,malignant,train
ISIC_0025264,HAM_0007623,akiec,malignant,train
ISIC_0025265,HAM_0002770,mel,malignant,train
ISIC_0025266,HAM_0004300,bcc,malignant,train
ISIC_0025268,HAM_0003749,mel,malignant,train
ISIC_0025277,HAM_0002720,mel,malignant,train
ISIC_0025285,HAM_0004084,bcc,malignant,train
ISIC_0025299,HAM_0007313,bcc,malignant,train
ISIC_0025301,HAM_0000987,bcc,malignant,train
ISIC_0025303,HAM_0003558,mel,malignant,train
ISIC_0025313,HAM_0001378,mel,malignant,train
ISIC_0025316,HAM_0003761,mel,malignant,train
ISIC_0025317,HAM_0004428,mel,malignant,train
ISIC_0025319,HAM_0003195,akiec,malignant,train
ISIC_0025322,HAM_0002666,bcc,malignant,train
ISIC_0025324,HAM_0004121,mel,malignant,train
ISIC_0025331,HAM_0001258,akiec,malignant,train
ISIC_0025350,HAM_0005701,akiec,malignant,train
ISIC_0025358,HAM_0004398,akiec,malignant,train
ISIC_0025362,HAM_0002959,bcc,malignant,train
ISIC_0025363,HAM_0001796,mel,malignant,train
ISIC_0025383,HAM_0001907,bcc,malignant,train
ISIC_0025394,HAM_0003376,mel,malignant,train
ISIC_0025409,HAM_0001877,mel,malignant,train
ISIC_0025411,HAM_0002158,akiec,malignant,train
ISIC_0025413,HAM_0007054,mel,malignant,train
ISIC_0025417,HAM_0002577,bcc,malignant,train
ISIC_0025427,HAM_0001416,akiec,malignant,train
ISIC_0025439,HAM_0001214,mel,malignant,train
ISIC_0025450,HAM_0003832,mel,malignant,train
ISIC_0025451,HAM_0002143,mel,malignant,train
ISIC_0025471,HAM_0001967,akiec,malignant,train
ISIC_0025489,HAM_0002770,mel,malignant,train
ISIC_0025500,HAM_0004047,mel,malignant,train
ISIC_0025509,HAM_0002269,bcc,malignant,train
ISIC_0025512,HAM_0001986,mel,malignant,train
ISIC_0025513,HAM_0001907,bcc,malignant,train
ISIC_0025520,HAM_0005600,mel,malignant,train
ISIC_0025524,HAM_0004642,mel,malignant,train
ISIC_0025531,HAM_0004767,mel,malignant,train
ISIC_0025539,HAM_0000967,akiec,malignant,train
ISIC_0025543,HAM_0005735,mel,malignant,train
ISIC_0025546,HAM_0007498,mel,malignant,train
ISIC_0025550,HAM_0006899,mel,malignant,train
ISIC_0025557,HAM_0001900,bcc,malignant,train
ISIC_0025564,HAM_0004161,bcc,malignant,train
ISIC_0025573,HAM_0004936,mel,malignant,train
ISIC_0025576,HAM_0006115,bcc,malignant,train
ISIC_0025577,HAM_0000005,akiec,malignant,train
ISIC_0025584,HAM_0000791,bcc,malignant,train
ISIC_0025589,HAM_0004397,mel,malignant,train
ISIC_0025592,HAM_0001105,mel,malignant,train
ISIC_0025600,HAM_0000189,bcc,malignant,train
ISIC_0025601,HAM_0001528,bcc,malignant,train
ISIC_0025603,HAM_0004579,mel,malignant,train
ISIC_0025611,HAM_0001953,mel,malignant,train
ISIC_0025616,HAM_0007031,mel,malignant,train
ISIC_0025617,HAM_0004539,bcc,malignant,train
ISIC_0025630,HAM_0002017,bcc,malignant,train
ISIC_0025637,HAM_0001460,akiec,malignant,train
ISIC_0025644,HAM_0004536,bcc,malignant,train
ISIC_0025650,HAM_0002312,bcc,malignant,train
ISIC_0025651,HAM_0000075,mel,malignant,train
ISIC_0025663,HAM_0006171,mel,malignant,train
ISIC_0025674,HAM_0000531,mel,malignant,train
ISIC_0025691,HAM_0000065,bcc,malignant,train
ISIC_0025696,HAM_0002472,akiec,malignant,train
ISIC_0025700,HAM_0005058,bcc,malignant,train
ISIC_0025709,HAM_0003102,mel,malignant,train
ISIC_0025711,HAM_0005501,bcc,malignant,train
ISIC_0025712,HAM_0005117,akiec,malignant,train
ISIC_0025718,HAM_0001884,bcc,malignant,train
ISIC_0025724,HAM_0003520,mel,malignant,train
ISIC_0025731,HAM_0003981,bcc,malignant,train
ISIC_0025732,HAM_0001976,mel,malignant,train
ISIC_0025744,HAM_0006453,mel,malignant,train
ISIC_0025748,HAM_0002752,mel,malignant,train
ISIC_0025751,HAM_0000814,mel,malignant,train
ISIC_0025755,HAM_0003095,mel,malignant,train
ISIC_0025766,HAM_0003869,mel,malignant,train
ISIC_0025780,HAM_0006587,akiec,malignant,train
ISIC_0025783,HAM_0000417,mel,malignant,train
ISIC_0025790,HAM_0001004,akiec,malignant,train
ISIC_0025791,HAM_0006223,mel,malignant,train
ISIC_0025793,HAM_0004603,bcc,malignant,train
ISIC_0025800,HAM_0004021,mel,malignant,train
ISIC_0025803,HAM_0005024,akiec,malignant,train
ISIC_0025808,HAM_0002261,akiec,malignant,train
ISIC_0025811,HAM_0005255,akiec,malignant,train
ISIC_0025814,HAM_0002194,mel,malignant,train
ISIC_0025818,HAM_0004621,bcc,malignant,train
ISIC_0025824,HAM_0001331,bcc,malignant,train
ISIC_0025825,HAM_0002232,akiec,malignant,train
ISIC_0025826,HAM_0005585,bcc,malignant,train
ISIC_0025831,HAM_0004012,akiec,malignant,train
ISIC_0025835,HAM_0001456,mel,malignant,train
ISIC_0025891,HAM_0001600,mel,malignant,train
ISIC_0025904,HAM_0006908,mel,malignant,train
ISIC_0025927,HAM_0002557,mel,malignant,train
ISIC_0025932,HAM_0007262,bcc,malignant,train
ISIC_0025940,HAM_0001503,bcc,malignant,train
ISIC_0025963,HAM_0004642,mel,malignant,train
ISIC_0025964,HAM_0000871,mel,malignant,train
ISIC_0025971,HAM_0000504,bcc,malignant,train
ISIC_0025975,HAM_0005835,bcc,malignant,train
ISIC_0025992,HAM_0005480,akiec,malignant,train
ISIC_0025996,HAM_0003990,mel,malignant,train
ISIC_0026040,HAM_0006252,akiec,malignant,train
ISIC_0026045,HAM_0005909,mel,malignant,train
ISIC_0026074,HAM_0000968,bcc,malignant,train
ISIC_0026081,HAM_0000337,mel,malignant,train
ISIC_0026083,HAM_0000552,akiec,malignant,train
ISIC_0026086,HAM_0005403,mel,malignant,train
ISIC_0026089,HAM_0002196,mel,malignant,train
ISIC_0026090,HAM_0004084,bcc,malignant,train
ISIC_0026091,HAM_0006572,bcc,malignant,train
ISIC_0026100,HAM_0000954,akiec,malignant,train
ISIC_0026113,HAM_0002714,mel,malignant,train
ISIC_0026115,HAM_0004910,mel,malignant,train
ISIC_0026117,HAM_0005984,bcc,malignant,train
ISIC_0026120,HAM_0007310,mel,malignant,train
ISIC_0026131,HAM_0006171,mel,malignant,train
ISIC_0026132,HAM_0004992,akiec,malignant,train
ISIC_0026138,HAM_0005027,akiec,malignant,train
ISIC_0026149,HAM_0005480,akiec,malignant,train
ISIC_0026150,HAM_0004607,mel,malignant,train
ISIC_0026152,HAM_0000549,akiec,malignant,train
ISIC_0026154,HAM_0006658,bcc,malignant,train
ISIC_0026156,HAM_0005068,bcc,malignant,train
ISIC_0026158,HAM_0003448,mel,malignant,train
ISIC_0026171,HAM_0000356,akiec,malignant,train
ISIC_0026188,HAM_0001409,mel,malignant,train
ISIC_0026192,HAM_0002611,bcc,malignant,train
ISIC_0026206,HAM_0000490,akiec,malignant,train
ISIC_0026212,HAM_0003262,akiec,malignant,train
ISIC_0026213,HAM_0000953,bcc,malignant,train
ISIC_0026229,HAM_0003445,mel,malignant,train
ISIC_0026236,HAM_0005785,mel,malignant,train
ISIC_0026239,HAM_0002800,mel,malignant,train
ISIC_0026247,HAM_0004676,mel,malignant,train
ISIC_0026266,HAM_0002436,mel,malignant,train
ISIC_0026275,HAM_0005804,bcc,malignant,train
ISIC_0026281,HAM_0004910,mel,malignant,train
ISIC_0026282,HAM_0005309,bcc,malignant,train
ISIC_0026296,HAM_0004265,mel,malignant,train
ISIC_0026319,HAM_0003195,akiec,malignant,train
ISIC_0026324,HAM_0005058,bcc,malignant,train
ISIC_0026327,HAM_0002012,akiec,malignant,train
ISIC_0026343,HAM_0002346,bcc,malignant,train
ISIC_0026350,HAM_0003039,bcc,malignant,train
ISIC_0026352,HAM_0001444,mel,malignant,train
ISIC_0026360,HAM_0003990,mel,malignant,train
ISIC_0026369,HAM_0006522,mel,malignant,train
ISIC_0026388,HAM_0003105,akiec,malignant,train
ISIC_0026411,HAM_0004846,akiec,malignant,train
ISIC_0026420,HAM_0004428,mel,malignant,train
ISIC_0026433,HAM_0003826,bcc,malignant,train
ISIC_0026438,HAM_0004850,mel,malignant,train
ISIC_0026439,HAM_0000009,bcc,malignant,train
ISIC_0026442,HAM_0000953,bcc,malignant,train
ISIC_0026453,HAM_0003328,bcc,malignant,train
ISIC_0026457,HAM_0007303,akiec,malignant,train
ISIC_0026458,HAM_0005588,mel,malignant,train
ISIC_0026466,HAM_0000456,akiec,malignant,train
ISIC_0026468,HAM_0001023,akiec,malignant,train
ISIC_0026475,HAM_0006965,mel,malignant,train
ISIC_0026489,HAM_0004153,mel,malignant,train
ISIC_0026492,HAM_0006481,akiec,malignant,train
ISIC_0026496,HAM_0005757,bcc,malignant,train
ISIC_0026500,HAM_0002834,mel,malignant,train
ISIC_0026506,HAM_0000871,mel,malignant,train
ISIC_0026516,HAM_0003520,mel,malignant,train
ISIC_0026522,HAM_0005505,akiec,malignant,train
ISIC_0026525,HAM_0001048,akiec,malignant,train
ISIC_0026528,HAM_0007550,bcc,malignant,train
ISIC_0026531,HAM_0000876,mel,malignant,train
ISIC_0026545,HAM_0001299,mel,malignant,train
ISIC_0026549,HAM_0002307,akiec,malignant,train
ISIC_0026558,HAM_0004709,mel,malignant,train
ISIC_0026571,HAM_0006037,mel,malignant,train
ISIC_0026574,HAM_0005660,bcc,malignant,train
ISIC_0026575,HAM_0006875,akiec,malignant,train
ISIC_0026586,HAM_0001976,mel,malignant,train
ISIC_0026593,HAM_0004970,bcc,malignant,train
ISIC_0026596,HAM_0004979,mel,malignant,train
ISIC_0026604,HAM_0002906,mel,malignant,train
ISIC_0026625,HAM_0005354,akiec,malignant,train
ISIC_0026626,HAM_0005020,akiec,malignant,train
ISIC_0026645,HAM_0003136,akiec,malignant,train
ISIC_0026650,HAM_0000545,akiec,malignant,train
ISIC_0026652,HAM_0001835,mel,malignant,train
ISIC_0026656,HAM_0002134,bcc,malignant,train
ISIC_0026664,HAM_0002981,mel,malignant,train
ISIC_0026668,HAM_0001666,bcc,malignant,train
ISIC_0026687,HAM_0002689,bcc,malignant,train
ISIC_0026690,HAM_0000619,mel,malignant,train
ISIC_0026694,HAM_0002869,mel,malignant,train
ISIC_0026697,HAM_0004364,mel,malignant,train
ISIC_0026702,HAM_0005228,akiec,malignant,train
ISIC_0026709,HAM_0001565,akiec,malignant,train
ISIC_0026716,HAM_0000504,bcc,malignant,train
ISIC_0026720,HAM_0000688,akiec,malignant,train
ISIC_0026745,HAM_0006330,mel,malignant,train
ISIC_0026746,HAM_0000588,mel,malignant,train
ISIC_0026754,HAM_0001446,mel,malignant,train
ISIC_0026760,HAM_0001884,bcc,malignant,train
ISIC_0026766,HAM_0005982,bcc,malignant,train
ISIC_0026770,HAM_0002491,mel,malignant,train
ISIC_0026774,HAM_0007242,mel,malignant,train
ISIC_0026796,HAM_0001397,mel,malignant,train
ISIC_0026798,HAM_0005536,bcc,malignant,train
ISIC_0026811,HAM_0002525,mel,malignant,train
ISIC_0026823,HAM_0003504,mel,malignant,train
ISIC_0026829,HAM_0007497,bcc,malignant,train
ISIC_0026831,HAM_0006387,bcc,malignant,train
ISIC_0026845,HAM_0001283,bcc,malignant,train
ISIC_0026847,HAM_0002099,mel,malignant,train
ISIC_0026848,HAM_0007308,akiec,malignant,train
ISIC_0026853,HAM_0002194,mel,malignant,train
ISIC_0026857,HAM_0004363,akiec,malignant,train
ISIC_0026865,HAM_0005509,bcc,malignant,train
ISIC_0026868,HAM_0005251,mel,malignant,train
ISIC_0026870,HAM_0003587,mel,malignant,train
ISIC_0026872,HAM_0006746,akiec,malignant,train
ISIC_0026877,HAM_0004354,mel,malignant,train
ISIC_0026892,HAM_0007560,mel,malignant,train
ISIC_0026897,HAM_0002772,mel,malignant,train
ISIC_0026905,HAM_0006180,akiec,malignant,train
ISIC_0026916,HAM_0000320,mel,malignant,train
ISIC_0026927,HAM_0003501,akiec,malignant,train
ISIC_0026930,HAM_0002970,mel,malignant,train
ISIC_0026940,HAM_0005973,bcc,malignant,train
ISIC_0026950,HAM_0007617,mel,malignant,train
ISIC_0026952,HAM_0002167,bcc,malignant,train
ISIC_0026954,HAM_0003194,mel,malignant,train
ISIC_0026957,HAM_0001369,bcc,malignant,train
ISIC_0026963,HAM_0001741,mel,malignant,train
ISIC_0026968,HAM_0000612,bcc,malignant,train
ISIC_0026970,HAM_0004940,bcc,malignant,train
ISIC_0026976,HAM_0000358,mel,malignant,train
ISIC_0026978,HAM_0004042,bcc,malignant,train
ISIC_0026984,HAM_0001903,akiec,malignant,train
ISIC_0026989,HAM_0003558,mel,malignant,train
ISIC_0026992,HAM_0003146,akiec,malignant,train
ISIC_0026993,HAM_0005186,mel,malignant,train
ISIC_0026995,HAM_0001693,bcc,malignant,train
ISIC_0026996,HAM_0004121,mel,malignant,train
ISIC_0027004,HAM_0003826,bcc,malignant,train
ISIC_0027021,HAM_0006940,mel,malignant,train
ISIC_0027030,HAM_0004254,mel,malignant,train
ISIC_0027033,HAM_0000059,mel,malignant,train
ISIC_0027038,HAM_0005985,bcc,malignant,train
ISIC_0027043,HAM_0007390,mel,malignant,train
ISIC_0027046,HAM_0005371,bcc,malignant,train
ISIC_0027047,HAM_0001786,akiec,malignant,train
ISIC_0027058,HAM_0005998,bcc,malignant,train
ISIC_0027063,HAM_0004813,mel,malignant,train
ISIC_0027065,HAM_0005533,mel,malignant,train
ISIC_0027067,HAM_0004053,mel,malignant,train
ISIC_0027069,HAM_0005926,mel,malignant,train
ISIC_0027071,HAM_0001596,mel,malignant,train
ISIC_0027076,HAM_0000492,mel,malignant,train
ISIC_0027084,HAM_0006893,akiec,malignant,train
ISIC_0027089,HAM_0002800,mel,malignant,train
ISIC_0027090,HAM_0001018,bcc,malignant,train
ISIC_0027093,HAM_0002959,bcc,malignant,train
ISIC_0027100,HAM_0005352,mel,malignant,train
ISIC_0027101,HAM_0001835,mel,malignant,train
ISIC_0027102,HAM_0003782,mel,malignant,train
ISIC_0027105,HAM_0005747,mel,malignant,train
ISIC_0027117,HAM_0006351,bcc,malignant,train
ISIC_0027120,HAM_0003444,bcc,malignant,train
ISIC_0027126,HAM_0004053,mel,malignant,train
ISIC_0027130,HAM_0004654,mel,malignant,train
ISIC_0027135,HAM_0004388,bcc,malignant,train
ISIC_0027144,HAM_0005064,mel,malignant,train
ISIC_0027146,HAM_0007009,bcc,malignant,train
ISIC_0027149,HAM_0007592,mel,malignant,train
ISIC_0027155,HAM_0000282,mel,malignant,train
ISIC_0027163,HAM_0006964,mel,malignant,train
ISIC_0027172,HAM_0003939,akiec,malignant,train
ISIC_0027174,HAM_0007390,mel,malignant,train
ISIC_0027175,HAM_0000655,bcc,malignant,train
ISIC_0027178,HAM_0002705,akiec,malignant,train
ISIC_0027179,HAM_0006061,mel,malignant,train
ISIC_0027187,HAM_0004596,mel,malignant,train
ISIC_0027189,HAM_0006708,bcc,malignant,train
ISIC_0027190,HAM_0000040,mel,malignant,train
ISIC_0027204,HAM_0001532,mel,malignant,train
ISIC_0027229,HAM_0003826,bcc,malignant,train
ISIC_0027231,HAM_0005310,akiec,malignant,train
ISIC_0027234,HAM_0005681,mel,malignant,train
ISIC_0027253,HAM_0005697,mel,malignant,train
ISIC_0027254,HAM_0003949,akiec,malignant,train
ISIC_0027260,HAM_0002391,mel,malignant,train
ISIC_0027261,HAM_0005084,mel,malignant,train
ISIC_0027277,HAM_0004720,mel,malignant,train
ISIC_0027282,HAM_0006017,mel,malignant,train
ISIC_0027294,HAM_0001520,akiec,malignant,train
ISIC_0027297,HAM_0003186,bcc,malignant,train
ISIC_0027300,HAM_0003350,mel,malignant,train
ISIC_0027302,HAM_0006497,mel,malignant,train
ISIC_0027303,HAM_0000490,akiec,malignant,train
ISIC_0027306,HAM_0006097,mel,malignant,train
ISIC_0027327,HAM_0004397,mel,malignant,train
ISIC_0027334,HAM_0004462,akiec,malignant,train
ISIC_0027337,HAM_0003778,bcc,malignant,train
ISIC_0027343,HAM_0003380,akiec,malignant,train
ISIC_0027350,HAM_0002970,mel,malignant,train
ISIC_0027352,HAM_0003683,mel,malignant,train
ISIC_0027359,HAM_0000536,mel,malignant,train
ISIC_0027365,HAM_0002346,bcc,malignant,train
ISIC_0027371,HAM_0005981,bcc,malignant,train
ISIC_0027402,HAM_0006556,mel,malignant,train
ISIC_0027407,HAM_0000373,mel,malignant,train
ISIC_0027420,HAM_0001551,mel,malignant,train
ISIC_0027433,HAM_0007002,bcc,malignant,train
ISIC_0027447,HAM_0007601,akiec,malignant,train
ISIC_0027452,HAM_0004033,akiec,malignant,train
ISIC_0027473,HAM_0002959,bcc,malignant,train
ISIC_0027478,HAM_0003593,bcc,malignant,train
ISIC_0027502,HAM_0005747,mel,malignant,train
ISIC_0027506,HAM_0006482,akiec,malignant,train
ISIC_0027517,HAM_0002906,mel,malignant,train
ISIC_0027525,HAM_0005721,bcc,malignant,train
ISIC_0027526,HAM_0006834,bcc,malignant,train
ISIC_0027529,HAM_0004568,akiec,malignant,train
ISIC_0027531,HAM_0004662,bcc,malignant,train
ISIC_0027536,HAM_0007601,akiec,malignant,train
ISIC_0027544,HAM_0000998,bcc,malignant,train
ISIC_0027545,HAM_0000994,bcc,malignant,train
ISIC_0027546,HAM_0005617,bcc,malignant,train
ISIC_0027550,HAM_0004297,akiec,malignant,train
ISIC_0027552,HAM_0007091,mel,malignant,train
ISIC_0027560,HAM_0003885,mel,malignant,train
ISIC_0027561,HAM_0004565,mel,malignant,train
ISIC_0027562,HAM_0007622,akiec,malignant,train
ISIC_0027573,HAM_0006942,mel,malignant,train
ISIC_0027580,HAM_0005648,akiec,malignant,train
ISIC_0027588,HAM_0001036,akiec,malignant,train
ISIC_0027590,HAM_0006764,mel,malignant,train
ISIC_0027601,HAM_0005842,bcc,malignant,train
ISIC_0027604,HAM_0002391,mel,malignant,train
ISIC_0027609,HAM_0000994,bcc,malignant,train
ISIC_0027615,HAM_0006180,akiec,malignant,train
ISIC_0027616,HAM_0007620,mel,malignant,train
ISIC_0027620,HAM_0002534,mel,malignant,train
ISIC_0027622,HAM_0006467,mel,malignant,train
ISIC_0027629,HAM_0002427,bcc,malignant,train
ISIC_0027650,HAM_0002648,akiec,malignant,train
ISIC_0027651,HAM_0005742,mel,malignant,train
ISIC_0027659,HAM_0005642,mel,malignant,train
ISIC_0027663,HAM_0006355,mel,malignant,train
ISIC_0027668,HAM_0001386,akiec,malignant,train
ISIC_0027669,HAM_0002711,mel,malignant,train
ISIC_0027673,HAM_0002430,mel,malignant,train
ISIC_0027675,HAM_0004621,bcc,malignant,train
ISIC_0027677,HAM_0005617,bcc,malignant,train
ISIC_0027678,HAM_0003586,akiec,malignant,train
ISIC_0027700,HAM_0001383,akiec,malignant,train
ISIC_0027708,HAM_0005438,akiec,malignant,train
ISIC_0027719,HAM_0007354,akiec,malignant,train
ISIC_0027721,HAM_0004364,mel,malignant,train
ISIC_0027722,HAM_0000987,bcc,malignant,train
ISIC_0027742,HAM_0005203,mel,malignant,train
ISIC_0027744,HAM_0005309,bcc,malignant,train
ISIC_0027753,HAM_0006481,akiec,malignant,train
ISIC_0027767,HAM_0003934,akiec,malignant,train
ISIC_0027774,HAM_0004970,bcc,malignant,train
ISIC_0027776,HAM_0003622,mel,malignant,train
ISIC_0027786,HAM_0002334,bcc,malignant,train
ISIC_0027788,HAM_0002812,bcc,malignant,train
ISIC_0027793,HAM_0006870,mel,malignant,train
ISIC_0027795,HAM_0001526,akiec,malignant,train
ISIC_0027797,HAM_0000910,mel,malignant,train
ISIC_0027814,HAM_0006631,bcc,malignant,train
ISIC_0027819,HAM_0004827,bcc,malignant,train
ISIC_0027822,HAM_0000059,mel,malignant,train
ISIC_0027825,HAM_0005268,bcc,malignant,train
ISIC_0027829,HAM_0004034,akiec,malignant,train
ISIC_0027832,HAM_0003509,mel,malignant,train
ISIC_0027846,HAM_0001183,bcc,malignant,train
ISIC_0027851,HAM_0001078,bcc,malignant,train
ISIC_0027863,HAM_0000320,mel,malignant,train
ISIC_0027872,HAM_0004784,mel,malignant,train
ISIC_0027884,HAM_0006024,akiec,malignant,train
ISIC_0027900,HAM_0000563,mel,malignant,train
ISIC_0027904,HAM_0007522,mel,malignant,train
ISIC_0027930,HAM_0004899,akiec,malignant,train
ISIC_0027956,HAM_0001791,mel,malignant,train
ISIC_0027964,HAM_0000125,mel,malignant,train
ISIC_0027966,HAM_0005417,bcc,malignant,train
ISIC_0027976,HAM_0004342,bcc,malignant,train
ISIC_0028003,HAM_0003484,mel,malignant,train
ISIC_0028017,HAM_0000910,mel,malignant,train
ISIC_0028022,HAM_0001202,mel,malignant,train
ISIC_0028026,HAM_0007522,mel,malignant,train
ISIC_0028033,HAM_0005789,mel,malignant,train
ISIC_0028035,HAM_0002577,bcc,malignant,train
ISIC_0028041,HAM_0000796,mel,malignant,train
ISIC_0028050,HAM_0003191,bcc,malignant,train
ISIC_0028051,HAM_0006636,mel,malignant,train
ISIC_0028056,HAM_0004979,mel,malignant,train
ISIC_0028059,HAM_0004273,bcc,malignant,train
ISIC_0028065,HAM_0000136,mel,malignant,train
ISIC_0028069,HAM_0001811,mel,malignant,train
ISIC_0028075,HAM_0003504,mel,malignant,train
ISIC_0028076,HAM_0006434,akiec,malignant,train
ISIC_0028082,HAM_0006037,mel,malignant,train
ISIC_0028084,HAM_0004940,bcc,malignant,train
ISIC_0028085,HAM_0000065,bcc,malignant,train
ISIC_0028086,HAM_0005678,mel,malignant,train
ISIC_0028087,HAM_0002981,mel,malignant,train
ISIC_0028095,HAM_0001926,bcc,malignant,train
ISIC_0028103,HAM_0002338,mel,malignant,train
ISIC_0028106,HAM_0007428,bcc,malignant,train
ISIC_0028107,HAM_0003135,bcc,malignant,train
ISIC_0028109,HAM_0000814,mel,malignant,train
ISIC_0028113,HAM_0003846,bcc,malignant,train
ISIC_0028114,HAM_0002430,mel,malignant,train
ISIC_0028122,HAM_0004621,bcc,malignant,train
ISIC_0028126,HAM_0004850,mel,malignant,train
ISIC_0028127,HAM_0005911,mel,malignant,train
ISIC_0028132,HAM_0005413,akiec,malignant,train
ISIC_0028147,HAM_0006053,bcc,malignant,train
ISIC_0028148,HAM_0003176,mel,malignant,train
ISIC_0028155,HAM_0000781,bcc,malignant,train
ISIC_0028156,HAM_0007498,mel,malignant,train
ISIC_0028158,HAM_0002343,akiec,malignant,train
ISIC_0028168,HAM_0005371,bcc,malignant,train
ISIC_0028190,HAM_0002734,akiec,malignant,train
ISIC_0028197,HAM_0004711,bcc,malignant,train
ISIC_0028198,HAM_0005064,mel,malignant,train
ISIC_0028211,HAM_0001741,mel,malignant,train
ISIC_0028215,HAM_0005557,mel,malignant,train
ISIC_0028218,HAM_0003256,mel,malignant,train
ISIC_0028220,HAM_0004559,mel,malignant,train
ISIC_0028224,HAM_0001625,akiec,malignant,train
ISIC_0028225,HAM_0001349,mel,malignant,train
ISIC_0028228,HAM_0003608,mel,malignant,train
ISIC_0028232,HAM_0003123,akiec,malignant,train
ISIC_0028238,HAM_0005776,bcc,malignant,train
ISIC_0028283,HAM_0000655,bcc,malignant,train
ISIC_0028285,HAM_0004767,mel,malignant,train
ISIC_0028288,HAM_0004709,mel,malignant,train
ISIC_0028291,HAM_0006253,mel,malignant,train
ISIC_0028303,HAM_0005030,bcc,malignant,train
ISIC_0028306,HAM_0007238,mel,malignant,train
ISIC_0028314,HAM_0006434,akiec,malignant,train
ISIC_0028316,HAM_0001296,bcc,malignant,train
ISIC_0028317,HAM_0005752,mel,malignant,train
ISIC_0028323,HAM_0001900,bcc,malignant,train
ISIC_0028325,HAM_0001729,mel,malignant,train
ISIC_0028335,HAM_0001219,akiec,malignant,train
ISIC_0028352,HAM_0006423,mel,malignant,train
ISIC_0028370,HAM_0005668,akiec,malignant,train
ISIC_0028372,HAM_0006482,akiec,malignant,train
ISIC_0028381,HAM_0004522,akiec,malignant,train
ISIC_0028393,HAM_0005579,akiec,malignant,train
ISIC_0028410,HAM_0007558,mel,malignant,train
ISIC_0028412,HAM_0007310,mel,malignant,train
ISIC_0028415,HAM_0000796,mel,malignant,train
ISIC_0028418,HAM_0007114,mel,malignant,train
ISIC_0028419,HAM_0003941,bcc,malignant,train
ISIC_0028442,HAM_0001328,mel,malignant,train
ISIC_0028445,HAM_0000492,mel,malignant,train
ISIC_0028460,HAM_0002099,mel,malignant,train
ISIC_0028463,HAM_0002186,mel,malignant,train
ISIC_0028465,HAM_0002491,mel,malignant,train
ISIC_0028467,HAM_0004676,mel,malignant,train
ISIC_0028486,HAM_0005981,bcc,malignant,train
ISIC_0028489,HAM_0005785,mel,malignant,train
ISIC_0028493,HAM_0003534,mel,malignant,train
ISIC_0028495,HAM_0000195,bcc,malignant,train
ISIC_0028505,HAM_0005084,mel,malignant,train
ISIC_0028508,HAM_0001607,mel,malignant,train
ISIC_0028512,HAM_0003350,mel,malignant,train
ISIC_0028517,HAM_0006220,akiec,malignant,train
ISIC_0028519,HAM_0003212,mel,malignant,train
ISIC_0028520,HAM_0001793,mel,malignant,train
ISIC_0028537,HAM_0000856,mel,malignant,train
ISIC_0028542,HAM_0001573,bcc,malignant,train
ISIC_0028543,HAM_0004669,mel,malignant,train
ISIC_0028548,HAM_0000133,mel,malignant,train
ISIC_0028556,HAM_0002421,bcc,malignant,train
ISIC_0028565,HAM_0005624,mel,malignant,train
ISIC_0028567,HAM_0001814,mel,malignant,train
ISIC_0028568,HAM_0001434,bcc,malignant,train
ISIC_0028570,HAM_0002818,bcc,malignant,train
ISIC_0028579,HAM_0001811,mel,malignant,train
ISIC_0028582,HAM_0004302,mel,malignant,train
ISIC_0028583,HAM_0004880,bcc,malignant,train
ISIC_0028584,HAM_0001819,mel,malignant,train
ISIC_0028619,HAM_0001565,akiec,malignant,train
ISIC_0028642,HAM_0004720,mel,malignant,train
ISIC_0028644,HAM_0001176,akiec,malignant,train
ISIC_0028653,HAM_0005837,bcc,malignant,train
ISIC_0028655,HAM_0007102,mel,malignant,train
ISIC_0028659,HAM_0002070,akiec,malignant,train
ISIC_0028666,HAM_0004622,mel,malignant,train
ISIC_0028670,HAM_0003981,bcc,malignant,train
ISIC_0028677,HAM_0001711,bcc,malignant,train
ISIC_0028685,HAM_0006423,mel,malignant,train
ISIC_0028687,HAM_0003444,bcc,malignant,train
ISIC_0028688,HAM_0006844,bcc,malignant,train
ISIC_0028693,HAM_0001610,bcc,malignant,train
ISIC_0028709,HAM_0002197,mel,malignant,train
ISIC_0028718,HAM_0006380,mel,malignant,train
ISIC_0028728,HAM_0005026,bcc,malignant,train
ISIC_0028730,HAM_0005282,akiec,malignant,train
ISIC_0028739,HAM_0007313,bcc,malignant,train
ISIC_0028746,HAM_0000878,mel,malignant,train
ISIC_0028747,HAM_0007262,bcc,malignant,train
ISIC_0028763,HAM_0000832,akiec,malignant,train
ISIC_0028764,HAM_0004746,mel,malignant,train
ISIC_0028765,HAM_0004511,bcc,malignant,train
ISIC_0028773,HAM_0004354,mel,malignant,train
ISIC_0028777,HAM_0000125,mel,malignant,train
ISIC_0028795,HAM_0004568,akiec,malignant,train
ISIC_0028807,HAM_0003429,bcc,malignant,train
ISIC_0028814,HAM_0005375,bcc,malignant,train
ISIC_0028815,HAM_0004967,bcc,malignant,train
ISIC_0028816,HAM_0003123,akiec,malignant,train
ISIC_0028818,HAM_0003694,bcc,malignant,train
ISIC_0028854,HAM_0005356,akiec,malignant,train
ISIC_0028858,HAM_0001078,bcc,malignant,train
ISIC_0028860,HAM_0006779,mel,malignant,train
ISIC_0028871,HAM_0000212,bcc,malignant,train
ISIC_0028872,HAM_0000552,akiec,malignant,train
ISIC_0028877,HAM_0003764,bcc,malignant,train
ISIC_0028897,HAM_0002109,mel,malignant,train
ISIC_0028898,HAM_0001069,mel,malignant,train
ISIC_0028899,HAM_0000863,mel,malignant,train
ISIC_0028901,HAM_0006739,mel,malignant,train
ISIC_0028916,HAM_0006208,mel,malignant,train
ISIC_0028928,HAM_0002998,bcc,malignant,train
ISIC_0028929,HAM_0000588,mel,malignant,train
ISIC_0028930,HAM_0002591,mel,malignant,train
ISIC_0028937,HAM_0003610,bcc,malignant,train
ISIC_0028941,HAM_0001593,akiec,malignant,train
ISIC_0028964,HAM_0000092,bcc,malignant,train
ISIC_0028965,HAM_0004281,mel,malignant,train
ISIC_0028968,HAM_0001910,mel,malignant,train
ISIC_0028973,HAM_0005665,bcc,malignant,train
ISIC_0028978,HAM_0005026,bcc,malignant,train
ISIC_0028989,HAM_0004487,bcc,malignant,train
ISIC_0028990,HAM_0006180,akiec,malignant,train
ISIC_0028994,HAM_0000687,bcc,malignant,train
ISIC_0029002,HAM_0003401,akiec,malignant,train
ISIC_0029013,HAM_0003522,mel,malignant,train
ISIC_0029020,HAM_0004873,bcc,malignant,train
ISIC_0029021,HAM_0004746,mel,malignant,train
ISIC_0029034,HAM_0005921,bcc,malignant,train
ISIC_0029035,HAM_0006386,bcc,malignant,train
ISIC_0029043,HAM_0005231,akiec,malignant,train
ISIC_0029053,HAM_0002812,bcc,malignant,train
ISIC_0029059,HAM_0002771,akiec,malignant,train
ISIC_0029081,HAM_0006453,mel,malignant,train
ISIC_0029082,HAM_0005665,bcc,malignant,train
ISIC_0029083,HAM_0002312,bcc,malignant,train
ISIC_0029089,HAM_0000624,mel,malignant,train
ISIC_0029092,HAM_0004427,mel,malignant,train
ISIC_0029094,HAM_0006527,mel,malignant,train
ISIC_0029129,HAM_0004285,bcc,malignant,train
ISIC_0029133,HAM_0000918,akiec,malignant,train
ISIC_0029141,HAM_0004592,akiec,malignant,train
ISIC_0029146,HAM_0002079,mel,malignant,train
ISIC_0029163,HAM_0006692,mel,malignant,train
ISIC_0029170,HAM_0001814,mel,malignant,train
ISIC_0029193,HAM_0006834,bcc,malignant,train
ISIC_0029201,HAM_0000009,bcc,malignant,train
ISIC_0029209,HAM_0000319,mel,malignant,train
ISIC_0029210,HAM_0004060,akiec,malignant,train
ISIC_0029216,HAM_0004153,mel,malignant,train
ISIC_0029220,HAM_0002258,bcc,malignant,train
ISIC_0029230,HAM_0007141,bcc,malignant,train
ISIC_0029238,HAM_0001598,mel,malignant,train
ISIC_0029241,HAM_0006092,mel,malignant,train
ISIC_0029263,HAM_0002689,bcc,malignant,train
ISIC_0029265,HAM_0001272,mel,malignant,train
ISIC_0029268,HAM_0005459,akiec,malignant,train
ISIC_0029272,HAM_0002911,mel,malignant,train
ISIC_0029278,HAM_0002224,bcc,malignant,train
ISIC_0029279,HAM_0000769,akiec,malignant,train
ISIC_0029281,HAM_0001726,mel,malignant,train
ISIC_0029309,HAM_0005579,akiec,malignant,train
ISIC_0029315,HAM_0004780,akiec,malignant,train
ISIC_0029316,HAM_0006978,mel,malignant,train
ISIC_0029318,HAM_0002609,mel,malignant,train
ISIC_0029323,HAM_0000872,bcc,malignant,train
ISIC_0029337,HAM_0002506,bcc,malignant,train
ISIC_0029341,HAM_0002346,bcc,malignant,train
ISIC_0029352,HAM_0006765,bcc,malignant,train
ISIC_0029353,HAM_0001744,mel,malignant,train
ISIC_0029360,HAM_0000549,akiec,malignant,train
ISIC_0029362,HAM_0005413,akiec,malignant,train
ISIC_0029363,HAM_0005400,mel,malignant,train
ISIC_0029371,HAM_0005264,akiec,malignant,train
ISIC_0029391,HAM_0006575,bcc,malignant,train
ISIC_0029392,HAM_0002983,bcc,malignant,train
ISIC_0029397,HAM_0006538,mel,malignant,train
ISIC_0029412,HAM_0002024,bcc,malignant,train
ISIC_0029434,HAM_0002391,mel,malignant,train
ISIC_0029453,HAM_0005719,mel,malignant,train
ISIC_0029460,HAM_0000545,akiec,malignant,train
ISIC_0029473,HAM_0001796,mel,malignant,train
ISIC_0029489,HAM_0006005,bcc,malignant,train
ISIC_0029500,HAM_0006887,akiec,malignant,train
ISIC_0029501,HAM_0002018,bcc,malignant,train
ISIC_0029502,HAM_0003617,mel,malignant,train
ISIC_0029512,HAM_0004784,mel,malignant,train
ISIC_0029513,HAM_0000645,mel,malignant,train
ISIC_0029515,HAM_0007002,bcc,malignant,train
ISIC_0029524,HAM_0003191,bcc,malignant,train
ISIC_0029533,HAM_0005389,akiec,malignant,train
ISIC_0029538,HAM_0002534,mel,malignant,train
ISIC_0029539,HAM_0005971,bcc,malignant,train
ISIC_0029541,HAM_0004636,akiec,malignant,train
ISIC_0029546,HAM_0005482,bcc,malignant,train
ISIC_0029549,HAM_0005718,akiec,malignant,train
ISIC_0029558,HAM_0003683,mel,malignant,train
ISIC_0029562,HAM_0005719,mel,malignant,train
ISIC_0029563,HAM_0003146,akiec,malignant,train
ISIC_0029564,HAM_0004515,bcc,malignant,train
ISIC_0029567,HAM_0000954,akiec,malignant,train
ISIC_0029570,HAM_0002130,mel,malignant,train
ISIC_0029574,HAM_0005986,mel,malignant,train
ISIC_0029582,HAM_0003501,akiec,malignant,train
ISIC_0029591,HAM_0005121,mel,malignant,train
ISIC_0029598,HAM_0003401,akiec,malignant,train
ISIC_0029602,HAM_0003991,bcc,malignant,train
ISIC_0029606,HAM_0003700,mel,malignant,train
ISIC_0029610,HAM_0005459,akiec,malignant,train
ISIC_0029630,HAM_0006692,mel,malignant,train
ISIC_0029634,HAM_0003971,akiec,malignant,train
ISIC_0029638,HAM_0000005,akiec,malignant,train
ISIC_0029642,HAM_0006964,mel,malignant,train
ISIC_0029644,HAM_0005184,bcc,malignant,train
ISIC_0029651,HAM_0004643,mel,malignant,train
ISIC_0029655,HAM_0006727,bcc,malignant,train
ISIC_0029659,HAM_0000673,akiec,malignant,train
ISIC_0029660,HAM_0001703,mel,malignant,train
ISIC_0029669,HAM_0001616,bcc,malignant,train
ISIC_0029680,HAM_0001237,bcc,malignant,train
ISIC_0029698,HAM_0005425,mel,malignant,train
ISIC_0029705,HAM_0004936,mel,malignant,train
ISIC_0029713,HAM_0006036,akiec,malignant,train
ISIC_0029715,HAM_0000859,akiec,malignant,train
ISIC_0029726,HAM_0004102,mel,malignant,train
ISIC_0029740,HAM_0003225,mel,malignant,train
ISIC_0029744,HAM_0003782,mel,malignant,train
ISIC_0029745,HAM_0003941,bcc,malignant,train
ISIC_0029747,HAM_0006800,bcc,malignant,train
ISIC_0029755,HAM_0005776,bcc,malignant,train
ISIC_0029779,HAM_0000009,bcc,malignant,train
ISIC_0029780,HAM_0001596,mel,malignant,train
ISIC_0029805,HAM_0005575,bcc,malignant,train
ISIC_0029811,HAM_0003157,akiec,malignant,train
ISIC_0029819,HAM_0007586,mel,malignant,train
ISIC_0029827,HAM_0002699,akiec,malignant,train
ISIC_0029830,HAM_0006024,akiec,malignant,train
ISIC_0029831,HAM_0004711,bcc,malignant,train
ISIC_0029839,HAM_0002113,mel,malignant,train
ISIC_0029840,HAM_0004809,akiec,malignant,train
ISIC_0029843,HAM_0006257,mel,malignant,train
ISIC_0029847,HAM_0002791,bcc,malignant,train
ISIC_0029851,HAM_0000769,akiec,malignant,train
ISIC_0029859,HAM_0000492,mel,malignant,train
ISIC_0029860,HAM_0001967,akiec,malignant,train
ISIC_0029885,HAM_0000856,mel,malignant,train
ISIC_0029893,HAM_0006699,mel,malignant,train
ISIC_0029899,HAM_0005530,bcc,malignant,train
ISIC_0029900,HAM_0005551,akiec,malignant,train
ISIC_0029914,HAM_0006626,mel,malignant,train
ISIC_0029919,HAM_0005721,bcc,malignant,train
ISIC_0029930,HAM_0005889,akiec,malignant,train
ISIC_0029932,HAM_0004722,akiec,malignant,train
ISIC_0029933,HAM_0007305,mel,malignant,train
ISIC_0029937,HAM_0000766,mel,malignant,train
ISIC_0029951,HAM_0005973,bcc,malignant,train
ISIC_0029958,HAM_0004507,mel,malignant,train
ISIC_0029974,HAM_0004627,bcc,malignant,train
ISIC_0029995,HAM_0001835,mel,malignant,train
ISIC_0030010,HAM_0006548,bcc,malignant,train
ISIC_0030014,HAM_0005742,mel,malignant,train
ISIC_0030031,HAM_0007102,mel,malignant,train
ISIC_0030034,HAM_0006207,mel,malignant,train
ISIC_0030036,HAM_0007008,akiec,malignant,train
ISIC_0030047,HAM_0007242,mel,malignant,train
ISIC_0030060,HAM_0004126,mel,malignant,train
ISIC_0030076,HAM_0007085,akiec,malignant,train
ISIC_0030080,HAM_0006900,mel,malignant,train
ISIC_0030089,HAM_0007620,mel,malignant,train
ISIC_0030106,HAM_0001531,mel,malignant,train
ISIC_0030110,HAM_0001655,mel,malignant,train
ISIC_0030114,HAM_0005998,bcc,malignant,train
ISIC_0030119,HAM_0005557,mel,malignant,train
ISIC_0030129,HAM_0003558,mel,malignant,train
ISIC_0030133,HAM_0001152,akiec,malignant,train
ISIC_0030138,HAM_0006111,bcc,malignant,train
ISIC_0030142,HAM_0006434,akiec,malignant,train
ISIC_0030145,HAM_0001326,bcc,malignant,train
ISIC_0030150,HAM_0005124,mel,malignant,train
ISIC_0030158,HAM_0005255,akiec,malignant,train
ISIC_0030165,HAM_0005911,mel,malignant,train
ISIC_0030171,HAM_0006253,mel,malignant,train
ISIC_0030177,HAM_0000463,bcc,malignant,train
ISIC_0030181,HAM_0005985,bcc,malignant,train
ISIC_0030183,HAM_0005532,mel,malignant,train
ISIC_0030187,HAM_0002622,mel,malignant,train
ISIC_0030192,HAM_0006453,mel,malignant,train
ISIC_0030197,HAM_0006727,bcc,malignant,train
ISIC_0030211,HAM_0004126,mel,malignant,train
ISIC_0030223,HAM_0005642,mel,malignant,train
ISIC_0030230,HAM_0007588,bcc,malignant,train
ISIC_0030233,HAM_0003112,bcc,malignant,train
ISIC_0030245,HAM_0004780,akiec,malignant,train
ISIC_0030246,HAM_0003149,mel,malignant,train
ISIC_0030249,HAM_0003444,bcc,malignant,train
ISIC_0030261,HAM_0004871,bcc,malignant,train
ISIC_0030277,HAM_0004047,mel,malignant,train
ISIC_0030280,HAM_0003633,akiec,malignant,train
ISIC_0030281,HAM_0003315,mel,malignant,train
ISIC_0030297,HAM_0001621,akiec,malignant,train
ISIC_0030314,HAM_0004536,bcc,malignant,train
ISIC_0030324,HAM_0005095,mel,malignant,train
ISIC_0030333,HAM_0004853,mel,malignant,train
ISIC_0030335,HAM_0004603,bcc,malignant,train
ISIC_0030339,HAM_0000915,bcc,malignant,train
ISIC_0030341,HAM_0004558,akiec,malignant,train
ISIC_0030344,HAM_0007199,akiec,malignant,train
ISIC_0030349,HAM_0006572,bcc,malignant,train
ISIC_0030352,HAM_0001129,bcc,malignant,train
ISIC_0030360,HAM_0000220,mel,malignant,train
ISIC_0030382,HAM_0005640,mel,malignant,train
ISIC_0030390,HAM_0000917,mel,malignant,train
ISIC_0030391,HAM_0000337,mel,malignant,train
ISIC_0030403,HAM_0004027,bcc,malignant,train
ISIC_0030408,HAM_0002061,akiec,malignant,train
ISIC_0030417,HAM_0004476,mel,malignant,train
ISIC_0030423,HAM_0005121,mel,malignant,train
ISIC_0030440,HAM_0002509,mel,malignant,train
ISIC_0030445,HAM_0003031,mel,malignant,train
ISIC_0030446,HAM_0003805,bcc,malignant,train
ISIC_0030452,HAM_0004235,bcc,malignant,train
ISIC_0030463,HAM_0004655,akiec,malignant,train
ISIC_0030486,HAM_0001150,mel,malignant,train
ISIC_0030487,HAM_0000688,akiec,malignant,train
ISIC_0030491,HAM_0002441,akiec,malignant,train
ISIC_0030501,HAM_0000887,mel,malignant,train
ISIC_0030507,HAM_0000517,mel,malignant,train
ISIC_0030511,HAM_0005599,bcc,malignant,train
ISIC_0030521,HAM_0006522,mel,malignant,train
ISIC_0030528,HAM_0000512,bcc,malignant,train
ISIC_0030549,HAM_0002094,akiec,malignant,train
ISIC_0030552,HAM_0002897,mel,malignant,train
ISIC_0030564,HAM_0005613,mel,malignant,train
ISIC_0030574,HAM_0000195,bcc,malignant,train
ISIC_0030575,HAM_0002032,mel,malignant,train
ISIC_0030586,HAM_0006875,akiec,malignant,train
ISIC_0030591,HAM_0000005,akiec,malignant,train
ISIC_0030594,HAM_0002736,bcc,malignant,train
ISIC_0030604,HAM_0002613,mel,malignant,train
ISIC_0030616,HAM_0005623,mel,malignant,train
ISIC_0030623,HAM_0000871,mel,malignant,train
ISIC_0030644,HAM_0003853,bcc,malignant,train
ISIC_0030655,HAM_0000356,akiec,malignant,train
ISIC_0030659,HAM_0001618,bcc,malignant,train
ISIC_0030681,HAM_0004397,mel,malignant,train
ISIC_0030687,HAM_0000791,bcc,malignant,train
ISIC_0030690,HAM_0004514,bcc,malignant,train
ISIC_0030695,HAM_0004164,mel,malignant,train
ISIC_0030707,HAM_0001890,akiec,malignant,train
ISIC_0030712,HAM_0007248,bcc,malignant,train
ISIC_0030714,HAM_0003989,akiec,malignant,train
ISIC_0030730,HAM_0004592,akiec,malignant,train
ISIC_0030737,HAM_0003119,bcc,malignant,train
ISIC_0030746,HAM_0004621,bcc,malignant,train
ISIC_0030747,HAM_0006380,mel,malignant,train
ISIC_0030754,HAM_0007502,mel,malignant,train
ISIC_0030755,HAM_0001654,bcc,malignant,train
ISIC_0030756,HAM_0003176,mel,malignant,train
ISIC_0030759,HAM_0001353,mel,malignant,train
ISIC_0030760,HAM_0005624,mel,malignant,train
ISIC_0030766,HAM_0006351,bcc,malignant,train
ISIC_0030767,HAM_0004685,bcc,malignant,train
ISIC_0030778,HAM_0006800,bcc,malignant,train
ISIC_0030784,HAM_0005078,mel,malignant,train
ISIC_0030785,HAM_0004609,akiec,malignant,train
ISIC_0030794,HAM_0002185,akiec,malignant,train
ISIC_0030798,HAM_0001913,mel,malignant,train
ISIC_0030800,HAM_0005921,bcc,malignant,train
ISIC_0030803,HAM_0004012,akiec,malignant,train
ISIC_0030818,HAM_0002838,mel,malignant,train
ISIC_0030821,HAM_0006604,akiec,malignant,train
ISIC_0030824,HAM_0000330,mel,malignant,train
ISIC_0030825,HAM_0004060,akiec,malignant,train
ISIC_0030828,HAM_0001456,mel,malignant,train
ISIC_0030843,HAM_0001069,mel,malignant,train
ISIC_0030868,HAM_0001693,bcc,malignant,train
ISIC_0030883,HAM_0004326,mel,malignant,train
ISIC_0030898,HAM_0001847,mel,malignant,train
ISIC_0030901,HAM_0002131,mel,malignant,train
ISIC_0030910,HAM_0001598,mel,malignant,train
ISIC_0030915,HAM_0003043,bcc,malignant,train
ISIC_0030925,HAM_0002613,mel,malignant,train
ISIC_0030932,HAM_0000241,mel,malignant,train
ISIC_0030950,HAM_0006160,mel,malignant,train
ISIC_0030951,HAM_0000590,mel,malignant,train
ISIC_0030954,HAM_0003115,bcc,malignant,train
ISIC_0030970,HAM_0003497,mel,malignant,train
ISIC_0030986,HAM_0004439,akiec,malignant,train
ISIC_0030995,HAM_0002131,mel,malignant,train
ISIC_0031005,HAM_0000517,mel,malignant,train
ISIC_0031007,HAM_0000153,bcc,malignant,train
ISIC_0031009,HAM_0001434,bcc,malignant,train
ISIC_0031012,HAM_0005389,akiec,malignant,train
ISIC_0031013,HAM_0005752,mel,malignant,train
ISIC_0031023,HAM_0005678,mel,malignant,train
ISIC_0031025,HAM_0002911,mel,malignant,train
ISIC_0031026,HAM_0001640,bcc,malignant,train
ISIC_0031034,HAM_0000888,mel,malignant,train
ISIC_0031041,HAM_0002733,bcc,malignant,train
ISIC_0031043,HAM_0006217,akiec,malignant,train
ISIC_0031056,HAM_0007507,bcc,malignant,train
ISIC_0031057,HAM_0005509,bcc,malignant,train
ISIC_0031062,HAM_0001183,bcc,malignant,train
ISIC_0031063,HAM_0003764,bcc,malignant,train
ISIC_0031087,HAM_0004596,mel,malignant,train
ISIC_0031095,HAM_0005798,bcc,malignant,train
ISIC_0031108,HAM_0004809,akiec,malignant,train
ISIC_0031118,HAM_0006900,mel,malignant,train
ISIC_0031119,HAM_0004243,akiec,malignant,train
ISIC_0031122,HAM_0003389,bcc,malignant,train
ISIC_0031140,HAM_0003229,bcc,malignant,train
ISIC_0031146,HAM_0005006,mel,malignant,train
ISIC_0031154,HAM_0005371,bcc,malignant,train
ISIC_0031166,HAM_0001610,bcc,malignant,train
ISIC_0031169,HAM_0001616,bcc,malignant,train
ISIC_0031170,HAM_0003428,mel,malignant,train
ISIC_0031171,HAM_0000872,bcc,malignant,train
ISIC_0031175,HAM_0001654,bcc,malignant,train
ISIC_0031177,HAM_0005191,mel,malignant,train
ISIC_0031186,HAM_0000988,mel,malignant,train
ISIC_0031189,HAM_0006214,mel,malignant,train
ISIC_0031191,HAM_0005931,akiec,malignant,train
ISIC_0031198,HAM_0003422,akiec,malignant,train
ISIC_0031203,HAM_0004164,mel,malignant,train
ISIC_0031208,HAM_0001299,mel,malignant,train
ISIC_0031211,HAM_0004563,akiec,malignant,train
ISIC_0031225,HAM_0000352,bcc,malignant,train
ISIC_0031228,HAM_0006524,akiec,malignant,train
ISIC_0031239,HAM_0000767,mel,malignant,train
ISIC_0031243,HAM_0003738,bcc,malignant,train
ISIC_0031245,HAM_0005901,bcc,malignant,train
ISIC_0031258,HAM_0005971,bcc,malignant,train
ISIC_0031263,HAM_0007289,bcc,malignant,train
ISIC_0031266,HAM_0006609,bcc,malignant,train
ISIC_0031272,HAM_0006384,bcc,malignant,train
ISIC_0031284,HAM_0002717,bcc,malignant,train
ISIC_0031292,HAM_0007008,akiec,malignant,train
ISIC_0031298,HAM_0005334,bcc,malignant,train
ISIC_0031310,HAM_0003497,mel,malignant,train
ISIC_0031318,HAM_0001424,bcc,malignant,train
ISIC_0031339,HAM_0001744,mel,malignant,train
ISIC_0031350,HAM_0003435,mel,malignant,train
ISIC_0031351,HAM_0006274,bcc,malignant,train
ISIC_0031369,HAM_0000531,mel,malignant,train
ISIC_0031377,HAM_0000022,mel,malignant,train
ISIC_0031378,HAM_0002998,bcc,malignant,train
ISIC_0031381,HAM_0002441,akiec,malignant,train
ISIC_0031384,HAM_0002427,bcc,malignant,train
ISIC_0031386,HAM_0000417,mel,malignant,train
ISIC_0031389,HAM_0002591,mel,malignant,train
ISIC_0031400,HAM_0001331,bcc,malignant,train
ISIC_0031410,HAM_0003782,mel,malignant,train
ISIC_0031413,HAM_0004521,bcc,malignant,train
ISIC_0031417,HAM_0006380,mel,malignant,train
ISIC_0031430,HAM_0005705,akiec,malignant,train
ISIC_0031431,HAM_0004439,akiec,malignant,train
ISIC_0031442,HAM_0005982,bcc,malignant,train
ISIC_0031450,HAM_0003373,bcc,malignant,train
ISIC_0031470,HAM_0001424,bcc,malignant,train
ISIC_0031479,HAM_0000274,mel,malignant,train
ISIC_0031489,HAM_0003328,bcc,malignant,train
ISIC_0031494,HAM_0007238,mel,malignant,train
ISIC_0031498,HAM_0001953,mel,malignant,train
ISIC_0031506,HAM_0006902,akiec,malignant,train
ISIC_0031513,HAM_0007141,bcc,malignant,train
ISIC_0031517,HAM_0001202,mel,malignant,train
ISIC_0031520,HAM_0000872,bcc,malignant,train
ISIC_0031526,HAM_0007588,bcc,malignant,train
ISIC_0031527,HAM_0003805,bcc,malignant,train
ISIC_0031529,HAM_0001657,mel,malignant,train
ISIC_0031531,HAM_0001215,bcc,malignant,train
ISIC_0031539,HAM_0005302,bcc,malignant,train
ISIC_0031543,HAM_0007188,mel,malignant,train
ISIC_0031545,HAM_0007229,mel,malignant,train
ISIC_0031557,HAM_0006521,mel,malignant,train
ISIC_0031561,HAM_0006744,mel,malignant,train
ISIC_0031565,HAM_0000442,mel,malignant,train
ISIC_0031569,HAM_0003039,bcc,malignant,train
ISIC_0031578,HAM_0003157,akiec,malignant,train
ISIC_0031585,HAM_0004219,bcc,malignant,train
ISIC_0031597,HAM_0004627,bcc,malignant,train
ISIC_0031598,HAM_0005381,mel,malignant,train
ISIC_0031609,HAM_0004363,akiec,malignant,train
ISIC_0031614,HAM_0006049,bcc,malignant,train
ISIC_0031640,HAM_0001239,bcc,malignant,train
ISIC_0031642,HAM_0004607,mel,malignant,train
ISIC_0031643,HAM_0003851,bcc,malignant,train
ISIC_0031651,HAM_0006631,bcc,malignant,train
ISIC_0031659,HAM_0005264,akiec,malignant,train
ISIC_0031666,HAM_0000775,mel,malignant,train
ISIC_0031670,HAM_0006130,mel,malignant,train
ISIC_0031672,HAM_0004439,akiec,malignant,train
ISIC_0031692,HAM_0007131,akiec,malignant,train
ISIC_0031697,HAM_0003177,bcc,malignant,train
ISIC_0031698,HAM_0000082,bcc,malignant,train
ISIC_0031709,HAM_0000282,mel,malignant,train
ISIC_0031711,HAM_0002011,mel,malignant,train
ISIC_0031712,HAM_0004147,bcc,malignant,train
ISIC_0031718,HAM_0000863,mel,malignant,train
ISIC_0031721,HAM_0006564,bcc,malignant,train
ISIC_0031728,HAM_0007588,bcc,malignant,train
ISIC_0031738,HAM_0005766,akiec,malignant,train
ISIC_0031741,HAM_0006400,mel,malignant,train
ISIC_0031743,HAM_0005505,akiec,malignant,train
ISIC_0031746,HAM_0003534,mel,malignant,train
ISIC_0031749,HAM_0002791,bcc,malignant,train
ISIC_0031762,HAM_0007428,bcc,malignant,train
ISIC_0031778,HAM_0003509,mel,malignant,train
ISIC_0031779,HAM_0001284,mel,malignant,train
ISIC_0031789,HAM_0002717,bcc,malignant,train
ISIC_0031795,HAM_0002711,mel,malignant,train
ISIC_0031824,HAM_0001326,bcc,malignant,train
ISIC_0031844,HAM_0000536,mel,malignant,train
ISIC_0031852,HAM_0004441,akiec,malignant,train
ISIC_0031874,HAM_0001922,akiec,malignant,train
ISIC_0031890,HAM_0007420,mel,malignant,train
ISIC_0031900,HAM_0001113,mel,malignant,train
ISIC_0031908,HAM_0002772,mel,malignant,train
ISIC_0031915,HAM_0000136,mel,malignant,train
ISIC_0031922,HAM_0000020,akiec,malignant,train
ISIC_0031925,HAM_0001707,bcc,malignant,train
ISIC_0031927,HAM_0001277,akiec,malignant,train
ISIC_0031929,HAM_0001499,akiec,malignant,train
ISIC_0031940,HAM_0001234,akiec,malignant,train
ISIC_0031941,HAM_0007538,mel,malignant,train
ISIC_0031957,HAM_0004081,mel,malignant,train
ISIC_0031971,HAM_0006564,bcc,malignant,train
ISIC_0031976,HAM_0006851,bcc,malignant,train
ISIC_0031977,HAM_0006828,mel,malignant,train
ISIC_0031986,HAM_0000658,bcc,malignant,train
ISIC_0031993,HAM_0006887,akiec,malignant,train
ISIC_0031999,HAM_0003531,mel,malignant,train
ISIC_0032017,HAM_0007368,mel,malignant,train
ISIC_0032019,HAM_0003194,mel,malignant,train
ISIC_0032022,HAM_0005417,bcc,malignant,train
ISIC_0032030,HAM_0005985,bcc,malignant,train
ISIC_0032044,HAM_0004643,mel,malignant,train
ISIC_0032046,HAM_0005697,mel,malignant,train
ISIC_0032061,HAM_0004685,bcc,malignant,train
ISIC_0032070,HAM_0002609,mel,malignant,train
ISIC_0032072,HAM_0004593,mel,malignant,train
ISIC_0032081,HAM_0005078,mel,malignant,train
ISIC_0032092,HAM_0005379,bcc,malignant,train
ISIC_0032095,HAM_0005789,mel,malignant,train
ISIC_0032098,HAM_0006739,mel,malignant,train
ISIC_0032110,HAM_0002834,mel,malignant,train
ISIC_0032132,HAM_0000352,bcc,malignant,train
ISIC_0032134,HAM_0002430,mel,malignant,train
ISIC_0032139,HAM_0003738,bcc,malignant,train
ISIC_0032149,HAM_0001964,mel,malignant,train
ISIC_0032152,HAM_0003869,mel,malignant,train
ISIC_0032154,HAM_0002307,akiec,malignant,train
ISIC_0032164,HAM_0000807,bcc,malignant,train
ISIC_0032174,HAM_0005559,bcc,malignant,train
ISIC_0032182,HAM_0006651,mel,malignant,train
ISIC_0032185,HAM_0006111,bcc,malignant,train
ISIC_0032190,HAM_0006214,mel,malignant,train
ISIC_0032192,HAM_0007070,mel,malignant,train
ISIC_0032194,HAM_0003596,bcc,malignant,train
ISIC_0032199,HAM_0000361,akiec,malignant,train
ISIC_0032203,HAM_0005954,akiec,malignant,train
ISIC_0032204,HAM_0005789,mel,malignant,train
ISIC_0032207,HAM_0000513,mel,malignant,train
ISIC_0032220,HAM_0003521,mel,malignant,train
ISIC_0032222,HAM_0001415,bcc,malignant,train
ISIC_0032225,HAM_0001388,bcc,malignant,train
ISIC_0032238,HAM_0000688,akiec,malignant,train
ISIC_0032245,HAM_0004979,mel,malignant,train
ISIC_0032246,HAM_0005509,bcc,malignant,train
ISIC_0032248,HAM_0002119,mel,malignant,train
ISIC_0032258,HAM_0003521,mel,malignant,train
ISIC_0032265,HAM_0002714,mel,malignant,train
ISIC_0032269,HAM_0003256,mel,malignant,train
ISIC_0032277,HAM_0001624,akiec,malignant,train
ISIC_0032287,HAM_0006223,mel,malignant,train
ISIC_0032290,HAM_0004480,bcc,malignant,train
ISIC_0032302,HAM_0006765,bcc,malignant,train
ISIC_0032307,HAM_0001301,bcc,malignant,train
ISIC_0032318,HAM_0006444,bcc,malignant,train
ISIC_0032329,HAM_0005027,akiec,malignant,train
ISIC_0032331,HAM_0004813,mel,malignant,train
ISIC_0032349,HAM_0003086,akiec,malignant,train
ISIC_0032356,HAM_0000982,akiec,malignant,train
ISIC_0032371,HAM_0006483,akiec,malignant,train
ISIC_0032372,HAM_0000125,mel,malignant,train
ISIC_0032384,HAM_0007009,bcc,malignant,train
ISIC_0032389,HAM_0003102,mel,malignant,train
ISIC_0032396,HAM_0000876,mel,malignant,train
ISIC_0032397,HAM_0005459,akiec,malignant,train
ISIC_0032400,HAM_0006803,mel,malignant,train
ISIC_0032404,HAM_0007038,akiec,malignant,train
ISIC_0032414,HAM_0001926,bcc,malignant,train
ISIC_0032415,HAM_0000463,bcc,malignant,train
ISIC_0032420,HAM_0003055,mel,malignant,train
ISIC_0032424,HAM_0001819,mel,malignant,train
ISIC_0032425,HAM_0001349,mel,malignant,train
ISIC_0032429,HAM_0005973,bcc,malignant,train
ISIC_0032430,HAM_0006942,mel,malignant,train
ISIC_0032437,HAM_0007601,akiec,malignant,train
ISIC_0032439,HAM_0005547,bcc,malignant,train
ISIC_0032447,HAM_0007343,mel,malignant,train
ISIC_0032450,HAM_0006908,mel,malignant,train
ISIC_0032455,HAM_0001337,akiec,malignant,train
ISIC_0032461,HAM_0001528,bcc,malignant,train
ISIC_0032466,HAM_0005061,mel,malignant,train
ISIC_0032476,HAM_0001744,mel,malignant,train
ISIC_0032482,HAM_0006387,bcc,malignant,train
ISIC_0032497,HAM_0001759,bcc,malignant,train
ISIC_0032504,HAM_0001791,mel,malignant,train
ISIC_0032509,HAM_0003335,mel,malignant,train
ISIC_0032511,HAM_0003620,mel,malignant,train
ISIC_0032517,HAM_0004240,mel,malignant,train
ISIC_0032522,HAM_0005303,mel,malignant,train
ISIC_0032526,HAM_0005249,mel,malignant,train
ISIC_0032532,HAM_0004405,mel,malignant,train
ISIC_0032533,HAM_0003602,mel,malignant,train
ISIC_0032536,HAM_0007471,bcc,malignant,train
ISIC_0032537,HAM_0001928,mel,malignant,train
ISIC_0032544,HAM_0000388,mel,malignant,train
ISIC_0032547,HAM_0002993,mel,malignant,train
ISIC_0032550,HAM_0000179,mel,malignant,train
ISIC_0032552,HAM_0001105,mel,malignant,train
ISIC_0032559,HAM_0000709,mel,malignant,train
ISIC_0032564,HAM_0000321,mel,malignant,train
ISIC_0032569,HAM_0002235,mel,malignant,train
ISIC_0032586,HAM_0005758,mel,malignant,train
ISIC_0032592,HAM_0006923,mel,malignant,train
ISIC_0032596,HAM_0001863,mel,malignant,train
ISIC_0032597,HAM_0005992,mel,malignant,train
ISIC_0032598,HAM_0006545,mel,malignant,train
ISIC_0032602,HAM_0004811,mel,malignant,train
ISIC_0032610,HAM_0006802,mel,malignant,train
ISIC_0032611,HAM_0003072,bcc,malignant,train
ISIC_0032617,HAM_0006101,mel,malignant,train
ISIC_0032622,HAM_0000002,mel,malignant,train
ISIC_0032626,HAM_0005953,mel,malignant,train
ISIC_0032629,HAM_0000483,mel,malignant,train
ISIC_0032637,HAM_0002956,mel,malignant,train
ISIC_0032638,HAM_0005711,mel,malignant,train
ISIC_0032645,HAM_0002488,mel,malignant,train
ISIC_0032652,HAM_0004083,bcc,malignant,train
ISIC_0032653,HAM_0002841,mel,malignant,train
ISIC_0032656,HAM_0006923,mel,malignant,train
ISIC_0032660,HAM_0002565,bcc,malignant,train
ISIC_0032662,HAM_0003386,mel,malignant,train
ISIC_0032672,HAM_0006517,mel,malignant,train
ISIC_0032684,HAM_0003566,mel,malignant,train
ISIC_0032685,HAM_0005608,mel,malignant,train
ISIC_0032687,HAM_0001344,mel,malignant,train
ISIC_0032690,HAM_0000706,mel,malignant,train
ISIC_0032695,HAM_0004853,mel,malignant,train
ISIC_0032696,HAM_0000993,bcc,malignant,train
ISIC_0032698,HAM_0001686,mel,malignant,train
ISIC_0032699,HAM_0001465,mel,malignant,train
ISIC_0032716,HAM_0000553,mel,malignant,train
ISIC_0032718,HAM_0003202,mel,malignant,train
ISIC_0032722,HAM_0005368,mel,malignant,train
ISIC_0032723,HAM_0005992,mel,malignant,train
ISIC_0032724,HAM_0004811,mel,malignant,train
ISIC_0032726,HAM_0007180,mel,malignant,train
ISIC_0032733,HAM_0000321,mel,malignant,train
ISIC_0032736,HAM_0003202,mel,malignant,train
ISIC_0032741,HAM_0005478,bcc,malignant,train
ISIC_0032750,HAM_0007163,mel,malignant,train
ISIC_0032751,HAM_0005992,mel,malignant,train
ISIC_0032768,HAM_0001138,bcc,malignant,train
ISIC_0032782,HAM_0005303,mel,malignant,train
ISIC_0032790,HAM_0004754,mel,malignant,train
ISIC_0032797,HAM_0001863,mel,malignant,train
ISIC_0032799,HAM_0002526,bcc,malignant,train
ISIC_0032806,HAM_0005970,mel,malignant,train
ISIC_0032807,HAM_0002488,mel,malignant,train
ISIC_0032810,HAM_0001863,mel,malignant,train
ISIC_0032812,HAM_0005748,mel,malignant,train
ISIC_0032816,HAM_0000879,bcc,malignant,train
ISIC_0032823,HAM_0006886,mel,malignant,train
ISIC_0032833,HAM_0005893,mel,malignant,train
ISIC_0032834,HAM_0005396,bcc,malignant,train
ISIC_0032836,HAM_0003073,mel,malignant,train
ISIC_0032840,HAM_0003679,mel,malignant,train
ISIC_0032841,HAM_0003280,mel,malignant,train
ISIC_0032844,HAM_0000388,mel,malignant,train
ISIC_0032845,HAM_0006376,mel,malignant,train
ISIC_0032847,HAM_0002004,mel,malignant,train
ISIC_0032850,HAM_0007248,bcc,malignant,train
ISIC_0032854,HAM_0000239,akiec,malignant,train
ISIC_0032856,HAM_0001863,mel,malignant,train
ISIC_0032857,HAM_0003887,bcc,malignant,train
ISIC_0032862,HAM_0000176,mel,malignant,train
ISIC_0032869,HAM_0003495,mel,malignant,train
ISIC_0032870,HAM_0007245,mel,malignant,train
ISIC_0032872,HAM_0001570,mel,malignant,train
ISIC_0032873,HAM_0003174,mel,malignant,train
ISIC_0032879,HAM_0004984,mel,malignant,train
ISIC_0032887,HAM_0006802,mel,malignant,train
ISIC_0032888,HAM_0002939,mel,malignant,train
ISIC_0032892,HAM_0003354,mel,malignant,train
ISIC_0032894,HAM_0000823,bcc,malignant,train
ISIC_0032903,HAM_0005608,mel,malignant,train
ISIC_0032906,HAM_0003887,bcc,malignant,train
ISIC_0032913,HAM_0004881,mel,malignant,train
ISIC_0032915,HAM_0001524,mel,malignant,train
ISIC_0032917,HAM_0002342,mel,malignant,train
ISIC_0032918,HAM_0000706,mel,malignant,train
ISIC_0032921,HAM_0004927,mel,malignant,train
ISIC_0032922,HAM_0006426,mel,malignant,train
ISIC_0032925,HAM_0002342,mel,malignant,train
ISIC_0032927,HAM_0001734,mel,malignant,train
ISIC_0032936,HAM_0002552,mel,malignant,train
ISIC_0032940,HAM_0005628,mel,malignant,train
ISIC_0032958,HAM_0006824,mel,malignant,train
ISIC_0032959,HAM_0003427,bcc,malignant,train
ISIC_0032968,HAM_0001272,mel,malignant,train
ISIC_0032975,HAM_0001647,mel,malignant,train
ISIC_0032976,HAM_0006330,mel,malignant,train
ISIC_0032981,HAM_0004949,mel,malignant,train
ISIC_0032982,HAM_0002841,mel,malignant,train
ISIC_0032985,HAM_0002552,mel,malignant,train
ISIC_0032987,HAM_0001155,mel,malignant,train
ISIC_0032988,HAM_0006540,mel,malignant,train
ISIC_0032991,HAM_0004849,bcc,malignant,train
ISIC_0032993,HAM_0002956,mel,malignant,train
ISIC_0033001,HAM_0000263,bcc,malignant,train
ISIC_0033004,HAM_0003602,mel,malignant,train
ISIC_0033012,HAM_0000795,bcc,malignant,train
ISIC_0033017,HAM_0002732,mel,malignant,train
ISIC_0033020,HAM_0001138,bcc,malignant,train
ISIC_0033023,HAM_0004011,mel,malignant,train
ISIC_0033024,HAM_0006184,mel,malignant,train
ISIC_0033027,HAM_0001174,mel,malignant,train
ISIC_0033029,HAM_0004302,mel,malignant,train
ISIC_0033034,HAM_0007032,mel,malignant,train
ISIC_0033037,HAM_0004109,mel,malignant,train
ISIC_0033038,HAM_0003466,mel,malignant,train
ISIC_0033042,HAM_0002149,mel,malignant,train
ISIC_0033050,HAM_0003439,mel,malignant,train
ISIC_0033054,HAM_0002664,bcc,malignant,train
ISIC_0033055,HAM_0001344,mel,malignant,train
ISIC_0033063,HAM_0005280,mel,malignant,train
ISIC_0033068,HAM_0002671,mel,malignant,train
ISIC_0033073,HAM_0000176,mel,malignant,train
ISIC_0033074,HAM_0005368,mel,malignant,train
ISIC_0033081,HAM_0007583,mel,malignant,train
ISIC_0033089,HAM_0000880,mel,malignant,train
ISIC_0033099,HAM_0003700,mel,malignant,train
ISIC_0033103,HAM_0000097,mel,malignant,train
ISIC_0033114,HAM_0000709,mel,malignant,train
ISIC_0033120,HAM_0007558,mel,malignant,train
ISIC_0033125,HAM_0001863,mel,malignant,train
ISIC_0033129,HAM_0004811,mel,malignant,train
ISIC_0033146,HAM_0003690,bcc,malignant,train
ISIC_0033151,HAM_0004282,akiec,malignant,train
ISIC_0033152,HAM_0001135,mel,malignant,train
ISIC_0033154,HAM_0005336,mel,malignant,train
ISIC_0033166,HAM_0005249,mel,malignant,train
ISIC_0033171,HAM_0003566,mel,malignant,train
ISIC_0033174,HAM_0006321,mel,malignant,train
ISIC_0033178,HAM_0001570,mel,malignant,train
ISIC_0033180,HAM_0005010,mel,malignant,train
ISIC_0033183,HAM_0000321,mel,malignant,train
ISIC_0033186,HAM_0000095,mel,malignant,train
ISIC_0033192,HAM_0005336,mel,malignant,train
ISIC_0033193,HAM_0001863,mel,malignant,train
ISIC_0033196,HAM_0002841,mel,malignant,train
ISIC_0033198,HAM_0004754,mel,malignant,train
ISIC_0033203,HAM_0000879,bcc,malignant,train
ISIC_0033204,HAM_0006886,mel,malignant,train
ISIC_0033205,HAM_0001138,bcc,malignant,train
ISIC_0033209,HAM_0001465,mel,malignant,train
ISIC_0033217,HAM_0005141,mel,malignant,train
ISIC_0033218,HAM_0002664,bcc,malignant,train
ISIC_0033226,HAM_0000799,mel,malignant,train
ISIC_0033232,HAM_0002552,mel,malignant,train
ISIC_0033238,HAM_0007574,mel,malignant,train
ISIC_0033239,HAM_0006321,mel,malignant,train
ISIC_0033240,HAM_0005303,mel,malignant,train
ISIC_0033241,HAM_0006545,mel,malignant,train
ISIC_0033245,HAM_0004754,mel,malignant,train
ISIC_0033257,HAM_0003046,bcc,malignant,train
ISIC_0033258,HAM_0004011,mel,malignant,train
ISIC_0033267,HAM_0007086,mel,malignant,train
ISIC_0033268,HAM_0007163,mel,malignant,train
ISIC_0033269,HAM_0006189,mel,malignant,train
ISIC_0033271,HAM_0000823,bcc,malignant,train
ISIC_0033272,HAM_0007180,mel,malignant,train
ISIC_0033274,HAM_0006330,mel,malignant,train
ISIC_0033275,HAM_0003280,mel,malignant,train
ISIC_0033278,HAM_0003983,mel,malignant,train
ISIC_0033279,HAM_0006802,mel,malignant,train
ISIC_0033286,HAM_0005758,mel,malignant,train
ISIC_0033287,HAM_0001928,mel,malignant,train
ISIC_0033299,HAM_0000107,mel,malignant,train
ISIC_0033300,HAM_0003700,mel,malignant,train
ISIC_0033301,HAM_0005478,bcc,malignant,train
ISIC_0033302,HAM_0005040,mel,malignant,train
ISIC_0033304,HAM_0004998,mel,malignant,train
ISIC_0033310,HAM_0000119,mel,malignant,train
ISIC_0033312,HAM_0007117,mel,malignant,train
ISIC_0033317,HAM_0000662,mel,malignant,train
ISIC_0033320,HAM_0005249,mel,malignant,train
ISIC_0033323,HAM_0005608,mel,malignant,train
ISIC_0033324,HAM_0004304,mel,malignant,train
ISIC_0033333,HAM_0006445,mel,malignant,train
ISIC_0033344,HAM_0006540,mel,malignant,train
ISIC_0033354,HAM_0003887,bcc,malignant,train
ISIC_0033358,HAM_0004282,akiec,malignant,train
ISIC_0033362,HAM_0007234,mel,malignant,train
ISIC_0033366,HAM_0000879,bcc,malignant,train
ISIC_0033368,HAM_0005809,mel,malignant,train
ISIC_0033369,HAM_0007343,mel,malignant,train
ISIC_0033372,HAM_0001749,bcc,malignant,train
ISIC_0033377,HAM_0004056,mel,malignant,train
ISIC_0033387,HAM_0001105,mel,malignant,train
ISIC_0033392,HAM_0003174,mel,malignant,train
ISIC_0033394,HAM_0004844,mel,malignant,train
ISIC_0033413,HAM_0002615,akiec,malignant,train
ISIC_0033415,HAM_0004927,mel,malignant,train
ISIC_0033416,HAM_0003386,mel,malignant,train
ISIC_0033424,HAM_0000079,mel,malignant,train
ISIC_0033426,HAM_0001143,mel,malignant,train
ISIC_0033431,HAM_0000206,mel,malignant,train
ISIC_0033432,HAM_0005893,mel,malignant,train
ISIC_0033440,HAM_0000392,mel,malignant,train
ISIC_0033444,HAM_0003073,mel,malignant,train
ISIC_0033452,HAM_0003386,mel,malignant,train
ISIC_0033454,HAM_0005021,mel,malignant,train
ISIC_0033456,HAM_0002615,akiec,malignant,train
ISIC_0033468,HAM_0000795,bcc,malignant,train
ISIC_0033470,HAM_0003421,mel,malignant,train
ISIC_0033477,HAM_0007021,mel,malignant,train
ISIC_0033479,HAM_0004321,mel,malignant,train
ISIC_0033483,HAM_0007471,bcc,malignant,train
ISIC_0033494,HAM_0002615,akiec,malignant,train
ISIC_0033496,HAM_0001734,mel,malignant,train
ISIC_0033499,HAM_0003072,bcc,malignant,train
ISIC_0033500,HAM_0004405,mel,malignant,train
ISIC_0033504,HAM_0002565,bcc,malignant,train
ISIC_0033518,HAM_0002952,mel,malignant,train
ISIC_0033520,HAM_0006462,mel,malignant,train
ISIC_0033522,HAM_0004321,mel,malignant,train
ISIC_0033524,HAM_0003495,mel,malignant,train
ISIC_0033526,HAM_0003439,mel,malignant,train
ISIC_0033533,HAM_0001974,mel,malignant,train
ISIC_0033534,HAM_0005953,mel,malignant,train
ISIC_0033538,HAM_0006824,mel,malignant,train
ISIC_0033545,HAM_0007558,mel,malignant,train
ISIC_0033546,HAM_0000055,mel,malignant,train
ISIC_0033551,HAM_0004083,bcc,malignant,train
ISIC_0033559,HAM_0006426,mel,malignant,train
ISIC_0033560,HAM_0003421,mel,malignant,train
ISIC_0033562,HAM_0000880,mel,malignant,train
ISIC_0033568,HAM_0005627,mel,malignant,train
ISIC_0033570,HAM_0003679,mel,malignant,train
ISIC_0033571,HAM_0004083,bcc,malignant,train
ISIC_0033575,HAM_0000823,bcc,malignant,train
ISIC_0033578,HAM_0004571,mel,malignant,train
ISIC_0033579,HAM_0000394,bcc,malignant,train
ISIC_0033586,HAM_0000799,mel,malignant,train
ISIC_0033593,HAM_0003225,mel,malignant,train
ISIC_0033595,HAM_0005280,mel,malignant,train
ISIC_0033603,HAM_0005010,mel,malignant,train
ISIC_0033607,HAM_0005627,mel,malignant,train
ISIC_0033611,HAM_0000799,mel,malignant,train
ISIC_0033612,HAM_0007583,mel,malignant,train
ISIC_0033616,HAM_0003700,mel,malignant,train
ISIC_0033619,HAM_0005748,mel,malignant,train
ISIC_0033624,HAM_0007574,mel,malignant,train
ISIC_0033630,HAM_0004984,mel,malignant,train
ISIC_0033638,HAM_0005040,mel,malignant,train
ISIC_0033643,HAM_0000483,mel,malignant,train
ISIC_0033644,HAM_0002993,mel,malignant,train
ISIC_0033651,HAM_0004998,mel,malignant,train
ISIC_0033654,HAM_0002004,mel,malignant,train
ISIC_0033655,HAM_0007343,mel,malignant,train
ISIC_0033662,HAM_0006376,mel,malignant,train
ISIC_0033663,HAM_0004240,mel,malignant,train
ISIC_0033666,HAM_0002664,bcc,malignant,train
ISIC_0033668,HAM_0000706,mel,malignant,train
ISIC_0033670,HAM_0003225,mel,malignant,train
ISIC_0033678,HAM_0001412,mel,malignant,train
ISIC_0033679,HAM_0003983,mel,malignant,train
ISIC_0033687,HAM_0007117,mel,malignant,train
ISIC_0033696,HAM_0000176,mel,malignant,train
ISIC_0033700,HAM_0000179,mel,malignant,train
ISIC_0033705,HAM_0001576,akiec,malignant,train
ISIC_0033710,HAM_0004304,mel,malignant,train
ISIC_0033717,HAM_0006445,mel,malignant,train
ISIC_0033720,HAM_0005396,bcc,malignant,train
ISIC_0033725,HAM_0001928,mel,malignant,train
ISIC_0033728,HAM_0005256,mel,malignant,train
ISIC_0033730,HAM_0001647,mel,malignant,train
ISIC_0033747,HAM_0001243,bcc,malignant,train
ISIC_0033752,HAM_0000079,mel,malignant,train
ISIC_0033773,HAM_0004109,mel,malignant,train
ISIC_0033779,HAM_0005711,mel,malignant,train
ISIC_0033805,HAM_0005040,mel,malignant,train
ISIC_0033806,HAM_0004881,mel,malignant,train
ISIC_0033807,HAM_0001974,mel,malignant,train
ISIC_0033811,HAM_0004282,akiec,malignant,train
ISIC_0033813,HAM_0000423,mel,malignant,train
ISIC_0033814,HAM_0002086,mel,malignant,train
ISIC_0033819,HAM_0000388,mel,malignant,train
ISIC_0033820,HAM_0002086,mel,malignant,train
ISIC_0033831,HAM_0007343,mel,malignant,train
ISIC_0033834,HAM_0001412,mel,malignant,train
ISIC_0033843,HAM_0002952,mel,malignant,train
ISIC_0033848,HAM_0000002,mel,malignant,train
ISIC_0033856,HAM_0002377,mel,malignant,train
ISIC_0033863,HAM_0007086,mel,malignant,train
ISIC_0033866,HAM_0000239,akiec,malignant,train
ISIC_0033872,HAM_0006101,mel,malignant,train
ISIC_0033874,HAM_0002732,mel,malignant,train
ISIC_0033878,HAM_0003351,mel,malignant,train
ISIC_0033883,HAM_0004949,mel,malignant,train
ISIC_0033885,HAM_0005737,mel,malignant,train
ISIC_0033901,HAM_0002342,mel,malignant,train
ISIC_0033911,HAM_0005711,mel,malignant,train
ISIC_0033925,HAM_0000206,mel,malignant,train
ISIC_0033931,HAM_0005490,mel,malignant,train
ISIC_0033938,HAM_0003280,mel,malignant,train
ISIC_0033946,HAM_0007343,mel,malignant,train
ISIC_0033953,HAM_0006886,mel,malignant,train
ISIC_0033956,HAM_0000662,mel,malignant,train
ISIC_0033962,HAM_0005010,mel,malignant,train
ISIC_0033968,HAM_0002939,mel,malignant,train
ISIC_0033975,HAM_0003983,mel,malignant,train
ISIC_0033980,HAM_0003602,mel,malignant,train
ISIC_0033985,HAM_0006321,mel,malignant,train
ISIC_0033986,HAM_0003602,mel,malignant,train
ISIC_0033999,HAM_0002377,mel,malignant,train
ISIC_0034000,HAM_0001793,mel,malignant,train
ISIC_0034005,HAM_0006763,mel,malignant,train
ISIC_0034006,HAM_0000709,mel,malignant,train
ISIC_0034012,HAM_0006011,mel,malignant,train
ISIC_0034015,HAM_0003216,bcc,malignant,train
ISIC_0034022,HAM_0002732,mel,malignant,train
ISIC_0034026,HAM_0006586,bcc,malignant,train
ISIC_0034028,HAM_0006462,mel,malignant,train
ISIC_0034034,HAM_0005141,mel,malignant,train
ISIC_0034046,HAM_0000179,mel,malignant,train
ISIC_0034047,HAM_0002559,bcc,malignant,train
ISIC_0034049,HAM_0007589,mel,malignant,train
ISIC_0034050,HAM_0002723,mel,malignant,train
ISIC_0034051,HAM_0004056,mel,malignant,train
ISIC_0034052,HAM_0003566,mel,malignant,train
ISIC_0034058,HAM_0000263,bcc,malignant,train
ISIC_0034059,HAM_0005280,mel,malignant,train
ISIC_0034061,HAM_0000553,mel,malignant,train
ISIC_0034062,HAM_0004914,mel,malignant,train
ISIC_0034064,HAM_0002235,mel,malignant,train
ISIC_0034065,HAM_0005748,mel,malignant,train
ISIC_0034066,HAM_0001749,bcc,malignant,train
ISIC_0034068,HAM_0003335,mel,malignant,train
ISIC_0034074,HAM_0001465,mel,malignant,train
ISIC_0034076,HAM_0006517,mel,malignant,train
ISIC_0034085,HAM_0007117,mel,malignant,train
ISIC_0034087,HAM_0005368,mel,malignant,train
ISIC_0034089,HAM_0007574,mel,malignant,train
ISIC_0034092,HAM_0007021,mel,malignant,train
ISIC_0034093,HAM_0003220,bcc,malignant,train
ISIC_0034094,HAM_0003421,mel,malignant,train
ISIC_0034095,HAM_0000394,bcc,malignant,train
ISIC_0034100,HAM_0004571,mel,malignant,train
ISIC_0034101,HAM_0004853,mel,malignant,train
ISIC_0034104,HAM_0002993,mel,malignant,train
ISIC_0034106,HAM_0000097,mel,malignant,train
ISIC_0034107,HAM_0005809,mel,malignant,train
ISIC_0034117,HAM_0004927,mel,malignant,train
ISIC_0034119,HAM_0003046,bcc,malignant,train
ISIC_0034120,HAM_0006445,mel,malignant,train
ISIC_0034123,HAM_0006586,bcc,malignant,train
ISIC_0034132,HAM_0003466,mel,malignant,train
ISIC_0034134,HAM_0006184,mel,malignant,train
ISIC_0034141,HAM_0000483,mel,malignant,train
ISIC_0034143,HAM_0000394,bcc,malignant,train
ISIC_0034145,HAM_0004949,mel,malignant,train
ISIC_0034150,HAM_0006011,mel,malignant,train
ISIC_0034155,HAM_0003690,bcc,malignant,train
ISIC_0034159,HAM_0000553,mel,malignant,train
ISIC_0034160,HAM_0006572,bcc,malignant,train
ISIC_0034161,HAM_0001243,bcc,malignant,train
ISIC_0034170,HAM_0004914,mel,malignant,train
ISIC_0034173,HAM_0005021,mel,malignant,train
ISIC_0034180,HAM_0007086,mel,malignant,train
ISIC_0034183,HAM_0003073,mel,malignant,train
ISIC_0034202,HAM_0007032,mel,malignant,train
ISIC_0034205,HAM_0007583,mel,malignant,train
ISIC_0034211,HAM_0007558,mel,malignant,train
ISIC_0034218,HAM_0002671,mel,malignant,train
ISIC_0034222,HAM_0002235,mel,malignant,train
ISIC_0034223,HAM_0003216,bcc,malignant,train
ISIC_0034233,HAM_0004844,mel,malignant,train
ISIC_0034236,HAM_0005893,mel,malignant,train
ISIC_0034243,HAM_0002723,mel,malignant,train
ISIC_0034246,HAM_0000002,mel,malignant,train
ISIC_0034253,HAM_0006097,mel,malignant,train
ISIC_0034255,HAM_0005396,bcc,malignant,train
ISIC_0034262,HAM_0000097,mel,malignant,train
ISIC_0034263,HAM_0002671,mel,malignant,train
ISIC_0034269,HAM_0000662,mel,malignant,train
ISIC_0034275,HAM_0000392,mel,malignant,train
ISIC_0034276,HAM_0003046,bcc,malignant,train
ISIC_0034284,HAM_0004240,mel,malignant,train
ISIC_0034289,HAM_0006545,mel,malignant,train
ISIC_0034294,HAM_0007032,mel,malignant,train
ISIC_0034306,HAM_0002526,bcc,malignant,train
ISIC_0034313,HAM_0003679,mel,malignant,train
ISIC_0034316,HAM_0004304,mel,malignant,train
ISIC_0034317,HAM_0006376,mel,malignant,train


==> anc/bham_cv.sh <==
#!/bin/bash
#
# bham_cv.sh — HAM10000 (bham) cross-validation (C) runs on the lesion-disjoint
# binarized HAM10000 dataset (~/image_data/bham + bhamsus). Sibling of bham_rf.sh;
# the C arm of the F/R/C protocol comparison. Naming matches cvdl_parser.py.
# --group-map points cvic at split_manifest.csv (image_id,lesion_id) so the CV
# folds are lesion-disjoint (no lesion straddles train and validation folds).
# Writes logs to the current dir — run in a fresh output directory.

usage() {
    echo "Usage: $0 [--n-trials N] [--epochs N] [--folds N] [--prefix STR] [--model STR]"
    echo "  --n-trials N   number of Optuna trials per run (default: 50)"
    echo "  --epochs N     number of epochs per trial (default: 50)"
    echo "  --folds N      number of CV folds (default: 5)"
    echo "  --prefix STR   dataset prefix, also used as run-name prefix (default: bham100)"
    echo "  --model STR    deep learning model (default: resnet18)"
    exit 1
}

n_trials=50
epochs=50
folds=5
prefix=bham100
model=resnet18

if [[ $# -eq 0 ]]; then
    usage
fi

while [[ $# -gt 0 ]]; do
    case "$1" in
        --n-trials) n_trials="$2"; shift 2 ;;
        --epochs)   epochs="$2";   shift 2 ;;
        --folds)    folds="$2";    shift 2 ;;
        --prefix)   prefix="$2";   shift 2 ;;
        --model)    model="$2";   shift 2 ;;
        -h|--help)  usage ;;
        *) echo "Unknown argument: $1"; usage ;;
    esac
done

for sus in `seq 5`
do
    for see in `seq 5`
    do
        cvic --data ~/image_data/bhamsus/${prefix}/sus_${sus} --group-map ~/image_data/bham/split_manifest.csv --model ${model} --n-trials ${n_trials} --epochs ${epochs} --folds ${folds} --batch-size 32 --seed ${see} --prefix ${prefix}_${sus}_${see} --test-data ~/image_data/bham/test --amp >& ${prefix}_${sus}_${see}.log
    done
done


==> anc/bham_rf.sh <==
#!/bin/bash
#
# bham_rf.sh — HAM10000 (bham) hold-out (F/R) runs on the lesion-disjoint binarized
# HAM10000 dataset (~/image_data/bham + bhamsus). Search protocol matched to
# cross-validation (bham_cv.sh):
#   --tune-epochs    epoch count tuned over [10, epochs]
#   --scheduler none no ASHA early-stopping
#   --batch-size 32  batch size fixed at 32
# Only difference from C is single hold-out vs k-fold. Naming matches cvdl_parser.py.
# --group-map points tunic at split_manifest.csv (image_id,lesion_id) so the
# train/val hold-out split is lesion-disjoint (no lesion straddles train and val).
# Writes logs to the current dir — run in a fresh output directory.

usage() {
    echo "Usage: $0 [--n-trials N] [--epochs N] [--prefix STR] [--model STR]"
    echo "  --n-trials N   number of Optuna trials per run (default: 50)"
    echo "  --epochs N     upper bound for tuned epochs per trial (default: 50)"
    echo "  --prefix STR   dataset prefix, also used as run-name prefix (default: bham100)"
    echo "  --model STR    deep learning model (default: resnet18)"
    exit 1
}

n_trials=50
epochs=50
prefix=bham100
model=resnet18

if [[ $# -eq 0 ]]; then
    usage
fi

while [[ $# -gt 0 ]]; do
    case "$1" in
        --n-trials) n_trials="$2"; shift 2 ;;
        --epochs)   epochs="$2";   shift 2 ;;
        --prefix)   prefix="$2";   shift 2 ;;
        --model)    model="$2";   shift 2 ;;
        -h|--help)  usage ;;
        *) echo "Unknown argument: $1"; usage ;;
    esac
done

for sus in `seq 5`
do
    for see in `seq 5`
    do
        tunic --data ~/image_data/bhamsus/${prefix}/sus_${sus} --group-map ~/image_data/bham/split_manifest.csv --model ${model} --n-trials ${n_trials} --epochs ${epochs} --tune-epochs --scheduler none --batch-size 32 --training-fraction 0.8 --val-fraction 0.2 --seed ${see} --prefix ${prefix}_${sus}_${see} --test-data ~/image_data/bham/test --amp >& ${prefix}_${sus}_${see}.log
        tunic --data ~/image_data/bhamsus/${prefix}/sus_${sus} --group-map ~/image_data/bham/split_manifest.csv --model ${model} --n-trials ${n_trials} --epochs ${epochs} --tune-epochs --scheduler none --batch-size 32 --training-fraction 0.8 --val-fraction 0.2 --seed ${see} --prefix ${prefix}s_${sus}_${see} --test-data ~/image_data/bham/test --shuffle ${see} --amp >& ${prefix}s_${sus}_${see}.log
    done
done


==> anc/build_bham.py <==
#!/usr/bin/env python3
"""Build a lesion-disjoint, binarized HAM10000 ("bham") ImageFolder from source.

Replaces the DermaMNIST-derived pipeline, which had two provenance defects:
  (a) MedMNIST's split is image-level, so multiple images of one HAM10000 lesion
      could straddle train/test (leakage). We split disjointly on `lesion_id`.
  (b) The old pool was built by merging DermaMNIST train+val keyed on a per-split
      running index, colliding in the overlap and silently dropping 677 images
      (pool 7333 instead of 8010, prevalence 20.7% instead of 19.5%). Here every
      file is named by its globally-unique HAM10000 `image_id`, so a collision is
      structurally impossible, and we build from the full 10,015 images.

Source (already downloaded to --raw-dir):
  HAM10000_images_part_1.zip, HAM10000_images_part_2.zip  (10,015 JPGs, flat)
  HAM10000_metadata.csv  (lesion_id, image_id, dx, dx_type, age, sex, localization, dataset)

Binarization: malignant = {akiec, bcc, mel}; benign = {bkl, df, nv, vasc}.
Split: StratifiedGroupKFold on lesion_id (lesion-disjoint AND image-level class
balanced); one fold (~1/n_splits) is held out as test, the rest is the dev pool.
Preprocess: center-crop to square, resize to --resolution (default 224, RGB) to
match the RSNA arm.

Output layout (drop-in for the binary-medical ImageFolder convention):
  <out-dir>/train/{benign,malignant}/<image_id>.png   # dev pool (subsample source)
  <out-dir>/test/{benign,malignant}/<image_id>.png    # held-out test
  <out-dir>/split_manifest.csv                          # full provenance, one row/image
  <out-dir>/dataset_info.json

Usage:
  ./build_bham.py                         # defaults: raw ~/image_data/ham10000/raw,
                                          # out ~/image_data/bham, 224px, 20% test, seed 42
  ./build_bham.py --resolution 224 --test-frac 0.2 --seed 42
"""

import argparse
import csv
import io
import json
import sys
import zipfile
from collections import Counter
from pathlib import Path

import numpy as np
from PIL import Image

try:
    from sklearn.model_selection import StratifiedGroupKFold
except ImportError:
    sys.exit("scikit-learn required (StratifiedGroupKFold): uv add scikit-learn")

MALIGNANT = {"akiec", "bcc", "mel"}          # actinic keratosis/Bowen's, basal cell, melanoma
BENIGN = {"bkl", "df", "nv", "vasc"}          # benign keratosis, dermatofibroma, nevus, vascular
IMAGE_ZIPS = ["HAM10000_images_part_1.zip", "HAM10000_images_part_2.zip"]
METADATA_CSV = "HAM10000_metadata.csv"


def binary_label(dx: str) -> str:
    if dx in MALIGNANT:
        return "malignant"
    if dx in BENIGN:
        return "benign"
    raise ValueError(f"unknown dx {dx!r}")


def load_metadata(raw: Path):
    """Return list of {image_id, lesion_id, dx, label} for all 10,015 images."""
    rows = []
    with open(raw / METADATA_CSV, newline="") as fh:
        for r in csv.DictReader(fh):
            rows.append({
                "image_id": r["image_id"],
                "lesion_id": r["lesion_id"],
                "dx": r["dx"],
                "label": binary_label(r["dx"]),
            })
    if not rows:
        sys.exit(f"no rows in {raw / METADATA_CSV}")
    return rows


def index_images(raw: Path):
    """Map image_id -> (zip_path, member_name) across both image zips."""
    idx = {}
    for zname in IMAGE_ZIPS:
        zpath = raw / zname
        if not zpath.exists():
            sys.exit(f"missing image zip: {zpath}")
        with zipfile.ZipFile(zpath) as zf:
            for name in zf.namelist():
                if name.lower().endswith((".jpg", ".jpeg", ".png")):
                    stem = Path(name).stem  # ISIC_0024306
                    idx[stem] = (zpath, name)
    return idx


def preprocess(raw_bytes: bytes, resolution: int) -> bytes:
    """Center-crop to square, resize to resolution, return RGB PNG bytes."""
    im = Image.open(io.BytesIO(raw_bytes)).convert("RGB")
    w, h = im.size
    side = min(w, h)
    left = (w - side) // 2
    top = (h - side) // 2
    im = im.crop((left, top, left + side, top + side))
    im = im.resize((resolution, resolution), Image.LANCZOS)
    buf = io.BytesIO()
    im.save(buf, format="PNG")
    return buf.getvalue()


def make_split(rows, test_frac: float, seed: int):
    """Lesion-disjoint, class-balanced split. Returns dict image_id -> 'train'|'test'."""
    n_splits = max(2, round(1.0 / test_frac))
    y = np.array([1 if r["label"] == "malignant" else 0 for r in rows])
    groups = np.array([r["lesion_id"] for r in rows])
    X = np.zeros(len(rows))
    sgkf = StratifiedGroupKFold(n_splits=n_splits, shuffle=True, random_state=seed)
    # First fold's held-out indices become the test set (~1/n_splits of the data).
    _, test_idx = next(iter(sgkf.split(X, y, groups)))
    test_ids = {rows[i]["image_id"] for i in test_idx}
    return {r["image_id"]: ("test" if r["image_id"] in test_ids else "train") for r in rows}, n_splits


def main(argv=None):
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("--raw-dir", type=Path, default=Path.home() / "image_data" / "ham10000" / "raw")
    ap.add_argument("--out-dir", type=Path, default=Path.home() / "image_data" / "bham")
    ap.add_argument("--resolution", type=int, default=224)
    ap.add_argument("--test-frac", type=float, default=0.2)
    ap.add_argument("--seed", type=int, default=42)
    args = ap.parse_args(argv)

    if args.out_dir.exists() and any(args.out_dir.iterdir()):
        sys.exit(f"refusing to write into non-empty {args.out_dir} (remove it first or pick --out-dir)")

    rows = load_metadata(args.raw_dir)
    img_idx = index_images(args.raw_dir)
    missing = [r["image_id"] for r in rows if r["image_id"] not in img_idx]
    if missing:
        sys.exit(f"{len(missing)} metadata images not found in zips, e.g. {missing[:3]}")
    print(f"Loaded {len(rows)} images, {len({r['lesion_id'] for r in rows})} lesions.")

    split, n_splits = make_split(rows, args.test_frac, args.seed)

    # --- correctness assertions: lesion disjointness + label purity ---
    les_split = {}
    les_label = {}
    for r in rows:
        les_split.setdefault(r["lesion_id"], set()).add(split[r["image_id"]])
        les_label.setdefault(r["lesion_id"], set()).add(r["label"])
    straddlers = [l for l, s in les_split.items() if len(s) > 1]
    assert not straddlers, f"LESION LEAKAGE: {len(straddlers)} lesions span train and test"
    impure = [l for l, s in les_label.items() if len(s) > 1]
    assert not impure, (f"LABEL IMPURITY: {len(impure)} lesions carry >1 binary label "
                        f"(a lesion_id must map to a single benign/malignant), e.g. {impure[:3]}")
    print(f"Lesion-disjoint check passed ({n_splits}-fold, fold 0 = test).")
    print(f"Label-purity check passed ({len(les_label)} lesions, one binary label each).")

    # --- write images + manifest ---
    for sp in ("train", "test"):
        for lab in ("benign", "malignant"):
            (args.out_dir / sp / lab).mkdir(parents=True, exist_ok=True)

    manifest = []
    counts = Counter()
    open_zips = {}
    for i, r in enumerate(sorted(rows, key=lambda x: x["image_id"]), 1):
        iid, sp, lab = r["image_id"], split[r["image_id"]], r["label"]
        zpath, member = img_idx[iid]
        zf = open_zips.setdefault(zpath, zipfile.ZipFile(zpath))
        png = preprocess(zf.read(member), args.resolution)
        (args.out_dir / sp / lab / f"{iid}.png").write_bytes(png)
        counts[(sp, lab)] += 1
        manifest.append({"image_id": iid, "lesion_id": r["lesion_id"],
                         "dx": r["dx"], "label": lab, "split": sp})
        if i % 2000 == 0:
            print(f"  processed {i}/{len(rows)}")
    for zf in open_zips.values():
        zf.close()

    with open(args.out_dir / "split_manifest.csv", "w", newline="") as fh:
        w = csv.DictWriter(fh, fieldnames=["image_id", "lesion_id", "dx", "label", "split"])
        w.writeheader()
        w.writerows(sorted(manifest, key=lambda x: (x["split"], x["label"], x["image_id"])))

    # --- report + dataset_info ---
    def prev(sp):
        m, b = counts[(sp, "malignant")], counts[(sp, "benign")]
        return m, b, m + b, m / (m + b)

    info = {
        "format": "imagefolder",
        "source": "HAM10000 (Tschandl et al. 2018), Harvard Dataverse doi:10.7910/DVN/DBW86T",
        "task": "binary malignant vs benign dermatoscopy",
        "class_mapping": {"malignant": sorted(MALIGNANT), "benign": sorted(BENIGN)},
        "classes": ["benign", "malignant"],
        "resolution": args.resolution,
        "preprocess": "center-crop to square, LANCZOS resize, RGB PNG",
        "split": f"lesion-disjoint StratifiedGroupKFold(n_splits={n_splits}, seed={args.seed}); "
                 "fold 0 = test, rest = dev pool (train). No patient_id in HAM10000 -> "
                 "lesion-disjoint is the strongest achievable grouping.",
        "splits": {},
    }
    # lesions are disjoint across splits, so each lesion's split set is a singleton
    lesions_per_split = Counter(next(iter(s)) for s in les_split.values())
    print("\nSplit summary (image- and lesion-level):")
    for sp in ("train", "test"):
        m, b, tot, p = prev(sp)
        nles = lesions_per_split[sp]
        print(f"  {sp:>5}: {tot:>5} images / {nles:>5} lesions  "
              f"({b} benign / {m} malignant, {p:.2%} malignant)")
        info["splits"][sp] = {"num_samples": tot, "num_lesions": nles,
                              "benign": b, "malignant": m,
                              "malignant_prevalence": round(p, 4)}
    with open(args.out_dir / "dataset_info.json", "w") as fh:
        json.dump(info, fh, indent=2)

    print(f"\nWrote {len(rows)} images + split_manifest.csv + dataset_info.json to {args.out_dir}")


if __name__ == "__main__":
    main()


==> anc/crossed_inference.py <==
#!/usr/bin/env python3
"""crossed_inference.py — crossed-design uncertainty analyses for the F/R/C study.

Three confidence-interval methods for the paired protocol differences, computed
separately for every (context, development-set size n, outcome metric, pairwise
comparison):

    1. mixedlm_parametric        — crossed random-effects model (REML) with a
                                   model-based parametric bootstrap  (PRIMARY)
    2. two_way_cluster_bootstrap — nonparametric resampling of the two crossed
                                   factors (subsamples and seeds)      (sensitivity)
    3. subsample_t               — seed-averaged, Student-t across subsamples
                                   (df = I - 1)                        (sensitivity)

Pairing is by (sus, seed). For a comparison (A, B) the paired difference is
d_ij = Y_A,ij - Y_B,ij with i indexing development subsample (`sus`) and j
indexing training seed (`seed`). Comparisons, in order: C-F, C-R, F-R.

Outcomes:
    test : final test AUROC             (positive delta favors the first protocol)
    aee  : |best_val - test|            (negative delta favors the first protocol)

No test-example/patient/image resampling is performed here.

This is a standalone, reusable module; `cvdl.py` integrates it via a thin CLI.
Run `./crossed_inference.py --help` for the standalone entry point.
"""
from __future__ import annotations

import argparse
import math
import multiprocessing as mp
import os
import sys
import warnings
from concurrent.futures import ProcessPoolExecutor
from dataclasses import dataclass, field
from pathlib import Path

import numpy as np
import pandas as pd
from scipy.stats import t as tdist

# statsmodels is only needed for Method 1; import lazily so the nonparametric
# methods still work if it is missing.
try:
    import statsmodels.api as sm
    _HAVE_SM = True
except Exception:  # pragma: no cover - exercised only without statsmodels
    sm = None
    _HAVE_SM = False


# Delta = first - second method.
COMPARISONS = [("C", "F"), ("C", "R"), ("F", "R")]
# (metric column, human label). "aee" is |best_val - test|.
METRICS = [("test", "Test AUROC"), ("aee", "AEE")]
METHOD_IDS = ["mixedlm_parametric", "two_way_cluster_bootstrap", "subsample_t"]

OPTIMIZERS = ("lbfgs", "bfgs", "cg", "powell")

# Contexts are reported in this order when present in the data. Mirrors cvdl.py.
CONTEXTS_ORDER = ["RSNA ResNet-18", "BHAM ResNet-18",
                  "Tiny ImageNet ResNet-18", "RSNA ViT", "Tiny ImageNet ViT"]

# --- Table 2 scope (the manuscript's central claim) ---------------------------
# AEE only, the central C comparisons, primary inference method, Tiny ImageNet
# excluded (its AEE differences are ~0 and it is a contrasting regime, not a
# driver of the main claim). 3 contexts x 4 n x 2 comparisons = 24 rows.
TABLE2_CONTEXTS = ["RSNA ResNet-18", "BHAM ResNet-18", "RSNA ViT"]
TABLE2_COMPARISONS = ["C - F", "C - R"]
TABLE2_METRIC = "aee"
TABLE2_METHOD = "mixedlm_parametric"

# --- Table 3 scope (fixed vs reshuffled holdout) ------------------------------
# Same medical contexts/metric/method as Table 2, but the single F-R comparison.
# 3 contexts x 4 n x 1 comparison = 12 rows.
TABLE3_CONTEXTS = TABLE2_CONTEXTS
TABLE3_COMPARISONS = ["F - R"]
TABLE3_METRIC = TABLE2_METRIC
TABLE3_METHOD = TABLE2_METHOD

# --- Appendix table scope (complete primary inference) ------------------------
# Every context (Tiny ImageNet included), all three comparisons, both outcomes
# (AEE + test AUROC) side by side, primary method only. 15 cells x 3 = 45 rows.
# Split into two LaTeX tables so each fits on a page.
APPENDIX_METHOD = TABLE2_METHOD
APPENDIX_COMPARISONS = ["C - F", "C - R", "F - R"]
APPENDIX_CONTEXTS = ["RSNA ResNet-18", "BHAM ResNet-18",
                     "RSNA ViT", "Tiny ImageNet ResNet-18"]
# (part label, contexts) — determines how rows are split across tables.
APPENDIX_PARTS = [
    ("A1", ["RSNA ResNet-18", "BHAM ResNet-18"]),
    ("A2", ["RSNA ViT", "Tiny ImageNet ResNet-18"]),
]

# Tidy-CSV column order.
CSV_COLUMNS = ["context", "n", "metric", "comparison", "method",
               "estimate", "ci_lo", "ci_hi",
               "n_sus", "n_seed", "n_cells", "n_boot", "rng_seed",
               "fit_converged", "optimizer",
               "var_sus", "var_seed", "var_resid",
               "bootstrap_successes", "bootstrap_attempts", "notes"]

# Treat variances more negative than this as a genuine (rejected) estimate;
# tinier negatives are floating-point noise and are clamped to zero.
_NEG_VAR_TOL = -1e-8
# Delta values within this range of each other are treated as constant.
_CONST_TOL = 1e-12


class CrossedDesignError(ValueError):
    """Raised when the paired crossed design is malformed or incomplete."""


class MixedFitError(RuntimeError):
    """Raised when no optimizer produces an acceptable mixed-model fit."""


# ---------------------------------------------------------------------------
# Data preparation and paired-cell construction
# ---------------------------------------------------------------------------

def add_aee(df: pd.DataFrame) -> pd.DataFrame:
    """Return a copy of df with an `aee` = |best_val - test| column.

    Idempotent: if `aee` already exists it is recomputed from best_val/test so
    the module never depends on an externally supplied (possibly stale) value.
    """
    out = df.copy()
    out["aee"] = (out["best_val"] - out["test"]).abs()
    return out


def build_paired(df: pd.DataFrame, context, n, metric: str, comparison):
    """Construct the complete crossed matrix of paired differences for one cell.

    Selects the two compared methods, joins them on exactly (sus, seed), and
    validates that the resulting sus x seed design is complete and unambiguous.

    Returns
    -------
    long : DataFrame with columns [sus, seed, delta], sorted by (sus, seed).
    matrix : ndarray of shape (I, J), rows ordered by sus, columns by seed.
    sus_levels : sorted list of the I subsample labels.
    seed_levels : sorted list of the J seed labels.

    Raises CrossedDesignError on duplicates, missing methods/cells, non-finite
    values, or inconsistent seed/subsample sets. Nothing is silently dropped.
    """
    a, b = comparison
    sub = df[(df["context"] == context) & (df["n"] == n)]
    cols = ["sus", "seed", metric]
    fa = sub[sub["method"] == a][cols]
    fb = sub[sub["method"] == b][cols]

    for label, frame in ((a, fa), (b, fb)):
        if frame.empty:
            raise CrossedDesignError(
                f"[{context} n={n} {metric} {a}-{b}] no rows for method {label}")
        dup = frame.duplicated(["sus", "seed"], keep=False)
        if dup.any():
            bad = frame.loc[dup, ["sus", "seed"]].drop_duplicates().to_dict("records")
            raise CrossedDesignError(
                f"[{context} n={n} {metric} {a}-{b}] duplicate (sus, seed) rows "
                f"for method {label}: {bad}")

    merged = fa.merge(fb, on=["sus", "seed"], suffixes=("_a", "_b"),
                      how="outer", indicator=True)
    if (merged["_merge"] != "both").any():
        miss = merged.loc[merged["_merge"] != "both", ["sus", "seed", "_merge"]]
        raise CrossedDesignError(
            f"[{context} n={n} {metric} {a}-{b}] unpaired cells (a method is "
            f"missing in some (sus, seed)):\n{miss.to_string(index=False)}")

    merged["delta"] = merged[f"{metric}_a"] - merged[f"{metric}_b"]
    if not np.isfinite(merged["delta"].to_numpy()).all():
        raise CrossedDesignError(
            f"[{context} n={n} {metric} {a}-{b}] non-finite delta values present")

    sus_levels = sorted(merged["sus"].unique())
    seed_levels = sorted(merged["seed"].unique())

    # Every subsample must carry exactly the same seed set (and vice versa),
    # and the total count must equal a full I x J grid.
    for s in sus_levels:
        seeds_here = sorted(merged.loc[merged["sus"] == s, "seed"].unique())
        if seeds_here != seed_levels:
            raise CrossedDesignError(
                f"[{context} n={n} {metric} {a}-{b}] subsample {s} has seeds "
                f"{seeds_here}, expected {seed_levels}")
    for j in seed_levels:
        sus_here = sorted(merged.loc[merged["seed"] == j, "sus"].unique())
        if sus_here != sus_levels:
            raise CrossedDesignError(
                f"[{context} n={n} {metric} {a}-{b}] seed {j} has subsamples "
                f"{sus_here}, expected {sus_levels}")
    if len(merged) != len(sus_levels) * len(seed_levels):
        raise CrossedDesignError(
            f"[{context} n={n} {metric} {a}-{b}] incomplete crossed design: "
            f"{len(merged)} cells, expected {len(sus_levels) * len(seed_levels)}")

    long = (merged[["sus", "seed", "delta"]]
            .sort_values(["sus", "seed"]).reset_index(drop=True))
    matrix = (long.pivot(index="sus", columns="seed", values="delta")
              .reindex(index=sus_levels, columns=seed_levels).to_numpy(dtype=float))
    return long, matrix, sus_levels, seed_levels


def grand_mean(matrix: np.ndarray) -> float:
    """Point estimate: the grand mean of the paired differences."""
    return float(np.asarray(matrix, dtype=float).mean())


# ---------------------------------------------------------------------------
# Method 1: crossed random-effects model + parametric bootstrap
# ---------------------------------------------------------------------------

@dataclass
class MixedFit:
    """An accepted REML fit of d_ij = mu + u_i + v_j + eps_ij."""
    mu: float
    var_sus: float
    var_seed: float
    var_resid: float
    optimizer: str
    converged: bool
    degenerate: bool = False
    warnings: list = field(default_factory=list)


def _long_from_counts(mu, u, v, eps) -> pd.DataFrame:
    """Assemble a long delta DataFrame from crossed effect draws."""
    I, J = len(u), len(v)
    d = mu + u[:, None] + v[None, :] + eps
    sus = np.repeat(np.arange(I), J)
    seed = np.tile(np.arange(J), I)
    return pd.DataFrame({"sus": sus, "seed": seed, "delta": d.ravel()})


def fit_crossed_mixedlm(long: pd.DataFrame,
                        optimizers=OPTIMIZERS) -> MixedFit:
    """Fit the crossed random-effects model by REML with optimizer fallback.

    `sus` and `seed` enter as crossed variance components under a single
    top-level group; the residual absorbs the subsample-by-seed interaction.

    Boundary (near-zero) variance components are accepted and reported.
    Materially negative or non-finite estimates, and non-convergence under all
    optimizers, are treated as failures. If every delta is equal (within
    _CONST_TOL) the MixedLM is bypassed and a degenerate fit is returned.
    """
    d = long["delta"].to_numpy(dtype=float)
    if d.size == 0:
        raise MixedFitError("empty delta vector")
    if np.ptp(d) <= _CONST_TOL:
        return MixedFit(mu=float(d.mean()), var_sus=0.0, var_seed=0.0,
                        var_resid=0.0, optimizer="degenerate", converged=True,
                        degenerate=True)
    if not _HAVE_SM:
        raise MixedFitError("statsmodels is required for mixedlm_parametric")

    work = long.copy()
    work["_all"] = 1
    vc_formula = {"sus": "0 + C(sus)", "seed": "0 + C(seed)"}
    model = sm.MixedLM.from_formula("delta ~ 1", groups=work["_all"],
                                    vc_formula=vc_formula, data=work)

    last_reason = "no optimizer attempted"
    for opt in optimizers:
        with warnings.catch_warnings(record=True) as caught:
            warnings.simplefilter("always")
            try:
                res = model.fit(reml=True, method=opt)
            except Exception as exc:  # optimizer blew up; try the next one
                last_reason = f"{opt}: {type(exc).__name__}: {exc}"
                continue
        wtext = [str(w.message) for w in caught]

        mu = float(np.asarray(res.fe_params)[0])
        # Map variance components by NAME (statsmodels orders them alphabetically).
        names = list(res.model.exog_vc.names)
        vals = np.asarray(res.vcomp, dtype=float)
        vc = dict(zip(names, vals))
        var_sus = float(vc.get("sus", np.nan))
        var_seed = float(vc.get("seed", np.nan))
        var_resid = float(res.scale)

        if not all(np.isfinite([mu, var_sus, var_seed, var_resid])):
            last_reason = f"{opt}: non-finite estimate"
            continue
        if var_sus < _NEG_VAR_TOL or var_seed < _NEG_VAR_TOL or var_resid < _NEG_VAR_TOL:
            last_reason = f"{opt}: materially negative variance"
            continue
        # Clamp floating-point negatives to exactly zero for downstream simulation.
        var_sus = max(var_sus, 0.0)
        var_seed = max(var_seed, 0.0)
        var_resid = max(var_resid, 0.0)

        converged = bool(getattr(res, "converged", True))
        if not converged:
            last_reason = f"{opt}: not converged"
            continue

        return MixedFit(mu=mu, var_sus=var_sus, var_seed=var_seed,
                        var_resid=var_resid, optimizer=opt, converged=True,
                        warnings=wtext)

    raise MixedFitError(f"all optimizers failed; last: {last_reason}")


def _simulate_and_refit(mu, var_sus, var_seed, var_resid, I, J, rng,
                        optimizers=OPTIMIZERS):
    """Simulate one crossed dataset from the fitted model and refit; return mu*.

    Returns (mu_star, None) on success or (None, reason) on failure.
    """
    u = rng.normal(0.0, math.sqrt(var_sus), I) if var_sus > 0 else np.zeros(I)
    v = rng.normal(0.0, math.sqrt(var_seed), J) if var_seed > 0 else np.zeros(J)
    eps = (rng.normal(0.0, math.sqrt(var_resid), (I, J)) if var_resid > 0
           else np.zeros((I, J)))
    long = _long_from_counts(mu, u, v, eps)
    try:
        fit = fit_crossed_mixedlm(long, optimizers)
    except MixedFitError as exc:
        return None, str(exc)
    return fit.mu, None


def _bootstrap_chunk(payload):
    """Refit a chunk of parametric-bootstrap replicates. Picklable worker fn.

    payload = (mu, var_sus, var_seed, var_resid, I, J, seed_ints, optimizers)
    where seed_ints is a list of per-replicate integer seeds (from SeedSequence).
    Returns a list of (mu_star_or_None, reason_or_None) in the given order.
    """
    mu, vs, vse, vr, I, J, seed_ints, optimizers = payload
    out = []
    for s in seed_ints:
        rng = np.random.default_rng(np.random.SeedSequence(int(s)))
        out.append(_simulate_and_refit(mu, vs, vse, vr, I, J, rng, optimizers))
    return out


def _worker_init():
    """Pin BLAS to one thread per worker to avoid oversubscription."""
    for var in ("OMP_NUM_THREADS", "OPENBLAS_NUM_THREADS", "MKL_NUM_THREADS",
                "NUMEXPR_NUM_THREADS", "VECLIB_MAXIMUM_THREADS"):
        os.environ[var] = "1"


@dataclass
class BootstrapResult:
    ci_lo: float
    ci_hi: float
    mu_boot: np.ndarray
    successes: int
    attempts: int
    failures: list


def parametric_bootstrap(fit: MixedFit, I: int, J: int, n_boot: int,
                         seed_seq: np.random.SeedSequence, jobs: int = 1,
                         success_frac: float = 0.95, optimizers=OPTIMIZERS,
                         executor=None) -> BootstrapResult:
    """Model-based parametric bootstrap of the mean paired difference mu.

    For each replicate: draw fresh crossed effects from the fitted variances,
    regenerate the I x J matrix, refit the identical REML model, and keep mu*.
    Percentile CI from the collected mu*.

    Replicate seeds are precomputed via SeedSequence, so results are identical
    for a given `seed_seq` regardless of worker count. Up to ceil(1.25 * n_boot)
    attempts are made; the first `n_boot` successes are used; at least
    `success_frac * n_boot` successes are required.

    Parallelism: pass a shared process `executor` (preferred — one pool for the
    whole run), or `jobs > 1` to spin up a temporary pool for this call.
    """
    # Degenerate fit (all variances zero) => every replicate reproduces mu.
    if fit.degenerate or (fit.var_sus == 0 and fit.var_seed == 0 and fit.var_resid == 0):
        mu_boot = np.full(n_boot, fit.mu, dtype=float)
        return BootstrapResult(fit.mu, fit.mu, mu_boot, n_boot, n_boot, [])

    max_attempts = math.ceil(1.25 * n_boot)
    child_seqs = seed_seq.spawn(max_attempts)
    seed_ints = [int(cs.generate_state(1)[0]) for cs in child_seqs]
    payload_base = (fit.mu, fit.var_sus, fit.var_seed, fit.var_resid, I, J)

    use_pool = executor is not None or (jobs and jobs > 1)
    if use_pool:
        n_chunks = min(max((jobs or 1) * 4, 1), max_attempts)
        chunks = [list(c) for c in np.array_split(np.array(seed_ints), n_chunks)]
        payloads = [(*payload_base, chunk, optimizers) for chunk in chunks]
        results = []
        if executor is not None:
            for chunk_out in executor.map(_bootstrap_chunk, payloads):
                results.extend(chunk_out)
        else:
            # "spawn" avoids fork-in-a-multithreaded-process deadlocks and gives
            # a clean interpreter per worker (BLAS pinned via the initializer).
            with ProcessPoolExecutor(max_workers=jobs, initializer=_worker_init,
                                     mp_context=mp.get_context("spawn")) as ex:
                for chunk_out in ex.map(_bootstrap_chunk, payloads):
                    results.extend(chunk_out)
    else:
        results = _bootstrap_chunk((*payload_base, seed_ints, optimizers))

    mu_boot, failures = [], []
    for mu_star, reason in results:
        if mu_star is not None and np.isfinite(mu_star):
            mu_boot.append(mu_star)
            if len(mu_boot) >= n_boot:
                break
        else:
            failures.append(reason)

    successes = len(mu_boot)
    attempts = successes + len(failures)
    if successes < math.ceil(success_frac * n_boot):
        raise MixedFitError(
            f"parametric bootstrap got only {successes}/{n_boot} successful "
            f"refits (< {success_frac:.0%}); refusing to report a CI")
    mu_boot = np.asarray(mu_boot, dtype=float)
    lo, hi = np.quantile(mu_boot, [0.025, 0.975])
    return BootstrapResult(float(lo), float(hi), mu_boot, successes, attempts,
                           failures)


# ---------------------------------------------------------------------------
# Method 2: two-way cluster bootstrap
# ---------------------------------------------------------------------------

def two_way_cluster_bootstrap(matrix: np.ndarray, n_boot: int,
                              rng: np.random.Generator):
    """Nonparametric CI by independently resampling rows (sus) and columns (seed).

    Each replicate draws I row positions and J column positions with
    replacement, forms the crossed I x J resampled matrix (preserving
    multiplicities), and takes its mean. Percentile CI. The reported point
    estimate is the ORIGINAL grand mean, not the mean of bootstrap means.
    """
    D = np.asarray(matrix, dtype=float)
    I, J = D.shape
    row_draws = rng.integers(0, I, size=(n_boot, I))
    col_draws = rng.integers(0, J, size=(n_boot, J))
    # sampled[b] = D[row_draws[b]][:, col_draws[b]]  (every selected row x col).
    sampled = D[row_draws[:, :, None], col_draws[:, None, :]]
    boot_means = sampled.mean(axis=(1, 2))
    lo, hi = np.quantile(boot_means, [0.025, 0.975])
    return float(D.mean()), float(lo), float(hi), boot_means


# ---------------------------------------------------------------------------
# Method 3: seed-averaged subsample analysis (Student-t across subsamples)
# ---------------------------------------------------------------------------

def subsample_t(matrix: np.ndarray):
    """Seed-averaged subsample analysis with a two-sided 95% t_{I-1} interval.

    Average over seeds within each subsample to get I subsample means, then form
    the t interval across those means (df = I - 1). Requires I >= 2.

    Returns (estimate, ci_lo, ci_hi, se, df).
    """
    D = np.asarray(matrix, dtype=float)
    I = D.shape[0]
    if I < 2:
        raise CrossedDesignError(f"subsample_t needs >= 2 subsamples, got {I}")
    subsample_means = D.mean(axis=1)          # average over seeds first
    estimate = float(subsample_means.mean())
    se = float(subsample_means.std(ddof=1) / math.sqrt(I))
    df = I - 1
    crit = float(tdist.ppf(0.975, df=df))
    return estimate, estimate - crit * se, estimate + crit * se, se, df


# ---------------------------------------------------------------------------
# Orchestration: run all cells, all methods -> tidy rows
# ---------------------------------------------------------------------------

def _iter_cells(df: pd.DataFrame):
    """Yield (context, n, metric, metric_label, comparison) in a stable order."""
    present = [c for c in CONTEXTS_ORDER if (df["context"] == c).any()]
    for ctx in present:
        for n in sorted(df.loc[df["context"] == ctx, "n"].unique()):
            for metric, mlabel in METRICS:
                for comp in COMPARISONS:
                    yield ctx, int(n), metric, mlabel, comp


def run_all(df: pd.DataFrame, n_boot: int = 10000, rng_seed: int = 0,
            jobs: int = 1, success_frac: float = 0.95,
            optimizers=OPTIMIZERS, progress=False) -> pd.DataFrame:
    """Run all three methods over every analysis cell; return tidy rows.

    Emits three rows (one per method) per (context, n, metric, comparison).
    Method-inapplicable columns are left as pandas NA rather than fabricated.
    """
    if not _HAVE_SM:
        print(
            "\n" + "!" * 78 +
            "\n!! statsmodels is NOT importable in this Python environment.\n"
            "!! The primary method (mixedlm_parametric) will be SKIPPED for every\n"
            "!! cell, so Table 2 / Table 3 / the appendix will show all-'n/a' CIs.\n"
            f"!! Interpreter: {sys.executable}\n"
            "!! Fix: install it into THIS environment, e.g.\n"
            "!!   uv pip install statsmodels        (uv-managed venv)\n"
            "!!   pip install statsmodels           (plain venv)\n"
            + "!" * 78 + "\n",
            file=sys.stderr)
    df = add_aee(df)
    cells = list(_iter_cells(df))
    base_seeds = np.random.SeedSequence(rng_seed).spawn(len(cells))

    # One process pool for the whole run (avoids re-spawning per cell).
    executor = None
    if jobs and jobs > 1:
        executor = ProcessPoolExecutor(max_workers=jobs, initializer=_worker_init,
                                       mp_context=mp.get_context("spawn"))
    try:
        rows = _run_cells(df, cells, base_seeds, n_boot, rng_seed, jobs,
                          success_frac, optimizers, progress, executor)
    finally:
        if executor is not None:
            executor.shutdown()
    return pd.DataFrame(rows, columns=CSV_COLUMNS)


def _run_cells(df, cells, base_seeds, n_boot, rng_seed, jobs, success_frac,
               optimizers, progress, executor):
    rows = []
    for k, (ctx, n, metric, mlabel, comp) in enumerate(cells):
        a, b = comp
        comp_str = f"{a} - {b}"
        long, matrix, sus_levels, seed_levels = build_paired(df, ctx, n, metric, comp)
        I, J = len(sus_levels), len(seed_levels)
        point = grand_mean(matrix)
        if progress:
            print(f"  [{k + 1}/{len(cells)}] {ctx} n={n} {metric} {comp_str} "
                  f"(I={I}, J={J})", file=sys.stderr)

        param_ss, twoway_ss = base_seeds[k].spawn(2)
        common = dict(context=ctx, n=n, metric=metric, comparison=comp_str,
                      n_sus=I, n_seed=J, n_cells=I * J, rng_seed=rng_seed)

        # --- Method 1: crossed mixed model + parametric bootstrap ---
        notes = ""
        try:
            fit = fit_crossed_mixedlm(long, optimizers)
            boot = parametric_bootstrap(fit, I, J, n_boot, param_ss, jobs=jobs,
                                        success_frac=success_frac,
                                        optimizers=optimizers, executor=executor)
            if fit.warnings:
                notes = "fit warnings: " + " | ".join(sorted(set(fit.warnings)))
            rows.append({**common, "method": "mixedlm_parametric",
                         "estimate": point, "ci_lo": boot.ci_lo, "ci_hi": boot.ci_hi,
                         "n_boot": n_boot, "fit_converged": fit.converged,
                         "optimizer": fit.optimizer,
                         "var_sus": fit.var_sus, "var_seed": fit.var_seed,
                         "var_resid": fit.var_resid,
                         "bootstrap_successes": boot.successes,
                         "bootstrap_attempts": boot.attempts, "notes": notes})
        except (MixedFitError, CrossedDesignError) as exc:
            rows.append({**common, "method": "mixedlm_parametric",
                         "estimate": point, "ci_lo": np.nan, "ci_hi": np.nan,
                         "n_boot": n_boot, "fit_converged": False,
                         "optimizer": pd.NA, "var_sus": np.nan, "var_seed": np.nan,
                         "var_resid": np.nan, "bootstrap_successes": pd.NA,
                         "bootstrap_attempts": pd.NA, "notes": f"FAILED: {exc}"})

        # --- Method 2: two-way cluster bootstrap ---
        tw_rng = np.random.default_rng(twoway_ss)
        tw_est, tw_lo, tw_hi, _ = two_way_cluster_bootstrap(matrix, n_boot, tw_rng)
        rows.append({**common, "method": "two_way_cluster_bootstrap",
                     "estimate": tw_est, "ci_lo": tw_lo, "ci_hi": tw_hi,
                     "n_boot": n_boot, "fit_converged": pd.NA, "optimizer": pd.NA,
                     "var_sus": np.nan, "var_seed": np.nan, "var_resid": np.nan,
                     "bootstrap_successes": pd.NA, "bootstrap_attempts": pd.NA,
                     "notes": ""})

        # --- Method 3: subsample-t ---
        st_est, st_lo, st_hi, _, st_df = subsample_t(matrix)
        rows.append({**common, "method": "subsample_t",
                     "estimate": st_est, "ci_lo": st_lo, "ci_hi": st_hi,
                     "n_boot": pd.NA, "fit_converged": pd.NA, "optimizer": pd.NA,
                     "var_sus": np.nan, "var_seed": np.nan, "var_resid": np.nan,
                     "bootstrap_successes": pd.NA, "bootstrap_attempts": pd.NA,
                     "notes": f"df={st_df}"})

        # Balanced design => all three point estimates equal the grand mean.
        for est in (point, tw_est, st_est):
            if not math.isclose(est, point, rel_tol=0, abs_tol=1e-9):
                raise AssertionError(
                    f"point-estimate mismatch in [{ctx} n={n} {metric} {comp_str}]: "
                    f"{est} != {point}")

    return rows


# ---------------------------------------------------------------------------
# Reporting
# ---------------------------------------------------------------------------

def write_csv(tidy: pd.DataFrame, path) -> None:
    tidy.to_csv(path, index=False)
    print(f"\nWrote {len(tidy)} inference rows to {path}")


def _fmt(x, nd=4):
    if x is None or (isinstance(x, float) and not np.isfinite(x)) or x is pd.NA:
        return "   n/a   "
    return f"{x:+.{nd}f}"


def print_report(tidy: pd.DataFrame) -> None:
    """Readable console summary grouped by context, n, metric, comparison."""
    metric_label = dict(METRICS)
    print("\n" + "=" * 78)
    print("Crossed-design inference: paired protocol differences (95% CIs)")
    print("Methods: mixedlm_parametric (primary), two_way_cluster_bootstrap, "
          "subsample_t")
    print("test: positive delta favors first protocol; "
          "aee: negative delta favors first (smaller error).")
    print("=" * 78)

    key = ["context", "n", "metric", "comparison"]
    for (ctx, n, metric, comp), grp in tidy.groupby(key, sort=False):
        point = grp["estimate"].iloc[0]
        print(f"\nContext: {ctx}")
        print(f"n: {n}   Metric: {metric_label.get(metric, metric)}   "
              f"Comparison: {comp}")
        print(f"Point estimate: {point:+.4f}")
        for _, r in grp.iterrows():
            extra = ""
            if r["method"] == "mixedlm_parametric" and pd.notna(r["ci_lo"]):
                extra = (f"   var(sus/seed/resid)="
                         f"{r['var_sus']:.2e}/{r['var_seed']:.2e}/{r['var_resid']:.2e}"
                         f"  [{int(r['bootstrap_successes'])}/{int(r['bootstrap_attempts'])} refits]")
            ci = f"[{_fmt(r['ci_lo'])}, {_fmt(r['ci_hi'])}]"
            print(f"    {r['method']:<28}{_fmt(r['estimate'])}  {ci}{extra}")
            if isinstance(r["notes"], str) and r["notes"].startswith("FAILED"):
                print(f"        !! {r['notes']}")


def table2_view(tidy: pd.DataFrame) -> pd.DataFrame:
    """Scope the full tidy inference frame down to Table 2.

    AEE only, the central C-F/C-R comparisons, primary method
    (mixedlm_parametric), Tiny ImageNet excluded. Rows are ordered by context
    (TABLE2_CONTEXTS), then n, then comparison (TABLE2_COMPARISONS): 24 rows
    for the full 3-context x 4-n grid.
    """
    m = ((tidy["metric"] == TABLE2_METRIC)
         & (tidy["method"] == TABLE2_METHOD)
         & (tidy["context"].isin(TABLE2_CONTEXTS))
         & (tidy["comparison"].isin(TABLE2_COMPARISONS)))
    out = tidy[m].copy()
    out["context"] = pd.Categorical(out["context"], categories=TABLE2_CONTEXTS,
                                    ordered=True)
    out["comparison"] = pd.Categorical(out["comparison"],
                                       categories=TABLE2_COMPARISONS, ordered=True)
    out = out.sort_values(["context", "n", "comparison"]).reset_index(drop=True)
    out["context"] = out["context"].astype(str)
    out["comparison"] = out["comparison"].astype(str)
    return out


def print_table2(t2: pd.DataFrame) -> None:
    """Print Table 2: AEE paired differences (crossed mixed model, 95% CIs)."""
    print("\n" + "=" * 78)
    print("Table 2: AEE differences between HPO protocols (crossed-design inference)")
    print("Estimate = paired difference in absolute estimation error, Delta = "
          "first - second.")
    print("Negative Delta AEE favors the first protocol (smaller error). "
          "95% CI: crossed")
    print("mixed model + parametric bootstrap. Tiny ImageNet excluded; AEE only.")
    ncells = sorted({int(v) for v in t2["n_cells"].dropna()})
    if len(ncells) == 1:
        print(f"All cells: N={ncells[0]} paired (sus, seed) runs.")
    print("=" * 78)
    W_CTX = max(len("Context"), *(len(c) for c in TABLE2_CONTEXTS)) + 2
    header = (f"{'Context':<{W_CTX}}{'n':<7}{'Comparison':<12}"
              f"{'Delta AEE (95% CI)':<28}")
    print(header)
    print("-" * len(header))
    prev = None
    for _, r in t2.iterrows():
        key = (r["context"], r["n"])
        ctx = r["context"] if key != prev else ""
        n_str = str(r["n"]) if key != prev else ""
        prev = key
        cell = (f"{_fmt(r['estimate'], 3)} "
                f"[{_fmt(r['ci_lo'], 3)}, {_fmt(r['ci_hi'], 3)}]")
        print(f"{ctx:<{W_CTX}}{n_str:<7}{r['comparison']:<12}{cell:<28}")
    print(f"\n{len(t2)} rows.")


# LaTeX Dataset-column labels for the reported contexts.
DATASET_LATEX_LABELS = {
    "RSNA ResNet-18": "RSNA (ResNet-18)",
    "BHAM ResNet-18": "BHAM (ResNet-18)",
    "RSNA ViT": "RSNA (ViT)",
    "Tiny ImageNet ResNet-18": "Tiny ImageNet",
}

_TABLE2_CAPTION = r"""  \caption{Paired differences in absolute estimation error between
    cross-validation and holdout protocols on the medical
    datasets. Differences are calculated as first protocol minus
    second protocol; negative values therefore favor the first
    protocol by indicating lower AEE. Values are mean paired
    differences with 95\% confidence intervals from crossed
    random-effects models with random intercepts for development
    subsample and seed; confidence intervals were obtained by
    parametric bootstrap with 10,000 replicates. Each comparison
    comprises 25 paired runs (five subsamples crossed with five
    seeds).}"""


def _latex_val(triple, nd=4):
    r"""Format ($estimate\,[lo, hi]$) at nd decimals, always signed."""
    if triple is None:
        return r"$\mathrm{n/a}$"
    est, lo, hi = triple
    if not (np.isfinite(est) and np.isfinite(lo) and np.isfinite(hi)):
        return r"$\mathrm{n/a}$"
    return f"${est:+.{nd}f}\\,[{lo:+.{nd}f},{hi:+.{nd}f}]$"


def _latex_comparison(comp):
    """'C - F' -> '{\\bf C} $-$ {\\bf F}'."""
    a, b = (s.strip() for s in comp.split("-"))
    return f"{{\\bf {a}}} $-$ {{\\bf {b}}}"


def write_table2_latex(tidy: pd.DataFrame, path) -> None:
    """Write Table 2 as a LaTeX table: Delta test AUROC and Delta AEE per cell.

    Primary method only (mixedlm_parametric), TABLE2 contexts/comparisons, both
    metrics side by side. Dataset and n are printed once per group; an \\hline
    separates dataset blocks.
    """
    prim = tidy[(tidy["method"] == TABLE2_METHOD)
                & (tidy["context"].isin(TABLE2_CONTEXTS))
                & (tidy["comparison"].isin(TABLE2_COMPARISONS))]
    lut = {(r.context, int(r.n), r.comparison, r.metric):
           (r.estimate, r.ci_lo, r.ci_hi) for r in prim.itertuples()}

    out = [r"\begin{table}[t]", "", _TABLE2_CAPTION, "",
           r"  \label{tab:paired-differences}", "",
           r"  \begin{center}", r"    \small", r"    \setlength{\tabcolsep}{4pt}",
           r"    \begin{tabular}{cccc}",
           r"      \multicolumn{1}{c}{\bf Dataset}",
           r"      & \multicolumn{1}{c}{\bf $n$}",
           r"      & \multicolumn{1}{c}{\bf Comparison}",
           r"      & \multicolumn{1}{c}{\bf $\Delta$ AEE}",
           r"      \\ \hline \\", ""]

    for ci, ctx in enumerate(TABLE2_CONTEXTS):
        ns = sorted({k[1] for k in lut if k[0] == ctx})
        first_ctx = True
        for n in ns:
            first_n = True
            for comp in TABLE2_COMPARISONS:
                dcol = DATASET_LATEX_LABELS.get(ctx, ctx) if first_ctx else ""
                ncol = str(n) if first_n else ""
                out += [f"      {dcol}",
                        f"      & {ncol}",
                        f"      & {_latex_comparison(comp)}",
                        f"      & {_latex_val(lut.get((ctx, n, comp, 'aee')), 3)}",
                        r"      \\"]
                first_ctx = first_n = False
        if ci != len(TABLE2_CONTEXTS) - 1:
            out.append(r"      \hline")
        out.append("")

    out += [r"    \end{tabular}", r"  \end{center}", r"\end{table}", ""]

    text = "\n".join(out)
    with open(path, "w") as fh:
        fh.write(text)
    print(f"\nWrote Table 2 LaTeX to {path}")


def table3_view(tidy: pd.DataFrame) -> pd.DataFrame:
    """Scope the full tidy inference frame down to Table 3.

    AEE only, the single F-R comparison, primary method (mixedlm_parametric),
    Tiny ImageNet excluded. Rows are ordered by context (TABLE3_CONTEXTS) then
    n: 12 rows for the 3-context x 4-n grid.
    """
    m = ((tidy["metric"] == TABLE3_METRIC)
         & (tidy["method"] == TABLE3_METHOD)
         & (tidy["context"].isin(TABLE3_CONTEXTS))
         & (tidy["comparison"].isin(TABLE3_COMPARISONS)))
    out = tidy[m].copy()
    out["context"] = pd.Categorical(out["context"], categories=TABLE3_CONTEXTS,
                                    ordered=True)
    out = out.sort_values(["context", "n"]).reset_index(drop=True)
    out["context"] = out["context"].astype(str)
    return out


def print_table3(t3: pd.DataFrame) -> None:
    """Print Table 3: F-R AEE paired differences (crossed mixed model, 95% CIs)."""
    print("\n" + "=" * 78)
    print("Table 3: F - R AEE differences (fixed vs reshuffled holdout, "
          "crossed-design inference)")
    print("Estimate = paired difference in absolute estimation error, "
          "Delta = F - R.")
    print("Negative Delta AEE favors fixed holdout (smaller error). "
          "95% CI: crossed")
    print("mixed model + parametric bootstrap. Tiny ImageNet excluded; AEE only.")
    ncells = sorted({int(v) for v in t3["n_cells"].dropna()})
    if len(ncells) == 1:
        print(f"All cells: N={ncells[0]} paired (sus, seed) runs.")
    print("=" * 78)
    W_CTX = max(len("Dataset"), *(len(c) for c in TABLE3_CONTEXTS)) + 2
    header = f"{'Dataset':<{W_CTX}}{'n':<7}{'Delta AEE (95% CI)':<28}"
    print(header)
    print("-" * len(header))
    prev = None
    for _, r in t3.iterrows():
        ctx = r["context"] if r["context"] != prev else ""
        prev = r["context"]
        cell = (f"{_fmt(r['estimate'], 3)} "
                f"[{_fmt(r['ci_lo'], 3)}, {_fmt(r['ci_hi'], 3)}]")
        print(f"{ctx:<{W_CTX}}{str(r['n']):<7}{cell:<28}")
    print(f"\n{len(t3)} rows.")


_TABLE3_CAPTION = r"""  \caption{Paired differences in absolute estimation error between fixed
    and reshuffled holdout on the medical datasets. Differences are
    calculated as {\bf F} minus {\bf R}; negative values therefore favor
    fixed holdout by indicating lower AEE. Values are mean paired
    differences with 95\% confidence intervals from crossed random-effects
    models with random intercepts for development subsample and seed;
    confidence intervals were obtained by parametric bootstrap with 10,000
    replicates. Each comparison comprises 25 paired runs (five subsamples
    crossed with five seeds).}"""


def write_table3_latex(tidy: pd.DataFrame, path) -> None:
    r"""Write Table 3 as a LaTeX table: Delta AEE for the F-R comparison.

    Primary method only (mixedlm_parametric), TABLE3 contexts, single F-R
    comparison. Dataset is printed once per group; a blank row separates
    dataset blocks (matching the manuscript template).
    """
    prim = tidy[(tidy["method"] == TABLE3_METHOD)
                & (tidy["context"].isin(TABLE3_CONTEXTS))
                & (tidy["comparison"].isin(TABLE3_COMPARISONS))]
    lut = {(r.context, int(r.n)): (r.estimate, r.ci_lo, r.ci_hi)
           for r in prim.itertuples()}

    out = [r"\begin{table}[t]", "", _TABLE3_CAPTION, "",
           r"  \label{tab:fixed-reshuffled}", "",
           r"  \begin{center}",
           r"    \begin{tabular}{ccc}",
           r"      \multicolumn{1}{c}{\bf Dataset}",
           r"      & \multicolumn{1}{c}{\bf $n$}",
           r"      & \multicolumn{1}{c}{\bf $\Delta$ AEE: {\bf F} $-$ {\bf R}}",
           r"      \\ \hline \\", ""]

    for ci, ctx in enumerate(TABLE3_CONTEXTS):
        ns = sorted({k[1] for k in lut if k[0] == ctx})
        first_ctx = True
        for n in ns:
            dcol = DATASET_LATEX_LABELS.get(ctx, ctx) if first_ctx else ""
            out += [f"      {dcol}",
                    f"      & {n}",
                    f"      & {_latex_val(lut.get((ctx, n)), 3)}",
                    r"      \\"]
            first_ctx = False
        if ci != len(TABLE3_CONTEXTS) - 1:
            out += [r"      \\", ""]

    out += [r"    \end{tabular}", r"  \end{center}", r"\end{table}", ""]

    text = "\n".join(out)
    with open(path, "w") as fh:
        fh.write(text)
    print(f"\nWrote Table 3 LaTeX to {path}")


def appendix_view(tidy: pd.DataFrame) -> pd.DataFrame:
    """Scope the tidy frame to the complete-inference appendix table (wide).

    One row per (context, n, comparison) for every context and all three
    comparisons, primary method only, with AEE and test AUROC estimates/CIs as
    side-by-side columns: 15 cells x 3 comparisons = 45 rows.
    """
    m = ((tidy["method"] == APPENDIX_METHOD)
         & (tidy["context"].isin(APPENDIX_CONTEXTS))
         & (tidy["comparison"].isin(APPENDIX_COMPARISONS)))
    long = tidy[m].copy()
    rows = []
    for (ctx, n, comp), g in long.groupby(["context", "n", "comparison"]):
        vals = {r.metric: (r.estimate, r.ci_lo, r.ci_hi) for r in g.itertuples()}
        aee = vals.get("aee", (np.nan, np.nan, np.nan))
        test = vals.get("test", (np.nan, np.nan, np.nan))
        ncells = g["n_cells"].dropna()
        rows.append({
            "context": ctx, "n": int(n), "comparison": comp,
            "aee_estimate": aee[0], "aee_ci_lo": aee[1], "aee_ci_hi": aee[2],
            "test_estimate": test[0], "test_ci_lo": test[1], "test_ci_hi": test[2],
            "n_cells": int(ncells.iloc[0]) if len(ncells) else np.nan,
        })
    out = pd.DataFrame(rows)
    out["context"] = pd.Categorical(out["context"], categories=APPENDIX_CONTEXTS,
                                    ordered=True)
    out["comparison"] = pd.Categorical(out["comparison"],
                                       categories=APPENDIX_COMPARISONS, ordered=True)
    out = out.sort_values(["context", "n", "comparison"]).reset_index(drop=True)
    out["context"] = out["context"].astype(str)
    out["comparison"] = out["comparison"].astype(str)
    return out


def print_appendix(view: pd.DataFrame) -> None:
    """Print the complete-inference appendix table (AEE + test AUROC, 45 rows)."""
    print("\n" + "=" * 78)
    print("Appendix Table: complete primary inference (all contexts, all "
          "comparisons)")
    print("Delta = first - second protocol. Negative Delta AEE / positive Delta "
          "test AUROC")
    print("favor the first protocol. 95% CI: crossed mixed model + parametric "
          "bootstrap.")
    print("=" * 78)
    W_CTX = max(len("Dataset"), *(len(c) for c in APPENDIX_CONTEXTS)) + 2
    header = (f"{'Dataset':<{W_CTX}}{'n':<7}{'Comparison':<12}"
              f"{'Delta AEE (95% CI)':<26}{'Delta test AUROC (95% CI)':<26}")
    print(header)
    print("-" * len(header))
    prev = None
    for _, r in view.iterrows():
        key = (r["context"], r["n"])
        ctx = r["context"] if key != prev else ""
        n_str = str(r["n"]) if key != prev else ""
        prev = key
        aee = (f"{_fmt(r['aee_estimate'], 3)} "
               f"[{_fmt(r['aee_ci_lo'], 3)}, {_fmt(r['aee_ci_hi'], 3)}]")
        test = (f"{_fmt(r['test_estimate'], 3)} "
                f"[{_fmt(r['test_ci_lo'], 3)}, {_fmt(r['test_ci_hi'], 3)}]")
        print(f"{ctx:<{W_CTX}}{n_str:<7}{r['comparison']:<12}{aee:<26}{test:<26}")
    print(f"\n{len(view)} rows.")


_APPENDIX_CAPTION_A1 = r"""  \caption{Complete paired comparisons of absolute estimation error
    and test AUROC across all experimental conditions, for RSNA and
    BHAM, using ResNet-18. Differences are calculated as the first
    protocol minus the second protocol. Negative values in $\Delta$
    AEE favor the first protocol because they indicate lower absolute
    estimation error; positive values in $\Delta$ test AUROC favor the
    first protocol. Values are mean paired differences with 95\%
    confidence intervals from crossed random-effects models with
    random intercepts for development subsample and seed; confidence
    intervals were obtained by parametric bootstrap with 10,000
    replicates. The comparisons comprise 25 paired runs (five
    subsamples crossed with five seeds).}"""

_APPENDIX_CAPTION_A2 = r"""  \caption{Complete paired comparisons of absolute estimation error
    and test AUROC across all experimental conditions for RSNA using
    ViT architecture, and TIN. Differences are calculated as the first
    protocol minus the second protocol. Negative values in $\Delta$
    AEE favor the first protocol because they indicate lower absolute
    estimation error; positive values in $\Delta$ test AUROC favor the
    first protocol. Values are mean paired differences with 95\%
    confidence intervals from crossed random-effects models with
    random intercepts for development subsample and seed; confidence
    intervals were obtained by parametric bootstrap with 10,000
    replicates. RSNA comparisons comprise 25 paired runs (five
    subsamples crossed with five seeds), and Tiny ImageNet comparisons
    comprise 15 paired runs (five subsamples crossed with three
    seeds).}"""

_APPENDIX_CAPTIONS = {"A1": _APPENDIX_CAPTION_A1, "A2": _APPENDIX_CAPTION_A2}


def write_appendix_latex(tidy: pd.DataFrame, path, contexts, part=None) -> None:
    r"""Write one appendix table (given contexts) as LaTeX.

    Columns: Dataset, n, Comparison, Delta AEE, Delta test AUROC. Primary method
    only, all three comparisons. Dataset printed once per group, n once per
    (dataset, n); a blank row separates dataset blocks.
    """
    prim = tidy[(tidy["method"] == APPENDIX_METHOD)
                & (tidy["context"].isin(contexts))
                & (tidy["comparison"].isin(APPENDIX_COMPARISONS))]
    lut = {(r.context, int(r.n), r.comparison, r.metric):
           (r.estimate, r.ci_lo, r.ci_hi) for r in prim.itertuples()}

    caption = _APPENDIX_CAPTIONS.get(part, _APPENDIX_CAPTION_A1)
    label = r"  \label{tab:all-pairwise" + (f"-{part}" if part else "") + "}"
    out = [r"\begin{table}[p]", "", caption, "", label, "",
           r"  \begin{center}", r"    \small",
           r"    \begin{tabular}{ccccc}",
           r"      \multicolumn{1}{c}{\bf Dataset}",
           r"      & \multicolumn{1}{c}{\bf $n$}",
           r"      & \multicolumn{1}{c}{\bf Comparison}",
           r"      & \multicolumn{1}{c}{\bf $\Delta$ AEE}",
           r"      & \multicolumn{1}{c}{\bf $\Delta$ test AUROC}",
           r"      \\ \hline \\", ""]

    ordered = [c for c in APPENDIX_CONTEXTS if c in set(contexts)]
    for ci, ctx in enumerate(ordered):
        ns = sorted({k[1] for k in lut if k[0] == ctx})
        first_ctx = True
        for n in ns:
            first_n = True
            for comp in APPENDIX_COMPARISONS:
                dcol = DATASET_LATEX_LABELS.get(ctx, ctx) if first_ctx else ""
                ncol = str(n) if first_n else ""
                out += [f"      {dcol}",
                        f"      & {ncol}",
                        f"      & {_latex_comparison(comp)}",
                        f"      & {_latex_val(lut.get((ctx, n, comp, 'aee')), 3)}",
                        f"      & {_latex_val(lut.get((ctx, n, comp, 'test')), 3)}",
                        r"      \\"]
                first_ctx = first_n = False
        if ci != len(ordered) - 1:
            out += [r"      \\", ""]

    out += [r"    \end{tabular}", r"  \end{center}", r"\end{table}", ""]

    text = "\n".join(out)
    with open(path, "w") as fh:
        fh.write(text)
    print(f"Wrote appendix table LaTeX to {path}")


def write_appendix_tables(tidy: pd.DataFrame, base: str) -> None:
    """Write the split appendix tables (A1, A2) to <base>_appendix_<part>.tex."""
    for part, contexts in APPENDIX_PARTS:
        write_appendix_latex(tidy, Path(f"{base}_appendix_{part}.tex"),
                             contexts, part=part)


# ---------------------------------------------------------------------------
# Standalone CLI (cvdl.py integrates run_all/print_report/write_csv directly)
# ---------------------------------------------------------------------------

def _load_tagged_csv(path) -> pd.DataFrame:
    """Load a concatenated cvdl CSV and tag it with context/n/method.

    Imported lazily from cvdl to avoid a hard dependency cycle at module load.
    """
    from cvdl import load_and_tag  # noqa: local import by design
    return load_and_tag(path)


def main(argv=None) -> None:
    ap = argparse.ArgumentParser(
        description="Crossed-design uncertainty analyses for the F/R/C study.")
    ap.add_argument("csv", help="Concatenated per-run CSV "
                    "(columns: sus, seed, shuffle, best_val, test, source).")
    ap.add_argument("-o", "--out", help="Output tidy CSV "
                    "(default: <csv-stem>_inference.csv).")
    ap.add_argument("--inference-n-boot", type=int, default=10000,
                    help="Bootstrap replicates for methods 1 and 2 (default 10000).")
    ap.add_argument("--inference-seed", type=int, default=0,
                    help="Master RNG seed (default 0).")
    ap.add_argument("--inference-jobs", type=int, default=1,
                    help="Parallel worker processes for the parametric bootstrap.")
    ap.add_argument("--progress", action="store_true",
                    help="Print per-cell progress to stderr.")
    args = ap.parse_args(argv)

    from pathlib import Path
    df = _load_tagged_csv(args.csv)
    tidy = run_all(df, n_boot=args.inference_n_boot, rng_seed=args.inference_seed,
                   jobs=args.inference_jobs, progress=args.progress)
    print_report(tidy)
    out = args.out or (Path(args.csv).stem + "_inference.csv")
    write_csv(tidy, out)


if __name__ == "__main__":
    main()


==> anc/cvdl.py <==
#!/usr/bin/env python3
"""cvdl.py — Concatenate per-run CSVs in a folder and render the main F/R/C grid.

One step that replaces the former cvdl_results.py + plot_main_grid.py pipeline.

Usage:
    ./cvdl.py <folder>

Given folder `cvdl_fifty/`, writes (in the current directory):
    cvdl_fifty.csv       — all result *.csv (excluding *_best.csv) concatenated, with a 'source' column
    cvdl_fifty_best.csv  — all *_best.csv concatenated (winning hyperparameter configs)
    cvdl_fifty.pdf       — the F/R/C grid (contexts × metrics)

Expected per-run CSV schema:
    columns: sus, seed, shuffle, best_val, test
    filename (becomes the 'source' value) follows:
        <prefix><n>{rf,cv}[_vit].csv
        r* → RSNA, bham* → BHAM, tin* → Tiny ImageNet
        _vit → ViT architecture (otherwise ResNet-18)
        rf → Fixed + Reshuffled (shuffle: 0=F, 1=R); cv → Cross-validation

All runs are used; no filtering of degenerate/low-AUROC runs is applied.
"""
import argparse
import csv
import json
import re
import sys
import time
from pathlib import Path

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from scipy.stats import t as tdist


COL_F = "#1f77b4"   # blue   = Fixed
COL_R = "#d62728"   # red    = Reshuffled
COL_C = "#2ca02c"   # green  = CV

CONTEXTS_ORDER = ["RSNA ResNet-18", "BHAM ResNet-18",
                  "Tiny ImageNet ResNet-18", "RSNA ViT", "Tiny ImageNet ViT"]
# best_val is intentionally omitted: it is not a like-for-like quantity across
# protocols (CV-mean for C vs single-holdout for F/R). The optimism gap
# (= best_val - test) is the comparable summary, and best_val = test + gap is
# recoverable from the two panels shown.
METRICS_ORDER = [("test",     "Test AUROC"),
                 ("gap",      "Optimism gap")]
# _abs.pdf figure: the optimism gap replaced by its absolute value, the absolute
# estimation error (AEE = |best_val - test|), with a y-axis from 0.
AEE_METRICS_ORDER = [("test", "Test AUROC"),
                     ("aee", "AEE")]  # AEE (absolute estimation error) defined in caption


_SOURCE_RE = re.compile(r"^([a-z]+?)(vit)?(\d+)(rf|cv)(_vit)?$")

PREFIX_TO_CONTEXT = {
    "r":    ("RSNA ResNet-18",          "RSNA ViT"),
    "bham": ("BHAM ResNet-18",          None),  # lesion-disjoint binarized HAM10000
    "tin":  ("Tiny ImageNet ResNet-18", "Tiny ImageNet ViT"),
}


# ---------------------------------------------------------------------------
# Step 1: concatenate per-run CSVs
# ---------------------------------------------------------------------------

def concat_csvs(dir_path: Path) -> Path:
    """Concatenate all *.csv in dir_path into <dirname>.csv with a 'source' column.

    Returns the path of the written CSV.
    """
    # Skip secondary CSVs (per-cell winning configs); '_hc.csv' is the legacy name.
    csv_files = sorted(
        f for f in dir_path.glob("*.csv")
        if not (f.name.endswith("_best.csv") or f.name.endswith("_hc.csv"))
    )
    if not csv_files:
        sys.exit(f"Error: no result *.csv files found in {dir_path}")

    out_path = Path(dir_path.name + ".csv")
    if out_path.resolve() in {f.resolve() for f in csv_files}:
        sys.exit(f"Error: output path {out_path} would overwrite an input file")

    header = None
    total_rows = 0
    with open(out_path, "w", newline="") as out_f:
        writer = None
        for csv_file in csv_files:
            with open(csv_file, newline="") as in_f:
                reader = csv.reader(in_f)
                try:
                    file_header = next(reader)
                except StopIteration:
                    print(f"Warning: {csv_file.name} is empty, skipping", file=sys.stderr)
                    continue

                if header is None:
                    header = file_header + ["source"]
                    writer = csv.writer(out_f)
                    writer.writerow(header)
                elif file_header != header[:-1]:
                    sys.exit(f"Error: header of {csv_file.name} {file_header} does not match "
                             f"first file's header {header[:-1]}")

                source = csv_file.name
                rows_written = 0
                for row in reader:
                    writer.writerow(row + [source])
                    rows_written += 1
                total_rows += rows_written

    print(f"\nWrote {total_rows} rows to {out_path}")
    return out_path


def concat_best_csvs(dir_path: Path):
    """Concatenate all *_best.csv (per-run winning hyperparameter configs) into <dirname>_best.csv.

    Uses an outer column union (via pandas) so runs that tuned different hyperparameters
    (e.g. cvic tunes 'epochs', tunic does not) combine cleanly with blanks for missing keys.
    Returns the written path, or None if there are no *_best.csv files.
    """
    best_files = sorted(dir_path.glob("*_best.csv"))
    if not best_files:
        print("No *_best.csv files found — skipping winning-config concatenation.")
        return None

    out_path = Path(dir_path.name + "_best.csv")
    if out_path.resolve() in {f.resolve() for f in best_files}:
        sys.exit(f"Error: output path {out_path} would overwrite an input file")

    # Read as strings to preserve cvdl_parser.py's exact values (full float precision;
    # integer epochs stay "40", not "40.0") and so missing keys render as blanks, not NaN.
    frames = [pd.read_csv(f, dtype=str) for f in best_files]
    combined = pd.concat(frames, ignore_index=True)  # aligns columns by name (union)
    combined.to_csv(out_path, index=False)
    print(f"Wrote {len(combined)} rows ({len(best_files)} files) to {out_path}")
    return out_path


# ---------------------------------------------------------------------------
# Step 2: tag + plot
# ---------------------------------------------------------------------------

def parse_source(s: str):
    """Parse source string like 'r100rf', 'b300cv', 'r1000rf_vit', 'tin2000cv'.

    Returns (context, n, protocol_type) where protocol_type ∈ {'rf', 'cv'}.
    """
    base = s.replace(".csv", "")
    m = _SOURCE_RE.match(base)
    if not m:
        raise ValueError(f"Could not parse source '{s}'")
    prefix, vit_pre, n_str, kind, vit_suf = (
        m.group(1), m.group(2), m.group(3), m.group(4), m.group(5))
    vit = vit_pre or vit_suf  # ViT marked either as 'rvit100cv' or legacy 'r100cv_vit'
    n = int(n_str)
    if prefix not in PREFIX_TO_CONTEXT:
        raise ValueError(f"Unrecognized prefix '{prefix}' in source '{s}'")
    ctx_resnet, ctx_vit = PREFIX_TO_CONTEXT[prefix]
    if vit:
        if ctx_vit is None:
            raise ValueError(f"No ViT context defined for prefix '{prefix}' in source '{s}'")
        ctx = ctx_vit
    else:
        ctx = ctx_resnet
    return ctx, n, kind


def ci95(values):
    a = np.asarray(values, dtype=float)
    a = a[np.isfinite(a)]
    if len(a) < 2:
        return float("nan"), float("nan")
    m = a.mean()
    se = a.std(ddof=1) / np.sqrt(len(a))
    t_crit = tdist.ppf(0.975, df=len(a) - 1)
    return m, t_crit * se


def load_and_tag(path):
    df = pd.read_csv(path)
    required = {"sus", "seed", "shuffle", "best_val", "test", "source"}
    missing = required - set(df.columns)
    if missing:
        sys.exit(f"ERROR: input CSV missing columns: {sorted(missing)}")
    df["gap"] = df["best_val"] - df["test"]
    df["aee"] = df["gap"].abs()  # absolute estimation error
    parsed = df["source"].apply(parse_source)
    df["context"] = parsed.apply(lambda p: p[0])
    df["n"] = parsed.apply(lambda p: p[1])
    df["type"] = parsed.apply(lambda p: p[2])
    df["method"] = "C"
    rf_mask = df["type"] == "rf"
    df.loc[rf_mask, "method"] = df.loc[rf_mask, "shuffle"].map({0: "F", 1: "R"})
    return df


def plot_grid(df, out_path, bare=False, metrics=None, title=None, panel_titles=True):
    metrics = metrics if metrics is not None else METRICS_ORDER
    plt.rcParams.update({
        "font.size": 10.5,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.grid": True,
        "grid.alpha": 0.22,
        "grid.linestyle": "--",
    })

    # Only plot contexts that actually appear in the data, preserving CONTEXTS_ORDER
    present_contexts = [c for c in CONTEXTS_ORDER if (df["context"] == c).any()]
    n_rows = max(1, len(present_contexts))
    n_cols = len(metrics)
    fig, axes = plt.subplots(n_rows, n_cols, figsize=(5.7 * n_cols, 4.67 * n_rows),
                             squeeze=False)

    for row, ctx in enumerate(present_contexts):
        ns = sorted(df.loc[df["context"] == ctx, "n"].unique())
        for col, (metric, ylabel) in enumerate(metrics):
            ax = axes[row, col]
            for method, color in [("F", COL_F), ("R", COL_R), ("C", COL_C)]:
                means, ns_used = [], []
                solo_ns, solo_vals = [], []  # N=1 cells: markers only
                for n in ns:
                    sub = df[(df["context"] == ctx) &
                             (df["n"] == n) &
                             (df["method"] == method)]
                    if len(sub) >= 2:
                        m_, _ = ci95(sub[metric].values)
                        means.append(m_)
                        ns_used.append(n)
                    elif len(sub) == 1:
                        solo_ns.append(n)
                        solo_vals.append(float(sub[metric].values[0]))
                if ns_used:
                    ax.plot(ns_used, means,
                            marker="o", markersize=10, linewidth=2,
                            color=color, label=method)
                if solo_ns:
                    ax.plot(solo_ns, solo_vals, linestyle="none", marker="o",
                            markersize=10, color=color,
                            label=(method if not ns_used else None))
            ax.set_xscale("log")
            ax.set_xticks(ns)
            ax.set_xticklabels(ns)
            # Suppress log-scale minor tick labels (e.g. 3×10³, 4×10³, 6×10³).
            ax.xaxis.set_minor_formatter(plt.NullFormatter())
            ax.set_xlabel("n")
            if metric == "gap":
                ax.axhline(0, color="black", linewidth=0.5, alpha=0.5)
                if ctx.startswith("Tiny ImageNet"):
                    ax.set_ylim(-0.02, 0.02)
            elif metric == "aee":
                # Absolute estimation error: y starts at 0.
                ax.set_ylim(0, 0.02 if ctx.startswith("Tiny ImageNet") else None)
            ax.set_ylabel(ylabel)
            if panel_titles:
                ax.set_title(f"{ctx} — {ylabel}")
            if row == 0 and col == 0:
                ax.legend(frameon=False, loc="lower right")

    if not bare:
        plt.suptitle(title or
                     f"Main grid: F, R, C across {n_rows} context(s) and sample sizes "
                     f"(point estimates)",
                     fontsize=12, y=1.0)
    plt.tight_layout()
    plt.savefig(out_path, dpi=140, bbox_inches="tight")
    print(f"\nSaved {out_path}")


# ---------------------------------------------------------------------------
# Table 2: paired differences (C-F, C-R, F-R) with bootstrap CIs
# ---------------------------------------------------------------------------

TABLE2_COMPARISONS = [("C", "F"), ("C", "R"), ("F", "R")]  # Delta = first - second


def bootstrap_paired_ci(d, n_boot=10000, rng=None, alpha=0.05):
    """Bootstrap point estimate + (1-alpha) CI of the mean of paired differences d.

    Returns (mean, lo, hi, n). Resamples the n paired differences with replacement.
    """
    d = np.asarray(d, dtype=float)
    d = d[np.isfinite(d)]
    n = len(d)
    if n == 0:
        return float("nan"), float("nan"), float("nan"), 0
    mean = float(d.mean())
    if n < 2:
        return mean, float("nan"), float("nan"), n
    if rng is None:
        rng = np.random.default_rng(0)
    idx = rng.integers(0, n, size=(n_boot, n))
    boot_means = d[idx].mean(axis=1)
    lo, hi = np.percentile(boot_means, [100 * alpha / 2, 100 * (1 - alpha / 2)])
    return mean, float(lo), float(hi), n


def _fmt_ci(mean, lo, hi):
    if not np.isfinite(mean):
        return "n/a"
    if not np.isfinite(lo):
        return f"{mean:+.3f} [n/a]"
    return f"{mean:+.3f} [{lo:+.3f}, {hi:+.3f}]"


# ---------------------------------------------------------------------------
# TIN top-1 accuracy (computed from the raw logs, not the summary CSVs)
# ---------------------------------------------------------------------------

# tin<n>[s]_<sus>_<seed>[_probs]; the trailing 's' marks a Reshuffled (R) run.
_TIN_RUN_RE = re.compile(r"^tin(\d+)(s?)_(\d+)_(\d+)(?:_probs)?$")


_TEST_ACC_RE = re.compile(r"Test accuracy:\s+([0-9.]+)")


def _tin_top1_from_probs(path):
    """Top-1 accuracy from a *_probs.csv (argmax over prob_<class> columns == truth)."""
    df = pd.read_csv(path)
    prob_cols = [c for c in df.columns if c.startswith("prob_")]
    classes = np.array([c[len("prob_"):] for c in prob_cols])
    pred = classes[df[prob_cols].values.argmax(axis=1)]
    return float((pred == df["truth"].values).mean())


def _tin_top1_from_log(path):
    """Run-reported test top-1 from the `Test accuracy:` line of an rf .log."""
    m = _TEST_ACC_RE.search(Path(path).read_text())
    if not m:
        return None
    return float(m.group(1))


def load_tin_top1(logs_dir):
    """Per-run TIN test top-1 accuracy from raw logs, as a tagged DataFrame.

    Every protocol's accuracy is the scalar its training run reported at test time:
    C from the cross-validation JSON's `test_acc` field, F/R from the `Test accuracy:`
    line of the run's .log (the F/R JSON is written during HPO, before test
    evaluation, so it has no test field). F/R runs are enumerated via their
    *_probs.csv (only rf runs emit one), and the reported scalar is cross-checked
    against argmax(probs)==truth. Returns columns: context, n, method, sus, seed, acc.
    """
    logs_dir = Path(logs_dir)
    rows, seen = [], set()

    def add(n, method, sus, seed, acc, src):
        key = (n, method, sus, seed)
        if key in seen:
            print(f"Warning: duplicate TIN run {method} n={n} sus={sus} seed={seed} "
                  f"(ignoring {src})", file=sys.stderr)
            return
        seen.add(key)
        rows.append({"context": "Tiny ImageNet ResNet-18", "n": n, "method": method,
                     "sus": sus, "seed": seed, "acc": acc})

    # F / R: enumerate via *_probs.csv (only rf runs emit one); read the accuracy
    # from the run-reported `Test accuracy:` line of the sibling .log, matching how
    # C's number is sourced. Cross-check the reported scalar against argmax(probs).
    for p in sorted(logs_dir.rglob("tin*_probs.csv")):
        m = _TIN_RUN_RE.match(p.name[:-len(".csv")])
        if not m:
            continue
        n, s, sus, seed = int(m.group(1)), m.group(2), int(m.group(3)), int(m.group(4))
        log = p.with_name(p.name[:-len("_probs.csv")] + ".log")
        reported = _tin_top1_from_log(log) if log.exists() else None
        if reported is None:
            sys.exit(f"No reported `Test accuracy:` in {log} for {p.name}")
        if abs(round(_tin_top1_from_probs(p), 4) - reported) > 1e-4:
            print(f"Warning: reported test acc {reported} disagrees with argmax(probs) "
                  f"for {p.name}", file=sys.stderr)
        add(n, "R" if s == "s" else "F", sus, seed, reported, log.name)

    # C: cross-validation JSON, identified by a `test_acc` field (rf JSONs lack it).
    for j in sorted(logs_dir.rglob("tin*.json")):
        m = _TIN_RUN_RE.match(j.stem)
        if not m or m.group(2) == "s":
            continue
        try:
            d = json.loads(j.read_text())
        except (json.JSONDecodeError, OSError):
            continue
        if not isinstance(d, dict) or "test_acc" not in d:
            continue
        add(int(m.group(1)), "C", int(m.group(3)), int(m.group(4)),
            float(d["test_acc"]), j.name)

    df = pd.DataFrame(rows)
    if df.empty:
        sys.exit(f"No TIN runs found under {logs_dir}")
    return df


TIN_TOP1_COLUMNS = ["context", "n", "method", "sus", "seed", "acc"]


def load_tin_top1_csv(path):
    """Per-run TIN top-1 accuracy from a saved ``tin_top1.csv``.

    This is the small per-run table that ``load_tin_top1`` distills from the raw
    logs (and that ``--tin-top1`` writes alongside its PDF). Loading it lets the
    TIN top-1 figure/table be regenerated without shipping the bulky raw
    ``*.log`` / ``*_probs.csv`` files.
    """
    df = pd.read_csv(path)
    missing = [c for c in TIN_TOP1_COLUMNS if c not in df.columns]
    if missing:
        sys.exit(f"Error: {path} is missing column(s) {missing}; "
                 f"expected {TIN_TOP1_COLUMNS}")
    return df[TIN_TOP1_COLUMNS].copy()


def print_tin_top1(df, n_boot=10000, seed=0):
    """Print TIN test top-1: per-protocol means and paired differences."""
    rng = np.random.default_rng(seed)
    ns = sorted(df["n"].unique())

    print("\n" + "=" * 78)
    print("TIN test top-1 accuracy by protocol")
    print("Each protocol's run-reported test accuracy: F/R from the .log "
          "`Test accuracy:` line, C from cross-validation JSON test_acc.")
    print("Mean [lower, upper] 95% CI (t); paired by (sus, seed).")
    print("=" * 78)
    W = 30
    print(f"{'n':<8}{'F':<{W}}{'R':<{W}}{'C':<{W}}")
    print("-" * (8 + 3 * W))
    for n in ns:
        cells = []
        for method in ["F", "R", "C"]:
            v = df[(df["n"] == n) & (df["method"] == method)]["acc"].values
            m, h = ci95(v)
            cells.append(f"{m:.3f} [{m - h:.3f}, {m + h:.3f}] (N={len(v)})")
        print(f"{n:<8}{cells[0]:<{W}}{cells[1]:<{W}}{cells[2]:<{W}}")

    print(f"\nPaired differences in TIN test top-1 accuracy "
          f"(bootstrap 95% CI, B={n_boot}, seed={seed}). Delta = first - second.")
    header = f"{'n':<8}{'Comparison':<12}{'Delta Top-1 (95% CI)':<28}{'N':>3}"
    print(header)
    print("-" * len(header))
    for n in ns:
        for i, (a, b) in enumerate(TABLE2_COMPARISONS):
            da = df[(df["n"] == n) & (df["method"] == a)][["sus", "seed", "acc"]]
            db = df[(df["n"] == n) & (df["method"] == b)][["sus", "seed", "acc"]]
            merged = da.merge(db, on=["sus", "seed"], suffixes=("_a", "_b"))
            d = (merged["acc_a"] - merged["acc_b"]).values
            mean, lo, hi, npairs = bootstrap_paired_ci(d, n_boot, rng)
            ns_str = str(n) if i == 0 else ""
            print(f"{ns_str:<8}{a + ' - ' + b:<12}{_fmt_ci(mean, lo, hi):<28}{npairs:>3}")
        print()


def _run():
    ap = argparse.ArgumentParser(
        description="Concatenate a folder of per-run CSVs and render the F/R/C grid.")
    ap.add_argument("directory", nargs="?",
                    help="Folder of per-run *.csv files (also names the outputs). "
                         "Optional if --tin-top1 is the only report wanted.")
    ap.add_argument("--title", action="store_true",
                    help="Add the plot's overall (hardcoded) title. Omitted by "
                         "default for publication-ready figures.")
    ap.add_argument("--tin-top1", metavar="LOGS_DIR",
                    help="From a raw logs folder, print TIN test top-1 accuracy and write "
                         "<dir>_tin.pdf plus <dir>_tin_top1.csv (the small per-run table "
                         "that regenerates the figure without the logs). Each protocol's "
                         "run-reported test accuracy: F/R from the .log `Test accuracy:` "
                         "line, C from cross-validation JSON test_acc.")
    ap.add_argument("--tin-top1-csv", metavar="CSV",
                    help="Regenerate the TIN top-1 figure/table from a saved per-run "
                         "tin_top1.csv (the file --tin-top1 writes beside its PDF), so "
                         "Figure 2 reproduces without the raw logs. Mutually exclusive "
                         "with --tin-top1.")
    ap.add_argument("--n-boot", type=int, default=10000,
                    help="Bootstrap resamples for the CIs in the --tin-top1 "
                         "printed table (default: 10000). Not used by the Table 2 "
                         "inference (see --inference-n-boot) or the figures.")
    ap.add_argument("--inference-n-boot", type=int, default=200,
                    help="Bootstrap replicates for the Table 2 crossed-design "
                         "analyses (methods 1 and 2; default: 200). Separate "
                         "from --n-boot.")
    ap.add_argument("--inference-seed", type=int, default=0,
                    help="Master RNG seed for the Table 2 analyses (default: 0)")
    ap.add_argument("--inference-jobs", type=int, default=8,
                    help="Worker processes for the Table 2 parametric "
                         "bootstrap (default: 8). Results are identical for a "
                         "given seed regardless of worker count.")
    args = ap.parse_args()

    if args.tin_top1 and args.tin_top1_csv:
        sys.exit("Error: pass only one of --tin-top1 / --tin-top1-csv")

    if args.tin_top1 or args.tin_top1_csv:
        if args.tin_top1_csv:
            csv_path = Path(args.tin_top1_csv)
            if not csv_path.is_file():
                sys.exit(f"Error: {csv_path} is not a file")
            tin_df = load_tin_top1_csv(csv_path)
            tin_base = Path(args.directory).name if args.directory else csv_path.stem
        else:
            tin_logs = Path(args.tin_top1)
            if not tin_logs.is_dir():
                sys.exit(f"Error: {tin_logs} is not a directory")
            tin_df = load_tin_top1(tin_logs)
            tin_base = Path(args.directory).name if args.directory else tin_logs.name
            # Emit the small per-run table so the figure regenerates without logs.
            out_csv = Path(tin_base + "_tin_top1.csv")
            tin_df.to_csv(out_csv, index=False)
            print(f"Wrote {out_csv}")
        print_tin_top1(tin_df, n_boot=args.n_boot)
        # _tin.pdf: same style as the main grid, one row (TIN), top-1 accuracy on y.
        plot_grid(tin_df, Path(tin_base + "_tin.pdf"), bare=not args.title,
                  metrics=[("acc", "Top-1 accuracy")], panel_titles=args.title,
                  title="TIN test top-1 accuracy: F, R, C across sample sizes "
                        "(point estimates)")

    if not args.directory:
        if args.tin_top1 or args.tin_top1_csv:
            return  # TIN top-1 was the only requested report
        sys.exit("Error: a results directory is required "
                 "(or pass --tin-top1 LOGS_DIR / --tin-top1-csv CSV)")

    dir_path = Path(args.directory)
    if not dir_path.is_dir():
        sys.exit(f"Error: {dir_path} is not a directory")

    csv_path = concat_csvs(dir_path)
    concat_best_csvs(dir_path)
    out_pdf = Path(dir_path.name + ".pdf")

    df = load_and_tag(csv_path)
    print(f"\nLoaded {len(df)} rows from {csv_path}")

    print("\nCell counts by (context, n, method):")
    pivot = (df.groupby(["context", "n", "method"]).size()
               .unstack("method", fill_value=0))
    print(pivot)

    import crossed_inference as ci
    tidy = ci.run_all(df, n_boot=args.inference_n_boot,
                      rng_seed=args.inference_seed, jobs=args.inference_jobs,
                      progress=True)
    # Full analysis (all contexts, both metrics, all comparisons, all methods).
    ci.write_csv(tidy, Path(dir_path.name + "_full_inference.csv"))
    # Table 2: scoped view (AEE, central C comparisons, primary method, no TIN).
    table2 = ci.table2_view(tidy)
    ci.print_table2(table2)
    ci.write_csv(table2, Path(dir_path.name + "_inference.csv"))
    ci.write_table2_latex(tidy, Path(dir_path.name + "_table2.tex"))
    # Table 3: F-R AEE paired differences (fixed vs reshuffled holdout).
    table3 = ci.table3_view(tidy)
    ci.print_table3(table3)
    ci.write_csv(table3, Path(dir_path.name + "_table3.csv"))
    ci.write_table3_latex(tidy, Path(dir_path.name + "_table3.tex"))
    # Appendix: complete primary inference (all contexts, all comparisons,
    # AEE + test AUROC). Wide CSV plus split LaTeX tables A1/A2.
    appendix = ci.appendix_view(tidy)
    ci.print_appendix(appendix)
    appendix.to_csv(Path(dir_path.name + "_appendix.csv"), index=False)
    ci.write_appendix_tables(tidy, dir_path.name)

    plot_grid(df, out_pdf, bare=not args.title)

    abs_pdf = Path(dir_path.name + "_abs.pdf")
    plot_grid(df, abs_pdf, bare=not args.title, metrics=AEE_METRICS_ORDER,
              title=f"AEE (absolute estimation error): F, R, C across "
                    f"{len([c for c in CONTEXTS_ORDER if (df['context'] == c).any()])} "
                    f"context(s) and sample sizes (point estimates)")


def main():
    start = time.perf_counter()
    try:
        _run()
    finally:
        elapsed = time.perf_counter() - start
        suffix = f" ({elapsed / 60:.1f} min)" if elapsed >= 60 else ""
        print(f"\nElapsed: {elapsed:.1f}s{suffix}")


if __name__ == "__main__":
    main()


==> anc/cvdl_parser.py <==
#!/usr/bin/env python3
"""Parse a directory of *.log files into two CSVs.

For each cell (one log file), writes:
  <prefix>.csv      — sus, seed, shuffle, best_val, test  (consumed by cvdl.py)
  <prefix>_best.csv — cell, tuning, arch, val_auroc, test_auroc, elapsed_time,
                      then one column per winning hyperparameter

<prefix> is the stem of -o/--output (default: <directory-basename>).
"""

import argparse
import csv
import re
import sys
from pathlib import Path


def _is_cv_log(content):
    """Detect a cross-validation (cvic) run vs a plain train/val (tunic) run.

    cvic logs the Ray actor '_cvic_trial' and a startup line 'CV: N folds x M repeats';
    tunic logs neither.
    """
    if '_cvic_trial' in content:
        return True
    return bool(re.search(r'CV:\s+\d+\s+folds', content))


def _extract_elapsed_seconds(content):
    """HPO wall-clock in seconds, from Ray Tune's final 'Total running time:' line
    (formats like '2hr 49min 55s', '45min 12s', '30s'). Returns None if absent."""
    matches = list(re.finditer(
        r'Total running time:\s+(?:(\d+)hr\s+)?(?:(\d+)min\s+)?(\d+(?:\.\d+)?)s',
        content,
    ))
    if not matches:
        return None
    h_str, m_str, s_str = matches[-1].groups()
    h = int(h_str) if h_str else 0
    m = int(m_str) if m_str else 0
    return h * 3600 + m * 60 + float(s_str)


def _extract_arch(content):
    """Model name from the startup line, e.g.
    'INFO: Dataset: ... | Classes: 200 | Model: resnet18' → 'resnet18'."""
    m = re.search(r'Model:\s*(\S+)', content)
    return m.group(1) if m else ""


def _extract_config_value(content, key):
    """First value of a fixed run setting from the Ray config table, e.g. a row like
    '│ batch_size                32 │' → '32'. Only meaningful for settings that are
    NOT tuned (hence constant across all trials, so the first occurrence is correct)."""
    m = re.search(rf'{re.escape(key)}\s+([0-9][0-9.eE+-]*)', content)
    return m.group(1) if m else None


def extract_best_params_from_log(content):
    """Parse the 'Best params:' block. Returns an ordered dict {name: value_str}.

    The block is printed at the end of a run as:
        Best params:
          lr: 0.0028
          optimizer: SGD
          ...
        <blank line>
    Values are kept as raw strings to preserve full precision.

    epochs and batch_size may be FIXED (not tuned) and thus absent from 'Best params:';
    when absent, they're pulled from the Ray config table so the hc file always has them.
    """
    params = {}
    matches = list(re.finditer(r'^Best params:[ \t]*$', content, re.MULTILINE))
    if matches:
        for line in content[matches[-1].end():].splitlines():
            line = line.rstrip('\r')
            if not line.strip():
                continue
            m = re.match(r'[ \t]+(\w+):[ \t]*(.+)$', line)
            if not m:
                break  # first non-"  key: value" line (e.g. "Results saved to:") ends the block
            params[m.group(1)] = m.group(2).strip()

    # Fill epochs/batch_size from the config table only if they weren't tuned (absent above).
    for key in ("epochs", "batch_size"):
        if key not in params:
            val = _extract_config_value(content, key)
            if val is not None:
                params[key] = val
    return params


def extract_auroc_from_log(log_file):
    """Extract best_val/test AUROC, winning params, and CV-vs-not from a log file.

    Returns (best_val, test, crashed, params, is_cv, arch, elapsed); is_cv is a bool,
    elapsed is HPO wall-clock seconds (or None if not found)."""
    try:
        with open(log_file, 'r') as f:
            content = f.read()
    except Exception as e:
        print(f"Error reading {log_file}: {e}")
        return None, None, None, {}, False, "", None

    # Check for crashes
    has_traceback = "Traceback" in content
    has_error = re.search(r'Error|Exception', content)

    # Look for patterns like "Best val accuracy: ... AUROC: 0.9583"
    best_val_match = re.search(r'Best val.*?AUROC:\s+([0-9.]+)', content, re.IGNORECASE)
    test_match = re.search(r'Test.*?AUROC:\s+([0-9.]+)', content, re.IGNORECASE)

    best_val = float(best_val_match.group(1)) if best_val_match else None
    test = float(test_match.group(1)) if test_match else None

    # If a test result was parsed, the run completed — late interpreter-teardown
    # tracebacks (e.g. "Exception ignored in: ..." from WeakSet finalizers under
    # Ray's sigterm_handler) are non-fatal noise and shouldn't flag a crash.
    crashed = test is None and (has_traceback or has_error)
    params = extract_best_params_from_log(content)
    return (best_val, test, crashed, params,
            _is_cv_log(content), _extract_arch(content),
            _extract_elapsed_seconds(content))


def main():
    """Main function."""
    parser = argparse.ArgumentParser(
        description='Parse a directory of tunic/cvic *.log files into <prefix>.csv and <prefix>_best.csv.')
    parser.add_argument('directory', help='Directory containing *.log files (names like <set><n>[s]_<sus>_<seed>.log)')
    parser.add_argument('-o', '--output', help='Output CSV path (default: <directory-basename>.csv)')
    parser.add_argument('--allow-partial', action='store_true',
                        help='Write the CSV from completed cells even if some logs crashed '
                             'or are incomplete (they are still listed). Use to rescue a sweep '
                             'that was interrupted by an infra failure, e.g. disk full.')
    args = parser.parse_args()

    dir_path = Path(args.directory)
    if not dir_path.is_dir():
        print(f"Error: {dir_path} is not a directory")
        sys.exit(1)

    data = []
    best_data = []          # per-cell winning hyperparameter configurations
    crashed_files = []
    incomplete_files = []

    pat = re.compile(r'[A-Za-z]+\d+([s]?)_(\d+)_(\d+)\.log')

    for log_file in sorted(dir_path.glob('*.log')):
        match = pat.fullmatch(log_file.name)
        if not match:
            continue

        shuffle_marker, sus_str, seed_str = match.groups()
        shuffle = 1 if shuffle_marker == 's' else 0
        sus = int(sus_str)
        seed = int(seed_str)

        best_val, test, crashed, params, is_cv, arch, elapsed = extract_auroc_from_log(log_file)

        # tuning protocol: CV (cross-validation), else R (reshuffled T/V, 's' in name)
        # or F (fixed T/V across trials).
        tuning = "CV" if is_cv else ("R" if shuffle == 1 else "F")

        if crashed:
            crashed_files.append(log_file.name)
        elif best_val is not None and test is not None:
            data.append({
                'sus': sus,
                'seed': seed,
                'shuffle': shuffle,
                'best_val': best_val,
                'test': test
            })
            best_data.append({
                'cell': log_file.stem,   # cell ID = log basename without .log
                'tuning': tuning,
                'arch': arch,
                'val_auroc': best_val,
                'test_auroc': test,
                'elapsed_time': '' if elapsed is None else f"{elapsed:.1f}",
                'params': params,
            })
            print(f"{log_file.name}: sus={sus}, seed={seed}, shuffle={shuffle}, best_val={best_val:.4f}, test={test:.4f}")
        else:
            incomplete_files.append(log_file.name)

    # Handle crashes: by default refuse to write a partial CSV (a crash usually
    # signals a real problem worth investigating). With --allow-partial, list them
    # but keep the completed rows so an interrupted sweep can still be rescued.
    if crashed_files:
        print(f"❌ {len(crashed_files)} log file(s) crashed:")
        for f in crashed_files[:10]:
            print(f"  {f}")
        if len(crashed_files) > 10:
            print(f"  ... and {len(crashed_files) - 10} more")
        if not args.allow_partial:
            sys.exit(1)

    # Handle incomplete files
    if len(incomplete_files) > 1:
        print(f"❌ {len(incomplete_files)} log file(s) incomplete (missing test AUROC):")
        for f in incomplete_files[:10]:
            print(f"  {f}")
        if len(incomplete_files) > 10:
            print(f"  ... and {len(incomplete_files) - 10} more")
        if not args.allow_partial:
            sys.exit(1)
    elif len(incomplete_files) == 1:
        print(f"⚠️  Skipping incomplete file: {incomplete_files[0]}")

    if not data:
        print("❌ No valid log files found")
        sys.exit(1)

    # Write to CSV with filename based on directory name (or --output override)
    csv_file = Path(args.output) if args.output else Path(dir_path.name + '.csv')
    with open(csv_file, 'w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=['sus', 'seed', 'shuffle', 'best_val', 'test'])
        writer.writeheader()
        writer.writerows(data)

    print(f"\nWrote {len(data)} rows to {csv_file}")

    # Write the winning-configuration CSV: <prefix>_best.csv, where <prefix> is the
    # stem of the output CSV. One row per cell: cell ID, tuning, arch, val/test AUROC,
    # elapsed time, then one column per winning hyperparameter (union across cells,
    # first-seen order).
    hp_order = []
    for row in best_data:
        for k in row['params']:
            if k not in hp_order:
                hp_order.append(k)

    best_file = csv_file.with_name(csv_file.stem + '_best.csv')
    with open(best_file, 'w', newline='') as f:
        fieldnames = ['cell', 'tuning', 'arch', 'val_auroc', 'test_auroc', 'elapsed_time'] + hp_order
        writer = csv.DictWriter(f, fieldnames=fieldnames, restval='')
        writer.writeheader()
        for row in best_data:
            out = {'cell': row['cell'], 'tuning': row['tuning'], 'arch': row['arch'],
                   'val_auroc': row['val_auroc'], 'test_auroc': row['test_auroc'],
                   'elapsed_time': row['elapsed_time']}
            out.update(row['params'])
            writer.writerow(out)

    print(f"Wrote {len(best_data)} rows to {best_file}")


if __name__ == '__main__':
    main()


==> anc/dl_tin.py <==
#!/usr/bin/env python3
"""dl_tin.py — Download Tiny ImageNet and convert to WebDataset format."""

import argparse
import io
import json
import random
import tarfile
import urllib.request
import zipfile
from pathlib import Path

from PIL import Image


SHARD_SIZE = 5000
TIN_URL = "http://cs231n.stanford.edu/tiny-imagenet-200.zip"


def webdataset_done(wds_split_dir: Path) -> bool:
    return wds_split_dir.exists() and any(wds_split_dir.glob("shard-*.tar"))


def create_webdataset_shards(samples: list, classes: list, split: str, wds_dir: Path):
    """samples: list of (PIL.Image, class_name str)"""
    split_dir = wds_dir / split
    split_dir.mkdir(parents=True, exist_ok=True)

    print(f"  [{split}] encoding {len(samples)} images...")
    encoded = []
    for img, cls_name in samples:
        buf = io.BytesIO()
        img.save(buf, format="PNG")
        encoded.append((buf.getvalue(), cls_name))

    random.shuffle(encoded)

    num_shards = max(1, (len(encoded) + SHARD_SIZE - 1) // SHARD_SIZE)
    for shard_idx in range(num_shards):
        shard_samples = encoded[shard_idx * SHARD_SIZE : (shard_idx + 1) * SHARD_SIZE]
        with tarfile.open(split_dir / f"shard-{shard_idx:06d}.tar", "w") as tf:
            for i, (img_bytes, cls_name) in enumerate(shard_samples):
                key = f"{shard_idx:06d}_{i:06d}"
                for ext, data in [(".png", img_bytes), (".cls", cls_name.encode())]:
                    info = tarfile.TarInfo(name=f"{key}{ext}")
                    info.size = len(data)
                    tf.addfile(info, io.BytesIO(data))
        print(f"  [{split}] shard {shard_idx + 1}/{num_shards} written")

    return num_shards, len(encoded)


def download_and_extract(outdir: Path) -> Path:
    zip_path = outdir / "tiny-imagenet-200.zip"
    tin_dir = outdir / "tiny-imagenet-200"

    if tin_dir.exists():
        print(f"  Raw data already at {tin_dir}, skipping download.")
        return tin_dir

    if not zip_path.exists():
        print(f"  Downloading from {TIN_URL} ...")
        def _progress(count, block_size, total_size):
            pct = min(100, count * block_size * 100 // total_size)
            print(f"\r  {pct}%", end="", flush=True)
        urllib.request.urlretrieve(TIN_URL, zip_path, reporthook=_progress)
        print()

    print(f"  Extracting {zip_path} ...")
    with zipfile.ZipFile(zip_path, "r") as zf:
        zf.extractall(outdir)
    print(f"  Extracted to {tin_dir}")
    return tin_dir


def load_train_samples(tin_dir: Path, wnids: list) -> list:
    samples = []
    for wnid in wnids:
        img_dir = tin_dir / "train" / wnid / "images"
        for img_path in sorted(img_dir.glob("*.JPEG")):
            img = Image.open(img_path).convert("RGB")
            samples.append((img, wnid))
    return samples


def load_val_samples(tin_dir: Path) -> list:
    annotations_path = tin_dir / "val" / "val_annotations.txt"
    img_dir = tin_dir / "val" / "images"

    filename_to_wnid = {}
    with open(annotations_path) as f:
        for line in f:
            parts = line.strip().split("\t")
            filename_to_wnid[parts[0]] = parts[1]

    samples = []
    for img_path in sorted(img_dir.glob("*.JPEG")):
        wnid = filename_to_wnid[img_path.name]
        img = Image.open(img_path).convert("RGB")
        samples.append((img, wnid))
    return samples


def load_words(tin_dir: Path) -> dict:
    words_path = tin_dir / "words.txt"
    mapping = {}
    with open(words_path) as f:
        for line in f:
            parts = line.strip().split("\t", 1)
            if len(parts) == 2:
                mapping[parts[0]] = parts[1]
    return mapping


def parse_args():
    p = argparse.ArgumentParser(description="Download Tiny ImageNet and convert to WebDataset format")
    p.add_argument("outdir", type=Path, help="Output directory (e.g. ~/image_data/tin)")
    return p.parse_args()


def main():
    args = parse_args()
    outdir = args.outdir.expanduser()
    outdir.mkdir(parents=True, exist_ok=True)
    wds_dir = outdir / "wds"
    wds_dir.mkdir(parents=True, exist_ok=True)

    tin_dir = download_and_extract(outdir)

    wnids = sorted(p.name for p in (tin_dir / "train").iterdir() if p.is_dir())
    words = load_words(tin_dir)
    print(f"Classes: {len(wnids)}")

    wds_info = {
        "format": "webdataset",
        "classes": wnids,
        "class_names": {w: words.get(w, w) for w in wnids},
        "splits": {},
    }

    for split, loader in [("train", lambda: load_train_samples(tin_dir, wnids)),
                           ("val",   lambda: load_val_samples(tin_dir))]:
        wds_split_dir = wds_dir / split
        if webdataset_done(wds_split_dir):
            print(f"  [{split}] shards already exist, skipping.")
            n_shards = sum(1 for _ in wds_split_dir.glob("shard-*.tar"))
            wds_info["splits"][split] = {"num_shards": n_shards, "num_samples": -1}
            continue

        print(f"  [{split}] loading images...")
        samples = loader()
        num_shards, n_samples = create_webdataset_shards(samples, wnids, split, wds_dir)
        print(f"  [{split}] done — {num_shards} shards, {n_samples} samples")
        wds_info["splits"][split] = {"num_shards": num_shards, "num_samples": n_samples}

    wds_info_path = wds_dir / "dataset_info.json"
    with open(wds_info_path, "w") as f:
        json.dump(wds_info, f, indent=2)
    print(f"\nWebDataset info written to {wds_info_path}")
    print(f"Output: {wds_dir}")


if __name__ == "__main__":
    main()


==> anc/family.py <==
#!/usr/bin/env python3
"""family.py — family-wise (FWER) adjusted simultaneous CIs for the primary AEE contrasts.

A multiplicity *sensitivity analysis* layered on top of the existing crossed-design
inference engine (`crossed_inference.py`). It computes Bonferroni-adjusted
*simultaneous* confidence intervals for the manuscript's 24 primary AEE contrasts
and, alongside them, the ordinary pointwise 95% intervals from the same bootstrap
draws.

Primary inferential family (exactly 24 contrasts):
    metric       : AEE ( = |best_val - test| )
    contexts     : RSNA ResNet-18, BHAM ResNet-18, RSNA ViT
    sample sizes : n = 100, 300, 1000, 3000
    contrasts    : C - F, C - R
    => 3 contexts x 4 n x 2 contrasts = 24  (12 C-F, 12 C-R)

Explicitly excluded from the family: F - R, test AUROC, Tiny ImageNet, top-1
accuracy, and the two sensitivity interval methods (two-way cluster bootstrap and
subsample-t). Those remain secondary/descriptive analyses.

Adjustment: two-sided Bonferroni controlling FWER at alpha (default 0.05) across
m contrasts (default 24). The per-comparison two-sided percentile quantiles are
    q_lo = alpha / (2 m),   q_hi = 1 - alpha / (2 m)
so each simultaneous interval has level 1 - alpha/m (99.7916667% for alpha=0.05,
m=24). Bonferroni is valid under arbitrary dependence among the contrasts.

This does NOT replace or alter the existing pointwise 95% analysis, Table 2, or the
appendix. It reuses the exact model fit + parametric-bootstrap core from
`crossed_inference.py` (no second bootstrap implementation); this script only owns
the outer loop: family selection, batched deterministic seeding, checkpointing,
resume, quantiles, validation, and reporting.

Run `./family.py familywise-aee --help` for options.
"""
from __future__ import annotations

import argparse
import json
import math
import multiprocessing as mp
import sys
import time
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path

import numpy as np
import pandas as pd

import crossed_inference as ci
from crossed_inference import MixedFitError

# --- Primary inferential family ------------------------------------------------
FAMILY_CONTEXTS = ["RSNA ResNet-18", "BHAM ResNet-18", "RSNA ViT"]
FAMILY_NS = [100, 300, 1000, 3000]
FAMILY_COMPARISONS = [("C", "F"), ("C", "R")]  # subset of ci.COMPARISONS
FAMILY_METRIC = "aee"
DEFAULT_FAMILY_SIZE = 24
DEFAULT_ALPHA = 0.05

# Context -> (dataset, architecture) for the machine-readable CSV columns.
CONTEXT_TO_DATASET_ARCH = {
    "RSNA ResNet-18": ("RSNA", "ResNet-18"),
    "BHAM ResNet-18": ("BHAM", "ResNet-18"),
    "RSNA ViT": ("RSNA", "ViT"),
}

# Pointwise (unadjusted) two-sided 95% percentile quantiles.
POINTWISE_QUANTILES = (0.025, 0.975)
POINTWISE_LEVEL = 0.95

# Endpoint stability tolerance between successive checkpoints (brief: 0.001).
DEFAULT_STABILITY_TOL = 0.001
# Over-provision factor for attempts per batch (failed refits do not count toward
# the target). Mirrors the 1.25 head-room in crossed_inference.parametric_bootstrap.
DEFAULT_ATTEMPT_MULT = 1.3
# Minimum successful-fraction guard: refuse to report if a batch cannot reach its
# quota within the attempt budget.
_TOL_FINITE = 1e-12


def _version() -> str:
    try:
        from importlib.metadata import version
        return version("cvic")
    except Exception:
        return "unknown"


# ---------------------------------------------------------------------------
# Family definition
# ---------------------------------------------------------------------------

def contrast_slug(dataset: str, arch: str, n: int, b: str) -> str:
    """Stable filesystem slug, e.g. 'rsna_resnet18_n100_c_minus_f'."""
    arch_s = arch.lower().replace("-", "")
    return f"{dataset.lower()}_{arch_s}_n{n}_c_minus_{b.lower()}"


def build_family():
    """Return the ordered list of the 24 primary contrasts as dicts.

    Each dict carries context/n/comparison plus derived dataset/architecture,
    a reproducible-seed context_id/contrast_id, and a filesystem slug.
    """
    family = []
    for ctx_id, ctx in enumerate(FAMILY_CONTEXTS):
        dataset, arch = CONTEXT_TO_DATASET_ARCH[ctx]
        for n in FAMILY_NS:
            for comp_id, comp in enumerate(FAMILY_COMPARISONS):
                a, b = comp
                family.append({
                    "context": ctx, "dataset": dataset, "architecture": arch,
                    "n": n, "comparison": comp, "comparison_str": f"{a} - {b}",
                    "context_id": ctx_id, "contrast_id": comp_id,
                    "slug": contrast_slug(dataset, arch, n, b),
                })
    return family


def validate_family(family) -> None:
    """Fail loudly unless the family is exactly the prespecified 24 contrasts."""
    if len(family) != DEFAULT_FAMILY_SIZE:
        raise ValueError(f"family has {len(family)} contrasts, expected "
                         f"{DEFAULT_FAMILY_SIZE}")
    n_cf = sum(1 for c in family if c["comparison"] == ("C", "F"))
    n_cr = sum(1 for c in family if c["comparison"] == ("C", "R"))
    if n_cf != 12 or n_cr != 12:
        raise ValueError(f"family split is {n_cf} C-F / {n_cr} C-R, expected 12/12")
    for c in family:
        if c["comparison"] not in FAMILY_COMPARISONS:
            raise ValueError(f"non-primary comparison in family: {c['comparison']}")
        if "Tiny ImageNet" in c["context"]:
            raise ValueError(f"Tiny ImageNet must not be in the family: {c['context']}")
    # Metric is fixed to AEE for every row; assert the module-level constant, too.
    if FAMILY_METRIC != "aee":
        raise ValueError(f"family metric must be 'aee', got {FAMILY_METRIC!r}")


# ---------------------------------------------------------------------------
# Bonferroni quantiles
# ---------------------------------------------------------------------------

def bonferroni_quantiles(alpha: float, family_size: int):
    """Return (q_lo, q_hi, simultaneous_level) for a two-sided Bonferroni CI."""
    if not (0 < alpha < 1):
        raise ValueError(f"alpha must be in (0,1), got {alpha}")
    if family_size < 1:
        raise ValueError(f"family_size must be >= 1, got {family_size}")
    q_lo = alpha / (2 * family_size)
    q_hi = 1 - q_lo
    level = 1 - alpha / family_size
    return q_lo, q_hi, level


# ---------------------------------------------------------------------------
# Parametric-bootstrap driving (reuses crossed_inference's simulate+refit core)
# ---------------------------------------------------------------------------

def _run_attempts(fit, I, J, seed_ints, executor, jobs, optimizers):
    """Refit one crossed dataset per seed; return [(mu_star_or_None, reason), ...].

    Reuses crossed_inference._bootstrap_chunk verbatim (the exact simulate+refit
    core). Results are aligned to `seed_ints` order regardless of worker count.
    """
    payload_base = (fit.mu, fit.var_sus, fit.var_seed, fit.var_resid, I, J)
    if executor is not None:
        n_chunks = min(max((jobs or 1) * 4, 1), len(seed_ints))
        chunks = [list(c) for c in np.array_split(np.array(seed_ints), n_chunks)]
        payloads = [(*payload_base, chunk, optimizers) for chunk in chunks]
        results = []
        for chunk_out in executor.map(ci._bootstrap_chunk, payloads):
            results.extend(chunk_out)
        return results
    return ci._bootstrap_chunk((*payload_base, list(seed_ints), optimizers))


# ---------------------------------------------------------------------------
# Per-contrast run
# ---------------------------------------------------------------------------

def run_contrast(contrast, df, *, target, checkpoint_every, alpha, family_size,
                 master_seed, out_dir, save_draws, executor, jobs, optimizers,
                 stability_tol, attempt_mult, resume, log):
    """Run one contrast to `target` successful refits; return (row, checkpoints).

    Batched (size `checkpoint_every`), deterministically seeded per
    (context, n, contrast, batch), resumable from saved draws, with simultaneous
    endpoints recorded at every checkpoint for the stability audit.
    """
    ctx, n, comp = contrast["context"], contrast["n"], contrast["comparison"]
    a, b = comp
    comp_str = contrast["comparison_str"]
    slug = contrast["slug"]
    q_lo, q_hi, sim_level = bonferroni_quantiles(alpha, family_size)

    long, matrix, sus_levels, seed_levels = ci.build_paired(
        df, ctx, n, FAMILY_METRIC, comp)
    I, J = len(sus_levels), len(seed_levels)
    estimate = ci.grand_mean(matrix)

    t0 = time.perf_counter()
    fit = ci.fit_crossed_mixedlm(long, optimizers)

    # Reproducible seed tree: root per contrast, one child per batch.
    root_ss = np.random.SeedSequence(
        entropy=[int(master_seed), contrast["context_id"], int(n),
                 contrast["contrast_id"]])
    bootstrap_seed = int(root_ss.generate_state(1)[0])
    n_batches = math.ceil(target / checkpoint_every)
    batch_children = root_ss.spawn(n_batches)

    draws_dir = out_dir / "bootstrap_draws"
    parquet_path = draws_dir / f"{slug}.parquet"

    draw_rows = []          # dicts: replicate, batch, seed, intercept, fit_status
    draws = []              # intercept floats (successes only)
    attempted = 0
    failed = 0
    start_batch = 0
    checkpoints = []

    # --- Degenerate fit: every replicate reproduces mu; no refits needed. ---
    if fit.degenerate or (fit.var_sus == 0 and fit.var_seed == 0
                          and fit.var_resid == 0):
        draws = [fit.mu] * target
        draw_rows = [{"replicate": i, "batch": 0, "seed": bootstrap_seed,
                      "intercept": fit.mu, "fit_status": "degenerate"}
                     for i in range(target)]
        attempted = target
        log(f"  {slug}: degenerate fit (zero variance); {target} constant draws")
    else:
        # --- Resume: reload any previously saved draws for this contrast. ---
        if resume and parquet_path.exists():
            prev = pd.read_parquet(parquet_path)
            draw_rows = prev.to_dict("records")
            draws = [float(x) for x in prev["intercept"].to_numpy()]
            start_batch = (int(prev["batch"].max()) + 1) if len(prev) else 0
            log(f"  {slug}: resume with {len(draws)} draws, "
                f"{start_batch} batch(es) done")

        for bi in range(start_batch, n_batches):
            if len(draws) >= target:
                break
            need = min(checkpoint_every, target - len(draws))
            batch_ss = batch_children[bi]
            n_attempts = math.ceil(need * attempt_mult)
            seed_ints = [int(cs.generate_state(1)[0])
                         for cs in batch_ss.spawn(n_attempts)]
            results = _run_attempts(fit, I, J, seed_ints, executor, jobs, optimizers)

            got = 0
            for s, (mu_star, _reason) in zip(seed_ints, results):
                attempted += 1
                if mu_star is not None and np.isfinite(mu_star):
                    draws.append(float(mu_star))
                    draw_rows.append({"replicate": len(draws) - 1, "batch": bi,
                                      "seed": int(s), "intercept": float(mu_star),
                                      "fit_status": "success"})
                    got += 1
                    if got >= need:
                        break
                else:
                    failed += 1
            if got < need:
                raise MixedFitError(
                    f"{slug}: batch {bi} produced only {got}/{need} successful "
                    f"refits from {n_attempts} attempts; raise --attempt-mult")

            arr = np.asarray(draws, dtype=float)
            s_lo, s_hi = (float(x) for x in np.quantile(arr, [q_lo, q_hi]))
            checkpoints.append({
                "context": ctx, "n": n, "comparison": comp_str, "slug": slug,
                "n_success": len(draws), "sim_ci_lo": s_lo, "sim_ci_hi": s_hi})
            if save_draws:
                draws_dir.mkdir(parents=True, exist_ok=True)
                pd.DataFrame(draw_rows).to_parquet(parquet_path, index=False)

    arr = np.asarray(draws, dtype=float)
    pt_lo, pt_hi = (float(x) for x in np.quantile(arr, POINTWISE_QUANTILES))
    s_lo, s_hi = (float(x) for x in np.quantile(arr, [q_lo, q_hi]))
    runtime = time.perf_counter() - t0

    # --- Per-contrast integrity/interval checks (fail loudly). ---
    reps = [r["replicate"] for r in draw_rows]
    if len(set(reps)) != len(reps):
        raise ValueError(f"{slug}: duplicate replicate identifiers")
    if len(draws) != target:
        raise ValueError(f"{slug}: have {len(draws)} draws, expected {target}")
    for name, v in (("pt_lo", pt_lo), ("pt_hi", pt_hi),
                    ("s_lo", s_lo), ("s_hi", s_hi), ("estimate", estimate)):
        if not np.isfinite(v):
            raise ValueError(f"{slug}: non-finite {name}={v}")
    if not (pt_lo < pt_hi) or not (s_lo < s_hi):
        raise ValueError(f"{slug}: degenerate interval (lo !< hi)")
    if s_lo > pt_lo + _TOL_FINITE or s_hi < pt_hi - _TOL_FINITE:
        raise ValueError(
            f"{slug}: simultaneous interval not nested around pointwise "
            f"(sim=[{s_lo},{s_hi}] pt=[{pt_lo},{pt_hi}])")

    # Endpoint stability between the last two checkpoints.
    stable = pd.NA
    max_shift = pd.NA
    if len(checkpoints) >= 2:
        prev_c, last_c = checkpoints[-2], checkpoints[-1]
        max_shift = max(abs(last_c["sim_ci_lo"] - prev_c["sim_ci_lo"]),
                        abs(last_c["sim_ci_hi"] - prev_c["sim_ci_hi"]))
        stable = bool(max_shift < stability_tol)

    pt_excl = bool(pt_lo > 0 or pt_hi < 0)
    sim_excl = bool(s_lo > 0 or s_hi < 0)

    row = {
        "dataset": contrast["dataset"], "architecture": contrast["architecture"],
        "context": ctx, "n": n, "comparison": comp_str, "metric": FAMILY_METRIC,
        "estimate": estimate,
        "pointwise_ci_level": POINTWISE_LEVEL,
        "pointwise_ci_low": pt_lo, "pointwise_ci_high": pt_hi,
        "familywise_method": "bonferroni", "family_size": family_size,
        "familywise_alpha": alpha, "simultaneous_ci_level": sim_level,
        "simultaneous_ci_low": s_lo, "simultaneous_ci_high": s_hi,
        "pointwise_excludes_zero": pt_excl,
        "simultaneous_excludes_zero": sim_excl,
        "n_boot_success": len(draws), "n_boot_attempted": attempted,
        "n_boot_failed": failed, "bootstrap_seed": bootstrap_seed,
        "model_converged_observed": bool(fit.converged),
        "runtime_seconds": runtime,
        "sim_ci_shift_last_checkpoint": max_shift,
        "endpoint_stable": stable,
        "optimizer": fit.optimizer,
    }
    return row, checkpoints


CSV_COLUMNS = [
    "dataset", "architecture", "context", "n", "comparison", "metric",
    "estimate", "pointwise_ci_level", "pointwise_ci_low", "pointwise_ci_high",
    "familywise_method", "family_size", "familywise_alpha",
    "simultaneous_ci_level", "simultaneous_ci_low", "simultaneous_ci_high",
    "pointwise_excludes_zero", "simultaneous_excludes_zero",
    "n_boot_success", "n_boot_attempted", "n_boot_failed", "bootstrap_seed",
    "model_converged_observed", "runtime_seconds",
    "sim_ci_shift_last_checkpoint", "endpoint_stable", "optimizer",
]


# ---------------------------------------------------------------------------
# Reproduction check against the existing primary analysis
# ---------------------------------------------------------------------------

def check_reproduction(results: pd.DataFrame, reference_csv: Path, log,
                       est_tol=1e-6, ci_warn_tol=0.01) -> None:
    """Verify point estimates match the existing primary crossed-model results.

    Estimates must match to `est_tol`; a materially different newly computed
    pointwise CI (> `ci_warn_tol`) is warned about (Monte Carlo variation is
    expected) but does not hard-fail.
    """
    if not reference_csv.exists():
        log(f"  reproduction check SKIPPED: {reference_csv} not found")
        return
    ref = pd.read_csv(reference_csv)
    ref = ref[(ref["method"] == "mixedlm_parametric")
              & (ref["metric"] == FAMILY_METRIC)]
    ref_lut = {(r.context, int(r.n), r.comparison):
               (r.estimate, r.ci_lo, r.ci_hi) for r in ref.itertuples()}
    problems = []
    for r in results.itertuples():
        key = (r.context, int(r.n), r.comparison)
        if key not in ref_lut:
            problems.append(f"{key}: absent from reference")
            continue
        ref_est, ref_lo, ref_hi = ref_lut[key]
        if abs(r.estimate - ref_est) > est_tol:
            problems.append(f"{key}: estimate {r.estimate:.6f} != reference "
                            f"{ref_est:.6f}")
        if (abs(r.pointwise_ci_low - ref_lo) > ci_warn_tol
                or abs(r.pointwise_ci_high - ref_hi) > ci_warn_tol):
            log(f"  WARN {key}: pointwise CI "
                f"[{r.pointwise_ci_low:.4f},{r.pointwise_ci_high:.4f}] differs "
                f">{ci_warn_tol} from reference [{ref_lo:.4f},{ref_hi:.4f}] "
                f"(Monte Carlo variation expected at these tail quantiles)")
    if problems:
        raise ValueError("reproduction check FAILED:\n  " + "\n  ".join(problems))
    log("  reproduction check passed: all 24 estimates match reference")


# ---------------------------------------------------------------------------
# Reporting
# ---------------------------------------------------------------------------

def _fmt3(x):
    return f"{x:+.3f}"


def write_summary_md(results: pd.DataFrame, path: Path, alpha, family_size,
                     sim_level) -> None:
    """Write the manuscript-ready Markdown summary (no hard-coded counts)."""
    sim = results["simultaneous_excludes_zero"]
    pt = results["pointwise_excludes_zero"]
    is_cf = results["comparison"] == "C - F"
    is_cr = results["comparison"] == "C - R"
    n_sim = int(sim.sum())
    n_sim_cf = int((sim & is_cf).sum())
    n_sim_cr = int((sim & is_cr).sum())
    all_favor_c = bool((results["estimate"] < 0).all())

    lost = results[pt & ~sim]  # pointwise excludes 0 but simultaneous does not

    lines = [
        "# Family-wise (Bonferroni) adjusted simultaneous CIs — primary AEE contrasts",
        "",
        f"- Family size: **{family_size}** contrasts "
        f"(AEE; C−F and C−R; RSNA ResNet-18, BHAM ResNet-18, RSNA ViT; "
        f"n = 100, 300, 1000, 3000).",
        f"- FWER target: **α = {alpha}** (two-sided Bonferroni).",
        f"- Per-contrast simultaneous level: **{sim_level*100:.7f}%** "
        f"(quantiles {alpha/(2*family_size):.10f} / {1-alpha/(2*family_size):.10f}).",
        "",
        "## Headline counts",
        "",
        f"- Simultaneous intervals excluding zero: **{n_sim} / {family_size}**.",
        f"- Among the 12 C−F contrasts: **{n_sim_cf} / 12**.",
        f"- Among the 12 C−R contrasts: **{n_sim_cr} / 12**.",
        f"- All {family_size} point estimates favor C (negative Δ AEE): "
        f"**{'yes' if all_favor_c else 'NO'}**.",
        "",
        "## Contrasts significant pointwise but not after adjustment",
        "",
    ]
    if len(lost) == 0:
        lines.append("- None: every pointwise-significant contrast remained "
                     "significant after Bonferroni adjustment.")
    else:
        for r in lost.itertuples():
            lines.append(
                f"- {r.context}, n={r.n}, {r.comparison}: pointwise "
                f"[{_fmt3(r.pointwise_ci_low)}, {_fmt3(r.pointwise_ci_high)}] "
                f"vs simultaneous [{_fmt3(r.simultaneous_ci_low)}, "
                f"{_fmt3(r.simultaneous_ci_high)}].")

    lines += ["", "## Manuscript paragraph", "", "```text",
              f"After Bonferroni adjustment across the {family_size} primary",
              "cross-validation-versus-holdout AEE comparisons, "
              f"{n_sim} intervals remained",
              f"entirely below zero, including {n_sim_cf} of 12 C-F comparisons "
              f"and {n_sim_cr} of 12",
              f"C-R comparisons. "
              f"{'All' if all_favor_c else 'Not all'} {family_size} point "
              "estimates favored C.",
              "```", "",
              "## Per-contrast estimates and adjusted intervals", "",
              "| Context | n | Comparison | Estimate | Pointwise 95% CI | "
              f"FWER {sim_level*100:.4f}% CI |",
              "|---|---|---|---|---|---|"]
    for r in results.itertuples():
        lines.append(
            f"| {r.context} | {r.n} | {r.comparison} | {_fmt3(r.estimate)} | "
            f"[{_fmt3(r.pointwise_ci_low)}, {_fmt3(r.pointwise_ci_high)}] | "
            f"[{_fmt3(r.simultaneous_ci_low)}, {_fmt3(r.simultaneous_ci_high)}] |")
    lines.append("")
    path.write_text("\n".join(lines))
    print(f"Wrote summary to {path}")


def _tex_ci(lo, hi):
    return f"$[{lo:+.3f},{hi:+.3f}]$"


def write_latex_table(results: pd.DataFrame, path: Path, sim_level) -> None:
    """Write the Appendix-ready audit table (not a Table 2 replacement)."""
    out = [r"\begin{table}[p]", "",
           r"  \caption{Family-wise (Bonferroni) adjusted simultaneous confidence",
           r"    intervals for the 24 primary AEE contrasts, shown alongside the",
           r"    ordinary pointwise 95\% intervals computed from the same parametric",
           r"    bootstrap draws. Differences are the first protocol minus the second;",
           r"    negative values favor the first protocol (lower AEE). This is a",
           r"    multiplicity sensitivity analysis and does not replace Table 2.}", "",
           r"  \label{tab:familywise-aee}", "",
           r"  \begin{center}", r"    \small",
           r"    \begin{tabular}{cccccc}",
           r"      \multicolumn{1}{c}{\bf Dataset}",
           r"      & \multicolumn{1}{c}{\bf $n$}",
           r"      & \multicolumn{1}{c}{\bf Comparison}",
           r"      & \multicolumn{1}{c}{\bf Estimate}",
           r"      & \multicolumn{1}{c}{\bf Pointwise 95\% CI}",
           r"      & \multicolumn{1}{c}{\bf FWER CI}",
           r"      \\ \hline \\", ""]
    contexts = [c for c in FAMILY_CONTEXTS if (results["context"] == c).any()]
    for ci_idx, ctx in enumerate(contexts):
        dlabel = ci.DATASET_LATEX_LABELS.get(ctx, ctx)
        sub = results[results["context"] == ctx]
        first_ctx = True
        for n in sorted(sub["n"].unique()):
            rows_n = sub[sub["n"] == n]
            first_n = True
            for r in rows_n.itertuples():
                dcol = dlabel if first_ctx else ""
                ncol = str(n) if first_n else ""
                out += [f"      {dcol}",
                        f"      & {ncol}",
                        f"      & {ci._latex_comparison(r.comparison)}",
                        f"      & ${r.estimate:+.3f}$",
                        f"      & {_tex_ci(r.pointwise_ci_low, r.pointwise_ci_high)}",
                        f"      & {_tex_ci(r.simultaneous_ci_low, r.simultaneous_ci_high)}",
                        r"      \\"]
                first_ctx = first_n = False
        if ci_idx != len(contexts) - 1:
            out += [r"      \\", ""]
    out += [r"    \end{tabular}", r"  \end{center}", r"\end{table}", ""]
    path.write_text("\n".join(out))
    print(f"Wrote LaTeX audit table to {path}")


# ---------------------------------------------------------------------------
# Orchestration
# ---------------------------------------------------------------------------

def _load_manifest(out_dir: Path):
    p = out_dir / "manifest.json"
    return json.loads(p.read_text()) if p.exists() else None


def _manifest_dict(alpha, family_size, master_seed, target, checkpoint_every):
    return {"alpha": alpha, "family_size": family_size, "master_seed": master_seed,
            "target": target, "checkpoint_every": checkpoint_every,
            "engine": "crossed_inference.mixedlm_parametric"}


def run_familywise(df, *, out_dir: Path, target, checkpoint_every, alpha,
                   family_size, master_seed, save_draws, jobs, optimizers,
                   stability_tol, attempt_mult, resume, reference_csv,
                   log=print):
    """Run the whole family; write all outputs; return the results DataFrame."""
    family = build_family()
    validate_family(family)
    q_lo, q_hi, sim_level = bonferroni_quantiles(alpha, family_size)
    log(f"Family: {len(family)} contrasts | alpha={alpha} m={family_size} | "
        f"simultaneous level {sim_level*100:.7f}% | quantiles "
        f"{q_lo:.10f}/{q_hi:.10f}")
    log(f"Target successful refits/contrast: {target} (checkpoint every "
        f"{checkpoint_every}) | jobs={jobs}")

    out_dir.mkdir(parents=True, exist_ok=True)

    # Manifest consistency: resuming with mismatched params is refused. `target`
    # is exempt because the per-batch seed tree is a deterministic prefix (the
    # first k batches of an N-batch run are byte-identical to a k-batch run), so
    # raising it is a reproducible extension of the existing draws. Every other
    # parameter changes the results and must match exactly. Lowering the target
    # is not an extension and is refused here (it would also fail the per-contrast
    # draw-count check downstream).
    manifest = _manifest_dict(alpha, family_size, master_seed, target,
                              checkpoint_every)
    existing = _load_manifest(out_dir)
    if existing is not None and resume:
        mismatch = {k: (existing.get(k), manifest[k]) for k in manifest
                    if k != "target" and existing.get(k) != manifest[k]}
        if mismatch:
            raise ValueError(
                f"resume refused: manifest in {out_dir} differs from current "
                f"parameters: {mismatch}. Use a fresh --output-dir or --no-resume.")
        prev_target = existing.get("target")
        if prev_target is not None and target < prev_target:
            raise ValueError(
                f"resume refused: --bootstrap-replicates {target} is below the "
                f"existing {prev_target} draws in {out_dir}; resume can only "
                f"extend. Use a fresh --output-dir or --no-resume.")
    (out_dir / "manifest.json").write_text(json.dumps(manifest, indent=2))

    executor = None
    if jobs and jobs > 1:
        executor = ProcessPoolExecutor(max_workers=jobs,
                                       initializer=ci._worker_init,
                                       mp_context=mp.get_context("spawn"))
    rows, all_checkpoints = [], []
    try:
        for k, contrast in enumerate(family):
            log(f"[{k+1}/{len(family)}] {contrast['slug']} "
                f"({contrast['context']} n={contrast['n']} "
                f"{contrast['comparison_str']})")
            row, checkpoints = run_contrast(
                contrast, df, target=target, checkpoint_every=checkpoint_every,
                alpha=alpha, family_size=family_size, master_seed=master_seed,
                out_dir=out_dir, save_draws=save_draws, executor=executor,
                jobs=jobs, optimizers=optimizers, stability_tol=stability_tol,
                attempt_mult=attempt_mult, resume=resume, log=log)
            rows.append(row)
            all_checkpoints.extend(checkpoints)
            log(f"    estimate={row['estimate']:+.4f} "
                f"pointwise=[{row['pointwise_ci_low']:+.4f},"
                f"{row['pointwise_ci_high']:+.4f}] "
                f"FWER=[{row['simultaneous_ci_low']:+.4f},"
                f"{row['simultaneous_ci_high']:+.4f}] "
                f"stable={row['endpoint_stable']} "
                f"({row['n_boot_success']}/{row['n_boot_attempted']} refits, "
                f"{row['runtime_seconds']:.1f}s)")
    finally:
        if executor is not None:
            executor.shutdown()

    results = pd.DataFrame(rows, columns=CSV_COLUMNS)

    # Family-level validation.
    check_reproduction(results, reference_csv, log)
    unstable = results[results["endpoint_stable"] == False]  # noqa: E712
    if len(unstable):
        names = [f"{r.context} n={r.n} {r.comparison}"
                 for r in unstable.itertuples()]
        log(f"  NOTE: {len(unstable)} contrast(s) not yet stable to "
            f"{stability_tol} between the last two checkpoints; consider raising "
            f"--bootstrap-replicates. Contrasts: " + "; ".join(names))

    # Outputs.
    results_csv = out_dir / "familywise_aee_inference.csv"
    results.to_csv(results_csv, index=False)
    print(f"Wrote {len(results)} rows to {results_csv}")
    if all_checkpoints:
        pd.DataFrame(all_checkpoints).to_csv(out_dir / "checkpoints.csv",
                                             index=False)
        print(f"Wrote checkpoints to {out_dir / 'checkpoints.csv'}")
    write_summary_md(results, out_dir / "summary.md", alpha, family_size,
                     sim_level)
    write_latex_table(results, out_dir / "familywise_aee_table.tex", sim_level)
    return results


# ---------------------------------------------------------------------------
# CLI
# ---------------------------------------------------------------------------

def _load_df(csv_path: Path):
    from cvdl import load_and_tag  # reuse the canonical loader/tagger
    return load_and_tag(csv_path)


def build_parser():
    ap = argparse.ArgumentParser(
        description="Family-wise (FWER) adjusted simultaneous CIs for the "
                    "primary AEE contrasts.")
    ap.add_argument("--version", action="version",
                    version=f"family.py (cvic {_version()})")
    sub = ap.add_subparsers(dest="command", required=True)

    fw = sub.add_parser("familywise-aee",
                        help="Compute Bonferroni-adjusted simultaneous CIs.")
    fw.add_argument("--csv", type=Path, default=Path("basel_runs.csv"),
                    help="Concatenated per-run CSV (default: basel_runs.csv).")
    fw.add_argument("--output-dir", type=Path, default=Path("familywise_aee"),
                    help="Output directory (default: familywise_aee).")
    fw.add_argument("--alpha", type=float, default=DEFAULT_ALPHA,
                    help="FWER target (default 0.05).")
    fw.add_argument("--family-size", type=int, default=DEFAULT_FAMILY_SIZE,
                    help="Number of comparisons for Bonferroni (default 24).")
    fw.add_argument("--bootstrap-replicates", type=int, default=50000,
                    help="Target SUCCESSFUL refits per contrast (default 50000).")
    fw.add_argument("--checkpoint-every", type=int, default=25000,
                    help="Batch size / checkpoint interval (default 25000).")
    fw.add_argument("--seed", type=int, default=20260803,
                    help="Master RNG seed (default 20260803).")
    fw.add_argument("--jobs", type=int, default=1,
                    help="Parallel worker processes (default 1).")
    fw.add_argument("--attempt-mult", type=float, default=DEFAULT_ATTEMPT_MULT,
                    help="Attempts per batch = ceil(need * mult) (default 1.3).")
    fw.add_argument("--stability-tol", type=float, default=DEFAULT_STABILITY_TOL,
                    help="Endpoint stability tolerance (default 0.001).")
    fw.add_argument("--save-draws", action="store_true",
                    help="Save per-contrast bootstrap draws as parquet.")
    fw.add_argument("--no-resume", dest="resume", action="store_false",
                    help="Ignore any existing saved draws and start fresh.")
    fw.add_argument("--reference-csv", type=Path,
                    default=Path("basel_runs_full_inference.csv"),
                    help="Existing primary-inference CSV for the reproduction "
                         "check (default: basel_runs_full_inference.csv).")
    fw.set_defaults(resume=True)
    return ap


def main(argv=None):
    start = time.perf_counter()
    try:
        args = build_parser().parse_args(argv)
        if args.command != "familywise-aee":
            raise SystemExit(f"unknown command {args.command!r}")
        if args.checkpoint_every < 1 or args.bootstrap_replicates < 1:
            raise SystemExit("--bootstrap-replicates and --checkpoint-every "
                             "must be >= 1")
        if not args.csv.exists():
            raise SystemExit(f"input CSV not found: {args.csv}")
        df = _load_df(args.csv)
        run_familywise(
            df, out_dir=args.output_dir, target=args.bootstrap_replicates,
            checkpoint_every=args.checkpoint_every, alpha=args.alpha,
            family_size=args.family_size, master_seed=args.seed,
            save_draws=args.save_draws, jobs=args.jobs, optimizers=ci.OPTIMIZERS,
            stability_tol=args.stability_tol, attempt_mult=args.attempt_mult,
            resume=args.resume, reference_csv=args.reference_csv)
    finally:
        print(f"\nElapsed: {time.perf_counter() - start:.1f}s")


if __name__ == "__main__":
    main()


==> anc/familywise_aee/checkpoints.csv <==
context,n,comparison,slug,n_success,sim_ci_lo,sim_ci_hi
RSNA ResNet-18,100,C - F,rsna_resnet18_n100_c_minus_f,75000,-0.17215093822734875,-0.06300589262771034
RSNA ResNet-18,100,C - F,rsna_resnet18_n100_c_minus_f,100000,-0.17153158566738366,-0.0627090014294471
RSNA ResNet-18,100,C - R,rsna_resnet18_n100_c_minus_r,75000,-0.20667620151938057,-0.09477743281881874
RSNA ResNet-18,100,C - R,rsna_resnet18_n100_c_minus_r,100000,-0.20632136374360222,-0.09460824748711485
RSNA ResNet-18,300,C - F,rsna_resnet18_n300_c_minus_f,75000,-0.08878247395648618,0.028021852974482758
RSNA ResNet-18,300,C - F,rsna_resnet18_n300_c_minus_f,100000,-0.08840851893967874,0.02831148590248733
RSNA ResNet-18,300,C - R,rsna_resnet18_n300_c_minus_r,75000,-0.11868957965754191,-0.03945245287723684
RSNA ResNet-18,300,C - R,rsna_resnet18_n300_c_minus_r,100000,-0.11920849981186432,-0.03926727094751052
RSNA ResNet-18,1000,C - F,rsna_resnet18_n1000_c_minus_f,75000,-0.040541757629018266,0.004916537101535973
RSNA ResNet-18,1000,C - F,rsna_resnet18_n1000_c_minus_f,100000,-0.040967051479316,0.004799853047637552
RSNA ResNet-18,1000,C - R,rsna_resnet18_n1000_c_minus_r,75000,-0.05518716586168678,-0.026461916633228458
RSNA ResNet-18,1000,C - R,rsna_resnet18_n1000_c_minus_r,100000,-0.05507368941618004,-0.026487810841695415
RSNA ResNet-18,3000,C - F,rsna_resnet18_n3000_c_minus_f,75000,-0.02124815149781073,-0.0033543359799146767
RSNA ResNet-18,3000,C - F,rsna_resnet18_n3000_c_minus_f,100000,-0.02129225666209614,-0.00335478591161964
RSNA ResNet-18,3000,C - R,rsna_resnet18_n3000_c_minus_r,75000,-0.033031961316582224,-0.016904387211125582
RSNA ResNet-18,3000,C - R,rsna_resnet18_n3000_c_minus_r,100000,-0.0330587327917271,-0.016879836398135825
BHAM ResNet-18,100,C - F,bham_resnet18_n100_c_minus_f,75000,-0.18535271082698815,-0.0323082138195741
BHAM ResNet-18,100,C - F,bham_resnet18_n100_c_minus_f,100000,-0.1852380131905628,-0.03313311691131892
BHAM ResNet-18,100,C - R,bham_resnet18_n100_c_minus_r,75000,-0.14943221585204333,-0.06123316090415259
BHAM ResNet-18,100,C - R,bham_resnet18_n100_c_minus_r,100000,-0.14947202358818928,-0.0612668991495772
BHAM ResNet-18,300,C - F,bham_resnet18_n300_c_minus_f,75000,-0.06201478573923849,-0.020369366273502113
BHAM ResNet-18,300,C - F,bham_resnet18_n300_c_minus_f,100000,-0.062249402339332356,-0.020532301496884002
BHAM ResNet-18,300,C - R,bham_resnet18_n300_c_minus_r,75000,-0.09207120062548543,-0.052000686285473184
BHAM ResNet-18,300,C - R,bham_resnet18_n300_c_minus_r,100000,-0.09175887902346863,-0.05208252575682152
BHAM ResNet-18,1000,C - F,bham_resnet18_n1000_c_minus_f,75000,-0.04767341348653433,0.0015203608822085908
BHAM ResNet-18,1000,C - F,bham_resnet18_n1000_c_minus_f,100000,-0.04767955259796435,0.0017293210073439256
BHAM ResNet-18,1000,C - R,bham_resnet18_n1000_c_minus_r,75000,-0.049624722857658364,-0.024430129677874897
BHAM ResNet-18,1000,C - R,bham_resnet18_n1000_c_minus_r,100000,-0.04959206911625647,-0.02444211985155401
BHAM ResNet-18,3000,C - F,bham_resnet18_n3000_c_minus_f,75000,-0.02517254193054707,-0.008083828289546199
BHAM ResNet-18,3000,C - F,bham_resnet18_n3000_c_minus_f,100000,-0.025152127924985068,-0.007983411036141185
BHAM ResNet-18,3000,C - R,bham_resnet18_n3000_c_minus_r,75000,-0.023509779739606714,-0.01128891584152211
BHAM ResNet-18,3000,C - R,bham_resnet18_n3000_c_minus_r,100000,-0.0235586644085985,-0.011295764812550343
RSNA ViT,100,C - F,rsna_vit_n100_c_minus_f,75000,-0.19373163726396947,-0.021385802523623848
RSNA ViT,100,C - F,rsna_vit_n100_c_minus_f,100000,-0.19362573668936214,-0.021188242065176686
RSNA ViT,100,C - R,rsna_vit_n100_c_minus_r,75000,-0.1638412244001012,-0.09652655224110687
RSNA ViT,100,C - R,rsna_vit_n100_c_minus_r,100000,-0.16364667733346755,-0.09638824579098834
RSNA ViT,300,C - F,rsna_vit_n300_c_minus_f,75000,-0.07156670767443757,-0.012683039892783438
RSNA ViT,300,C - F,rsna_vit_n300_c_minus_f,100000,-0.07137420906704885,-0.01279363430447739
RSNA ViT,300,C - R,rsna_vit_n300_c_minus_r,75000,-0.1209345088762623,-0.00044535655468400906
RSNA ViT,300,C - R,rsna_vit_n300_c_minus_r,100000,-0.12088319221083305,-0.0006984652381908521
RSNA ViT,1000,C - F,rsna_vit_n1000_c_minus_f,75000,-0.03921015709026372,0.0053085972686090195
RSNA ViT,1000,C - F,rsna_vit_n1000_c_minus_f,100000,-0.039043632831972375,0.00531154106425537
RSNA ViT,1000,C - R,rsna_vit_n1000_c_minus_r,75000,-0.053777373324860045,-0.025076712541934974
RSNA ViT,1000,C - R,rsna_vit_n1000_c_minus_r,100000,-0.05387082802508059,-0.024976763422554355
RSNA ViT,3000,C - F,rsna_vit_n3000_c_minus_f,75000,-0.01828705273289386,-0.004305460815932818
RSNA ViT,3000,C - F,rsna_vit_n3000_c_minus_f,100000,-0.01824826188269269,-0.004305577878051143
RSNA ViT,3000,C - R,rsna_vit_n3000_c_minus_r,75000,-0.029460216618776753,-0.017815498655873046
RSNA ViT,3000,C - R,rsna_vit_n3000_c_minus_r,100000,-0.02947451765508889,-0.017829627134734023


==> anc/familywise_aee/familywise_aee_inference.csv <==
dataset,architecture,context,n,comparison,metric,estimate,pointwise_ci_level,pointwise_ci_low,pointwise_ci_high,familywise_method,family_size,familywise_alpha,simultaneous_ci_level,simultaneous_ci_low,simultaneous_ci_high,pointwise_excludes_zero,simultaneous_excludes_zero,n_boot_success,n_boot_attempted,n_boot_failed,bootstrap_seed,model_converged_observed,runtime_seconds,sim_ci_shift_last_checkpoint,endpoint_stable,optimizer
RSNA,ResNet-18,RSNA ResNet-18,100,C - F,aee,-0.115928,0.95,-0.1509480453648978,-0.08137939388875257,bonferroni,24,0.05,0.9979166666666667,-0.17153158566738366,-0.0627090014294471,True,True,100000,50000,0,2505473512,True,260.179758209968,0.0006193525599650918,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,100,C - R,aee,-0.15047200000000002,0.95,-0.18628251963650583,-0.11495942890031566,bonferroni,24,0.05,0.9979166666666667,-0.20632136374360222,-0.09460824748711485,True,True,100000,50000,0,1203881156,True,254.4883393989876,0.00035483777577835496,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,300,C - F,aee,-0.030171999999999987,0.95,-0.06726369584227482,0.006910765098965893,bonferroni,24,0.05,0.9979166666666667,-0.08840851893967874,0.02831148590248733,False,False,100000,50004,4,3722016874,True,260.1628491450101,0.0003739550168074396,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,300,C - R,aee,-0.07962399999999997,0.95,-0.10492354421845011,-0.05453991396808627,bonferroni,24,0.05,0.9979166666666667,-0.11920849981186432,-0.03926727094751052,True,True,100000,50034,34,2543782141,True,282.7351024080999,0.0005189201543224081,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,1000,C - F,aee,-0.018031999999999982,0.95,-0.03258755303185692,-0.0035628580114840155,bonferroni,24,0.05,0.9979166666666667,-0.040967051479316,0.004799853047637552,True,False,100000,50001,1,656026900,True,238.9119276769925,0.0004252938502977352,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,1000,C - R,aee,-0.04081200000000001,0.95,-0.04984884469460994,-0.0318392648487922,bonferroni,24,0.05,0.9979166666666667,-0.05507368941618004,-0.026487810841695415,True,True,100000,50000,0,1853612866,True,244.95814408594742,0.00011347644550674385,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,3000,C - F,aee,-0.012360000000000006,0.95,-0.018028339885109372,-0.006615916228429191,bonferroni,24,0.05,0.9979166666666667,-0.02129225666209614,-0.00335478591161964,True,True,100000,50000,0,2890786398,True,255.80566392303444,4.410516428541081e-05,True,lbfgs
RSNA,ResNet-18,RSNA ResNet-18,3000,C - R,aee,-0.025027999999999984,0.95,-0.03019787052237556,-0.019869912006418432,bonferroni,24,0.05,0.9979166666666667,-0.0330587327917271,-0.016879836398135825,True,True,100000,50020,20,2928009414,True,273.19593198481016,2.6771475144876655e-05,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,100,C - F,aee,-0.10925599999999999,0.95,-0.1577109389895117,-0.06055814134767124,bonferroni,24,0.05,0.9979166666666667,-0.1852380131905628,-0.03313311691131892,True,True,100000,50001,1,2391055494,True,255.97928974893875,0.0008249030917448219,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,100,C - R,aee,-0.10582000000000001,0.95,-0.13427585623317417,-0.07755596957931936,bonferroni,24,0.05,0.9979166666666667,-0.14947202358818928,-0.0612668991495772,True,True,100000,50000,0,4218209687,True,259.29692412680015,3.9807736145952566e-05,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,300,C - F,aee,-0.04148800000000001,0.95,-0.05467153171740759,-0.028208787763069208,bonferroni,24,0.05,0.9979166666666667,-0.062249402339332356,-0.020532301496884002,True,True,100000,50001,1,2323561203,True,257.4407420270145,0.00023461660009386348,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,300,C - R,aee,-0.07191600000000004,0.95,-0.0845222218263352,-0.059298495331268714,bonferroni,24,0.05,0.9979166666666667,-0.09175887902346863,-0.05208252575682152,True,True,100000,50000,0,3015143878,True,252.46507838601246,0.0003123216020168018,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,1000,C - F,aee,-0.023056000000000028,0.95,-0.03883301018609574,-0.0071685700188720836,bonferroni,24,0.05,0.9979166666666667,-0.04767955259796435,0.0017293210073439256,True,False,100000,50005,5,799929147,True,249.01613802905194,0.00020896012513533482,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,1000,C - R,aee,-0.037052000000000015,0.95,-0.04502790694760393,-0.02907832561666284,bonferroni,24,0.05,0.9979166666666667,-0.04959206911625647,-0.02444211985155401,True,True,100000,50000,0,598068898,True,255.43263811897486,3.265374140189181e-05,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,3000,C - F,aee,-0.016616,0.95,-0.022108432587114438,-0.01108069564932031,bonferroni,24,0.05,0.9979166666666667,-0.025152127924985068,-0.007983411036141185,True,True,100000,50000,0,103580978,True,258.70474746311083,0.0001004172534050142,True,lbfgs
BHAM,ResNet-18,BHAM ResNet-18,3000,C - R,aee,-0.017455999999999996,0.95,-0.021314734185201595,-0.013603284527466746,bonferroni,24,0.05,0.9979166666666667,-0.0235586644085985,-0.011295764812550343,True,True,100000,50000,0,3300646816,True,256.71565747098066,4.888466899178462e-05,True,lbfgs
RSNA,ViT,RSNA ViT,100,C - F,aee,-0.10854,0.95,-0.1637627507791012,-0.05316004581078284,bonferroni,24,0.05,0.9979166666666667,-0.19362573668936214,-0.021188242065176686,True,True,100000,50007,7,2160617641,True,257.74315199791454,0.00019756045844716158,True,lbfgs
RSNA,ViT,RSNA ViT,100,C - R,aee,-0.13023600000000002,0.95,-0.15191057084410117,-0.10861063768224098,bonferroni,24,0.05,0.9979166666666667,-0.16364667733346755,-0.09638824579098834,True,True,100000,50001,1,4233436860,True,254.01185351796448,0.00019454706663366017,True,lbfgs
RSNA,ViT,RSNA ViT,300,C - F,aee,-0.04195600000000001,0.95,-0.0605133101129606,-0.023641826090396476,bonferroni,24,0.05,0.9979166666666667,-0.07137420906704885,-0.01279363430447739,True,True,100000,50000,0,3367368788,True,257.68024507304654,0.00019249860738872193,True,lbfgs
RSNA,ViT,RSNA ViT,300,C - R,aee,-0.060287999999999994,0.95,-0.0985256363792991,-0.022646588434485217,bonferroni,24,0.05,0.9979166666666667,-0.12088319221083305,-0.0006984652381908521,True,True,100000,50023,23,3468381569,True,340.00055323005654,0.0002531086835068431,True,lbfgs
RSNA,ViT,RSNA ViT,1000,C - F,aee,-0.01696000000000001,0.95,-0.031198180323335264,-0.002894784971298771,bonferroni,24,0.05,0.9979166666666667,-0.039043632831972375,0.00531154106425537,True,False,100000,50001,1,869006191,True,240.83953253296204,0.00016652425829134787,True,lbfgs
RSNA,ViT,RSNA ViT,1000,C - R,aee,-0.039464,0.95,-0.04859425595004178,-0.03035261748517383,bonferroni,24,0.05,0.9979166666666667,-0.05387082802508059,-0.024976763422554355,True,True,100000,50000,0,2121605665,True,251.21461855294183,9.994911938061846e-05,True,lbfgs
RSNA,ViT,RSNA ViT,3000,C - F,aee,-0.011224000000000007,0.95,-0.015670232121828928,-0.006772910347874771,bonferroni,24,0.05,0.9979166666666667,-0.01824826188269269,-0.004305577878051143,True,True,100000,50000,0,670300526,True,258.9797151670791,3.8790850201166766e-05,True,lbfgs
RSNA,ViT,RSNA ViT,3000,C - R,aee,-0.023696000000000002,0.95,-0.027416292701148478,-0.019958521314301446,bonferroni,24,0.05,0.9979166666666667,-0.02947451765508889,-0.017829627134734023,True,True,100000,50000,0,2123586027,True,252.333262167871,1.430103631213861e-05,True,lbfgs


==> anc/familywise_aee/summary.md <==
# Family-wise (Bonferroni) adjusted simultaneous CIs — primary AEE contrasts

- Family size: **24** contrasts (AEE; C−F and C−R; RSNA ResNet-18, BHAM ResNet-18, RSNA ViT; n = 100, 300, 1000, 3000).
- FWER target: **α = 0.05** (two-sided Bonferroni).
- Per-contrast simultaneous level: **99.7916667%** (quantiles 0.0010416667 / 0.9989583333).

## Headline counts

- Simultaneous intervals excluding zero: **20 / 24**.
- Among the 12 C−F contrasts: **8 / 12**.
- Among the 12 C−R contrasts: **12 / 12**.
- All 24 point estimates favor C (negative Δ AEE): **yes**.

## Contrasts significant pointwise but not after adjustment

- RSNA ResNet-18, n=1000, C - F: pointwise [-0.033, -0.004] vs simultaneous [-0.041, +0.005].
- BHAM ResNet-18, n=1000, C - F: pointwise [-0.039, -0.007] vs simultaneous [-0.048, +0.002].
- RSNA ViT, n=1000, C - F: pointwise [-0.031, -0.003] vs simultaneous [-0.039, +0.005].

## Manuscript paragraph

```text
After Bonferroni adjustment across the 24 primary
cross-validation-versus-holdout AEE comparisons, 20 intervals remained
entirely below zero, including 8 of 12 C-F comparisons and 12 of 12
C-R comparisons. All 24 point estimates favored C.
```

## Per-contrast estimates and adjusted intervals

| Context | n | Comparison | Estimate | Pointwise 95% CI | FWER 99.7917% CI |
|---|---|---|---|---|---|
| RSNA ResNet-18 | 100 | C - F | -0.116 | [-0.151, -0.081] | [-0.172, -0.063] |
| RSNA ResNet-18 | 100 | C - R | -0.150 | [-0.186, -0.115] | [-0.206, -0.095] |
| RSNA ResNet-18 | 300 | C - F | -0.030 | [-0.067, +0.007] | [-0.088, +0.028] |
| RSNA ResNet-18 | 300 | C - R | -0.080 | [-0.105, -0.055] | [-0.119, -0.039] |
| RSNA ResNet-18 | 1000 | C - F | -0.018 | [-0.033, -0.004] | [-0.041, +0.005] |
| RSNA ResNet-18 | 1000 | C - R | -0.041 | [-0.050, -0.032] | [-0.055, -0.026] |
| RSNA ResNet-18 | 3000 | C - F | -0.012 | [-0.018, -0.007] | [-0.021, -0.003] |
| RSNA ResNet-18 | 3000 | C - R | -0.025 | [-0.030, -0.020] | [-0.033, -0.017] |
| BHAM ResNet-18 | 100 | C - F | -0.109 | [-0.158, -0.061] | [-0.185, -0.033] |
| BHAM ResNet-18 | 100 | C - R | -0.106 | [-0.134, -0.078] | [-0.149, -0.061] |
| BHAM ResNet-18 | 300 | C - F | -0.041 | [-0.055, -0.028] | [-0.062, -0.021] |
| BHAM ResNet-18 | 300 | C - R | -0.072 | [-0.085, -0.059] | [-0.092, -0.052] |
| BHAM ResNet-18 | 1000 | C - F | -0.023 | [-0.039, -0.007] | [-0.048, +0.002] |
| BHAM ResNet-18 | 1000 | C - R | -0.037 | [-0.045, -0.029] | [-0.050, -0.024] |
| BHAM ResNet-18 | 3000 | C - F | -0.017 | [-0.022, -0.011] | [-0.025, -0.008] |
| BHAM ResNet-18 | 3000 | C - R | -0.017 | [-0.021, -0.014] | [-0.024, -0.011] |
| RSNA ViT | 100 | C - F | -0.109 | [-0.164, -0.053] | [-0.194, -0.021] |
| RSNA ViT | 100 | C - R | -0.130 | [-0.152, -0.109] | [-0.164, -0.096] |
| RSNA ViT | 300 | C - F | -0.042 | [-0.061, -0.024] | [-0.071, -0.013] |
| RSNA ViT | 300 | C - R | -0.060 | [-0.099, -0.023] | [-0.121, -0.001] |
| RSNA ViT | 1000 | C - F | -0.017 | [-0.031, -0.003] | [-0.039, +0.005] |
| RSNA ViT | 1000 | C - R | -0.039 | [-0.049, -0.030] | [-0.054, -0.025] |
| RSNA ViT | 3000 | C - F | -0.011 | [-0.016, -0.007] | [-0.018, -0.004] |
| RSNA ViT | 3000 | C - R | -0.024 | [-0.027, -0.020] | [-0.029, -0.018] |


==> anc/main_logs.sh <==
#!/bin/bash
#
# Usage: main_logs.sh --logs_dir CV_LOGS_DIR --output_dir OUTPUT_DIR
#   --logs_dir    LOGS_DIR    top-level folder under which all run CV logs live
#   --output_dir  OUTPUT_DIR  directory where the parsed *.csv files are written
#                             (created if missing; must be empty)
#
set -euo pipefail

# Resolve the parser next to this script, not at a hard-coded absolute path, so the
# supplement is self-contained wherever it is unpacked.
SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
PARSER="$SCRIPT_DIR/cvdl_parser.py"

usage() {
    echo "Usage: $0 --logs_dir CV_LOGS_DIR --output_dir OUTPUT_DIR" >&2
    exit 1
}

LOGS_DIR=""
OUTPUT_DIR=""
while [ "$#" -gt 0 ]; do
    case "$1" in
        --logs_dir)
            [ "$#" -ge 2 ] || usage
            LOGS_DIR="$2"; shift 2 ;;
        --output_dir)
            [ "$#" -ge 2 ] || usage
            OUTPUT_DIR="$2"; shift 2 ;;
        -h|--help)
            usage ;;
        *)
            echo "Error: unknown argument '$1'" >&2
            usage ;;
    esac
done

if [ -z "$LOGS_DIR" ] || [ -z "$OUTPUT_DIR" ]; then
    usage
fi

if [ ! -d "$LOGS_DIR" ]; then
    echo "Error: logs dir $LOGS_DIR does not exist or is not a directory" >&2
    exit 1
fi

if [ -e "$OUTPUT_DIR" ]; then
    if [ ! -d "$OUTPUT_DIR" ]; then
        echo "Error: $OUTPUT_DIR exists but is not a directory" >&2
        exit 1
    fi
    if [ -n "$(ls -A "$OUTPUT_DIR")" ]; then
        echo "Error: output folder $OUTPUT_DIR is not empty" >&2
        exit 1
    fi
else
    mkdir -p "$OUTPUT_DIR"
fi

# Run one parse; warn and continue if the input folder is missing/empty or the
# parser fails, so the rest of the files still get processed.
parse() {
    local src="$1" out="$2"
    if [ ! -d "$src" ]; then
        echo "WARN: skipping $src (not found)" >&2
        return 0
    fi
    if ! "$PARSER" "$src" -o "$OUTPUT_DIR/$out" --allow-partial; then
        echo "WARN: parse failed for $src" >&2
    fi
    echo
}

#
# RSNA RF
#

parse "${LOGS_DIR}/symmetric_rsnap_rf/r100"  r100rf.csv
parse "${LOGS_DIR}//symmetric_rsnap_rf/r300"  r300rf.csv
parse "${LOGS_DIR}/symmetric_rsnap_rf/r1000"  r1000rf.csv
parse "${LOGS_DIR}/symmetric_rsnap_rf/r3000"  r3000rf.csv

#
# bham RF
#
parse "${LOGS_DIR}/bham_rf/bham100"  bham100rf.csv
parse "${LOGS_DIR}/bham_rf/bham300"  bham300rf.csv
parse "${LOGS_DIR}/bham_rf/bham1000" bham1000rf.csv
parse "${LOGS_DIR}/bham_rf/bham3000" bham3000rf.csv
#
# bham CV
#
parse "$LOGS_DIR/bham_cv/bham100"  bham100cv.csv
parse "$LOGS_DIR/bham_cv/bham300"  bham300cv.csv
parse "$LOGS_DIR/bham_cv/bham1000" bham1000cv.csv
parse "$LOGS_DIR/bham_cv/bham3000" bham3000cv.csv
#
# RSNA CV
#
parse "$LOGS_DIR/rsnap_cv/r100"  r100cv.csv
parse "$LOGS_DIR/rsnap_cv/r300"  r300cv.csv
parse "$LOGS_DIR/rsnap_cv/r1000" r1000cv.csv
parse "$LOGS_DIR/rsnap_cv/r3000" r3000cv.csv
#
# tin
#
parse "${LOGS_DIR}/symmetric_tin_rf/tin2000" tin2000rf.csv
parse "$LOGS_DIR/tcv/tin2000" tin2000cv.csv

parse "${LOGS_DIR}/symmetric_tin_rf/tin5000" tin5000rf.csv
parse "$LOGS_DIR/tcv/tin5000" tin5000cv.csv

parse "${LOGS_DIR}/symmetric_tin_rf/tin10000" tin10000rf.csv
parse "$LOGS_DIR/tcv/tin10000" tin10000cv.csv
#
# vit CV
#
parse "$LOGS_DIR/rsnap_vit_cv/r100" rvit100cv.csv
parse "$LOGS_DIR/rsnap_vit_cv/r300" rvit300cv.csv
parse "$LOGS_DIR/rsnap_vit_cv/r1000" rvit1000cv.csv
parse "$LOGS_DIR/rsnap_vit_cv/r3000" rvit3000cv.csv
#
# vit RF
#
parse "${LOGS_DIR}/symmetric_rsnap_vit_rf/r100" rvit100rf.csv
parse "${LOGS_DIR}/symmetric_rsnap_vit_rf/r300" rvit300rf.csv
parse "${LOGS_DIR}/symmetric_rsnap_vit_rf/r1000" rvit1000rf.csv
parse "${LOGS_DIR}/symmetric_rsnap_vit_rf/r3000" rvit3000rf.csv



==> anc/make_rsnap_splits.py <==
#!/usr/bin/env python3
"""
Create stratified ImageFolder subsamples (sus_1..sus_K) from an ImageFolder input.

rsnap only supports ImageFolder format (one subdir per class, images inside).

Usage
-----
    make_rsnap_splits.py INPUT_FOLDER OUTPUT_FOLDER --size N [--sus K]

    INPUT_FOLDER   ImageFolder dir: one subdir per class, each holding images.
    OUTPUT_FOLDER  base output dir (created if missing); sus_1..sus_K go here.
    --size N       images per sus (total across classes) -- required.
    --sus  K       number of subsamples to create (default 5).

Each sus_k is a stratified random subsample of INPUT_FOLDER of total size N,
written as an ImageFolder train split so it is drop-in usable as a tunic/cvic
--data root:

    OUTPUT_FOLDER/sus_k/train/<class>/<filename>

The per-class counts are allocated proportionally to INPUT_FOLDER's class sizes
(largest-remainder rounding so they sum to N). Each sus_k draws with seed=k, so
the draws are reproducible and differ between sus folders. Files are copied
verbatim (no re-encoding). An already-populated sus_k/train is skipped (resume).

Example
-------
    make_rsnap_splits.py ~/image_data/rsnap_image/train ~/image_data/rsnap_image --size 100

    Reads classes from ~/image_data/rsnap_image/train/<class>/ and writes
    ~/image_data/rsnap_image/sus_{1..5}/train/<class>/ with 100 images each.
"""

from __future__ import annotations

import argparse
import random
import shutil
import sys
from collections import defaultdict
from pathlib import Path

SEED_BASE = 0          # per-sus seed = SEED_BASE + sus_index
DEFAULT_SUS = 5
IMAGE_EXTS = {".png", ".jpg", ".jpeg", ".bmp", ".tif", ".tiff", ".gif", ".webp"}


# -- input scanning --------------------------------------------------------------

def scan_imagefolder(root: Path) -> dict[str, list[Path]]:
    """Return {class_name: [image paths]} for an ImageFolder directory."""
    classes = sorted(d.name for d in root.iterdir() if d.is_dir())
    if not classes:
        sys.exit(f"ERROR: no class subdirectories found in {root}")
    out: dict[str, list[Path]] = {}
    for cls in classes:
        files = sorted(
            p for p in (root / cls).iterdir()
            if p.is_file() and p.suffix.lower() in IMAGE_EXTS
        )
        if not files:
            sys.exit(f"ERROR: class '{cls}' has no images in {root / cls}")
        out[cls] = files
    return out


# -- stratified allocation -------------------------------------------------------

def allocate(class_sizes: dict[str, int], n: int) -> dict[str, int]:
    """Proportionally allocate n across classes (largest-remainder rounding)."""
    total = sum(class_sizes.values())
    raw = {c: n * sz / total for c, sz in class_sizes.items()}
    alloc = {c: int(r) for c, r in raw.items()}
    remainder = n - sum(alloc.values())
    # hand out the remaining units to the largest fractional parts
    order = sorted(class_sizes, key=lambda c: raw[c] - alloc[c], reverse=True)
    for c in order[:remainder]:
        alloc[c] += 1
    return alloc


def stratified_draw(files: dict[str, list[Path]], alloc: dict[str, int],
                    seed: int) -> dict[str, list[Path]]:
    """Draw alloc[c] files per class with the given seed (capped at availability)."""
    rng = random.Random(seed)
    draw: dict[str, list[Path]] = {}
    for cls, paths in files.items():
        k = min(alloc[cls], len(paths))
        if k < alloc[cls]:
            print(f"    WARN class '{cls}': requested {alloc[cls]} but only "
                  f"{len(paths)} available -- drawing {k}", file=sys.stderr)
        draw[cls] = rng.sample(paths, k)
    return draw


# -- output ----------------------------------------------------------------------

def imagefolder_exists(train_dir: Path, classes: list[str]) -> bool:
    """True if train_dir already holds a non-empty ImageFolder split."""
    if not train_dir.is_dir():
        return False
    return any((train_dir / c).is_dir() and any((train_dir / c).iterdir())
               for c in classes)


def write_sus(draw: dict[str, list[Path]], train_dir: Path) -> int:
    """Copy the drawn files into train_dir/<class>/. Returns count written."""
    n = 0
    for cls, paths in draw.items():
        cls_dir = train_dir / cls
        cls_dir.mkdir(parents=True, exist_ok=True)
        for src in paths:
            shutil.copy2(src, cls_dir / src.name)
            n += 1
    return n


def dist_str(draw: dict[str, list[Path]]) -> str:
    parts = ", ".join(f"{cls}={len(p)}" for cls, p in draw.items())
    return f"{sum(len(p) for p in draw.values()):>6,}  ({parts})"


# -- main ------------------------------------------------------------------------

def main() -> None:
    ap = argparse.ArgumentParser(
        description="Create stratified ImageFolder subsamples (sus_1..sus_K).")
    ap.add_argument("input_folder", type=Path,
                    help="ImageFolder dir: one subdir per class, images inside")
    ap.add_argument("output_folder", type=Path,
                    help="Base output dir (created if missing); sus_k go here")
    ap.add_argument("--size", type=int, required=True,
                    help="Images per sus (total across classes)")
    ap.add_argument("--sus", type=int, default=DEFAULT_SUS,
                    help=f"Number of subsamples to create (default {DEFAULT_SUS})")
    args = ap.parse_args()
    src, out, size, n_sus = (
        args.input_folder, args.output_folder, args.size, args.sus)

    if not src.is_dir():
        sys.exit(f"ERROR: INPUT_FOLDER is not a directory: {src}")
    if size < 1:
        sys.exit("ERROR: --size must be >= 1")
    if n_sus < 1:
        sys.exit("ERROR: --sus must be >= 1")

    bar = "=" * 62
    print(bar)
    print("rsnap stratified subsample creation (ImageFolder)")
    print(f"Input  : {src}")
    print(f"Output : {out}")
    print(f"Size   : {size} images/sus   Sus: {n_sus}")
    print(bar)

    files = scan_imagefolder(src)
    class_sizes = {c: len(f) for c, f in files.items()}
    total = sum(class_sizes.values())
    print(f"\nClasses ({total:,} images): "
          + ", ".join(f"{c}={n:,}" for c, n in class_sizes.items()))

    alloc = allocate(class_sizes, size)
    print("Per-sus allocation: "
          + ", ".join(f"{c}={n}" for c, n in alloc.items()))
    if size > total:
        print(f"WARN: --size {size} exceeds available {total:,}; "
              f"sus will be capped.", file=sys.stderr)

    out.mkdir(parents=True, exist_ok=True)
    classes = list(files.keys())

    print(f"\nWriting {n_sus} sus folders ...")
    for k in range(1, n_sus + 1):
        train_dir = out / f"sus_{k}" / "train"
        if imagefolder_exists(train_dir, classes):
            print(f"  sus_{k} -- already exists, skipping")
            continue
        draw = stratified_draw(files, alloc, seed=SEED_BASE + k)
        print(f"  sus_{k} -- {dist_str(draw)}")
        write_sus(draw, train_dir)

    print(f"\n{bar}")
    print("Done.")
    print(bar)


if __name__ == "__main__":
    main()


==> anc/results.csv <==
sus,seed,shuffle,best_val,test,source
1,1,0,0.8762,0.8629,bham1000cv.csv
1,2,0,0.8768,0.885,bham1000cv.csv
1,3,0,0.867,0.8614,bham1000cv.csv
1,4,0,0.8786,0.8707,bham1000cv.csv
1,5,0,0.8711,0.8665,bham1000cv.csv
2,1,0,0.8839,0.8793,bham1000cv.csv
2,2,0,0.8899,0.8868,bham1000cv.csv
2,3,0,0.8767,0.8628,bham1000cv.csv
2,4,0,0.8869,0.8828,bham1000cv.csv
2,5,0,0.893,0.8828,bham1000cv.csv
3,1,0,0.8744,0.8707,bham1000cv.csv
3,2,0,0.8834,0.8745,bham1000cv.csv
3,3,0,0.8786,0.8718,bham1000cv.csv
3,4,0,0.8855,0.8714,bham1000cv.csv
3,5,0,0.8908,0.8646,bham1000cv.csv
4,1,0,0.9085,0.8624,bham1000cv.csv
4,2,0,0.8977,0.8711,bham1000cv.csv
4,3,0,0.8982,0.8661,bham1000cv.csv
4,4,0,0.8985,0.8623,bham1000cv.csv
4,5,0,0.9074,0.8511,bham1000cv.csv
5,1,0,0.8873,0.8619,bham1000cv.csv
5,2,0,0.8985,0.8707,bham1000cv.csv
5,3,0,0.8933,0.8681,bham1000cv.csv
5,4,0,0.8879,0.8706,bham1000cv.csv
5,5,0,0.9073,0.877,bham1000cv.csv
1,1,0,0.886,0.8754,bham1000rf.csv
1,2,0,0.8954,0.8761,bham1000rf.csv
1,3,0,0.8786,0.876,bham1000rf.csv
1,4,0,0.8954,0.8702,bham1000rf.csv
1,5,0,0.9154,0.8673,bham1000rf.csv
2,1,0,0.9534,0.8836,bham1000rf.csv
2,2,0,0.9062,0.889,bham1000rf.csv
2,3,0,0.9391,0.8664,bham1000rf.csv
2,4,0,0.9333,0.8787,bham1000rf.csv
2,5,0,0.907,0.8637,bham1000rf.csv
3,1,0,0.8814,0.8743,bham1000rf.csv
3,2,0,0.8857,0.8833,bham1000rf.csv
3,3,0,0.8585,0.8574,bham1000rf.csv
3,4,0,0.9232,0.8562,bham1000rf.csv
3,5,0,0.8997,0.8839,bham1000rf.csv
4,1,0,0.9538,0.8742,bham1000rf.csv
4,2,0,0.8992,0.8768,bham1000rf.csv
4,3,0,0.9129,0.8632,bham1000rf.csv
4,4,0,0.9135,0.8571,bham1000rf.csv
4,5,0,0.9273,0.8613,bham1000rf.csv
5,1,0,0.9341,0.8631,bham1000rf.csv
5,2,0,0.9054,0.8514,bham1000rf.csv
5,3,0,0.9071,0.8584,bham1000rf.csv
5,4,0,0.9277,0.8623,bham1000rf.csv
5,5,0,0.9298,0.8649,bham1000rf.csv
1,1,1,0.9025,0.8549,bham1000rf.csv
1,2,1,0.9177,0.8805,bham1000rf.csv
1,3,1,0.9068,0.8471,bham1000rf.csv
1,4,1,0.9244,0.8812,bham1000rf.csv
1,5,1,0.9112,0.8726,bham1000rf.csv
2,1,1,0.9014,0.8544,bham1000rf.csv
2,2,1,0.9159,0.8753,bham1000rf.csv
2,3,1,0.9279,0.8805,bham1000rf.csv
2,4,1,0.905,0.8722,bham1000rf.csv
2,5,1,0.9113,0.8754,bham1000rf.csv
3,1,1,0.9224,0.8752,bham1000rf.csv
3,2,1,0.9094,0.8972,bham1000rf.csv
3,3,1,0.9197,0.8538,bham1000rf.csv
3,4,1,0.9155,0.8425,bham1000rf.csv
3,5,1,0.9228,0.8799,bham1000rf.csv
4,1,1,0.9213,0.8365,bham1000rf.csv
4,2,1,0.9314,0.8419,bham1000rf.csv
4,3,1,0.9052,0.8596,bham1000rf.csv
4,4,1,0.9129,0.8632,bham1000rf.csv
4,5,1,0.9322,0.8647,bham1000rf.csv
5,1,1,0.9523,0.8633,bham1000rf.csv
5,2,1,0.9299,0.842,bham1000rf.csv
5,3,1,0.9361,0.8614,bham1000rf.csv
5,4,1,0.9165,0.8462,bham1000rf.csv
5,5,1,0.9148,0.8602,bham1000rf.csv
1,1,0,0.8438,0.721,bham100cv.csv
1,2,0,0.8281,0.8397,bham100cv.csv
1,3,0,0.8187,0.8062,bham100cv.csv
1,4,0,0.8094,0.7711,bham100cv.csv
1,5,0,0.7812,0.6337,bham100cv.csv
2,1,0,0.8562,0.7873,bham100cv.csv
2,2,0,0.8313,0.7882,bham100cv.csv
2,3,0,0.8531,0.757,bham100cv.csv
2,4,0,0.8719,0.7521,bham100cv.csv
2,5,0,0.8313,0.788,bham100cv.csv
3,1,0,0.8781,0.83,bham100cv.csv
3,2,0,0.8234,0.8407,bham100cv.csv
3,3,0,0.8531,0.7914,bham100cv.csv
3,4,0,0.8547,0.769,bham100cv.csv
3,5,0,0.8297,0.8251,bham100cv.csv
4,1,0,0.8875,0.8396,bham100cv.csv
4,2,0,0.8781,0.737,bham100cv.csv
4,3,0,0.8656,0.7981,bham100cv.csv
4,4,0,0.8688,0.813,bham100cv.csv
4,5,0,0.8594,0.7713,bham100cv.csv
5,1,0,0.7312,0.7445,bham100cv.csv
5,2,0,0.7578,0.797,bham100cv.csv
5,3,0,0.8016,0.7238,bham100cv.csv
5,4,0,0.8719,0.7407,bham100cv.csv
5,5,0,0.7797,0.7256,bham100cv.csv
1,1,0,1.0,0.7869,bham100rf.csv
1,2,0,0.7031,0.6883,bham100rf.csv
1,3,0,0.875,0.5196,bham100rf.csv
1,4,0,0.9062,0.813,bham100rf.csv
1,5,0,0.9531,0.7427,bham100rf.csv
2,1,0,0.9688,0.787,bham100rf.csv
2,2,0,1.0,0.8117,bham100rf.csv
2,3,0,0.9219,0.7363,bham100rf.csv
2,4,0,0.9531,0.7981,bham100rf.csv
2,5,0,1.0,0.7614,bham100rf.csv
3,1,0,0.9844,0.8036,bham100rf.csv
3,2,0,0.9688,0.8436,bham100rf.csv
3,3,0,0.9219,0.6444,bham100rf.csv
3,4,0,0.9375,0.7902,bham100rf.csv
3,5,0,0.9688,0.8302,bham100rf.csv
4,1,0,0.9531,0.7913,bham100rf.csv
4,2,0,0.9062,0.8159,bham100rf.csv
4,3,0,1.0,0.7739,bham100rf.csv
4,4,0,1.0,0.8288,bham100rf.csv
4,5,0,0.8906,0.8084,bham100rf.csv
5,1,0,1.0,0.7177,bham100rf.csv
5,2,0,0.8906,0.7875,bham100rf.csv
5,3,0,1.0,0.7877,bham100rf.csv
5,4,0,0.9688,0.7429,bham100rf.csv
5,5,0,0.6875,0.7954,bham100rf.csv
1,1,1,0.9375,0.8081,bham100rf.csv
1,2,1,0.9688,0.7815,bham100rf.csv
1,3,1,0.9375,0.805,bham100rf.csv
1,4,1,0.9375,0.7034,bham100rf.csv
1,5,1,0.8906,0.7934,bham100rf.csv
2,1,1,0.9844,0.7989,bham100rf.csv
2,2,1,0.9844,0.7562,bham100rf.csv
2,3,1,0.9375,0.8062,bham100rf.csv
2,4,1,0.9531,0.7484,bham100rf.csv
2,5,1,1.0,0.7696,bham100rf.csv
3,1,1,0.9531,0.7516,bham100rf.csv
3,2,1,0.9375,0.7406,bham100rf.csv
3,3,1,1.0,0.823,bham100rf.csv
3,4,1,0.9688,0.7221,bham100rf.csv
3,5,1,0.9688,0.8178,bham100rf.csv
4,1,1,0.9531,0.7239,bham100rf.csv
4,2,1,0.9375,0.7835,bham100rf.csv
4,3,1,0.9219,0.8023,bham100rf.csv
4,4,1,0.9453,0.7994,bham100rf.csv
4,5,1,0.9531,0.7988,bham100rf.csv
5,1,1,0.9062,0.6956,bham100rf.csv
5,2,1,0.9375,0.7646,bham100rf.csv
5,3,1,0.875,0.7239,bham100rf.csv
5,4,1,0.8438,0.705,bham100rf.csv
5,5,1,0.8594,0.7867,bham100rf.csv
1,1,0,0.9028,0.8911,bham3000cv.csv
1,2,0,0.9103,0.9044,bham3000cv.csv
1,3,0,0.9092,0.9031,bham3000cv.csv
1,4,0,0.9028,0.9004,bham3000cv.csv
1,5,0,0.9077,0.9005,bham3000cv.csv
2,1,0,0.908,0.8944,bham3000cv.csv
2,2,0,0.9096,0.9016,bham3000cv.csv
2,3,0,0.9069,0.8996,bham3000cv.csv
2,4,0,0.9059,0.9067,bham3000cv.csv
2,5,0,0.9052,0.8981,bham3000cv.csv
3,1,0,0.8948,0.9004,bham3000cv.csv
3,2,0,0.8946,0.8951,bham3000cv.csv
3,3,0,0.9036,0.8916,bham3000cv.csv
3,4,0,0.8972,0.8954,bham3000cv.csv
3,5,0,0.9034,0.8986,bham3000cv.csv
4,1,0,0.9121,0.9066,bham3000cv.csv
4,2,0,0.9095,0.8927,bham3000cv.csv
4,3,0,0.9114,0.9117,bham3000cv.csv
4,4,0,0.9128,0.9038,bham3000cv.csv
4,5,0,0.9148,0.8949,bham3000cv.csv
5,1,0,0.9086,0.9027,bham3000cv.csv
5,2,0,0.9023,0.8943,bham3000cv.csv
5,3,0,0.9057,0.8934,bham3000cv.csv
5,4,0,0.8997,0.8901,bham3000cv.csv
5,5,0,0.9059,0.9011,bham3000cv.csv
1,1,0,0.9192,0.8892,bham3000rf.csv
1,2,0,0.9103,0.8871,bham3000rf.csv
1,3,0,0.9219,0.9012,bham3000rf.csv
1,4,0,0.9141,0.9031,bham3000rf.csv
1,5,0,0.9371,0.8993,bham3000rf.csv
2,1,0,0.9182,0.9055,bham3000rf.csv
2,2,0,0.8903,0.9028,bham3000rf.csv
2,3,0,0.934,0.8908,bham3000rf.csv
2,4,0,0.9348,0.8911,bham3000rf.csv
2,5,0,0.9233,0.9053,bham3000rf.csv
3,1,0,0.871,0.879,bham3000rf.csv
3,2,0,0.9307,0.8941,bham3000rf.csv
3,3,0,0.8994,0.8937,bham3000rf.csv
3,4,0,0.9133,0.8913,bham3000rf.csv
3,5,0,0.9287,0.8895,bham3000rf.csv
4,1,0,0.917,0.907,bham3000rf.csv
4,2,0,0.909,0.8937,bham3000rf.csv
4,3,0,0.9389,0.8991,bham3000rf.csv
4,4,0,0.9226,0.8991,bham3000rf.csv
4,5,0,0.9187,0.8873,bham3000rf.csv
5,1,0,0.9197,0.8978,bham3000rf.csv
5,2,0,0.9124,0.8958,bham3000rf.csv
5,3,0,0.9381,0.8955,bham3000rf.csv
5,4,0,0.9102,0.898,bham3000rf.csv
5,5,0,0.9219,0.8972,bham3000rf.csv
1,1,1,0.9213,0.8933,bham3000rf.csv
1,2,1,0.9223,0.9049,bham3000rf.csv
1,3,1,0.9149,0.9026,bham3000rf.csv
1,4,1,0.9202,0.9009,bham3000rf.csv
1,5,1,0.9259,0.8967,bham3000rf.csv
2,1,1,0.9256,0.9038,bham3000rf.csv
2,2,1,0.9141,0.9018,bham3000rf.csv
2,3,1,0.9233,0.8986,bham3000rf.csv
2,4,1,0.9129,0.8982,bham3000rf.csv
2,5,1,0.9209,0.9023,bham3000rf.csv
3,1,1,0.9168,0.8917,bham3000rf.csv
3,2,1,0.9197,0.8794,bham3000rf.csv
3,3,1,0.9154,0.8935,bham3000rf.csv
3,4,1,0.9126,0.8948,bham3000rf.csv
3,5,1,0.92,0.8985,bham3000rf.csv
4,1,1,0.9119,0.8969,bham3000rf.csv
4,2,1,0.937,0.8952,bham3000rf.csv
4,3,1,0.9236,0.8939,bham3000rf.csv
4,4,1,0.9366,0.9013,bham3000rf.csv
4,5,1,0.9363,0.9033,bham3000rf.csv
5,1,1,0.9144,0.8913,bham3000rf.csv
5,2,1,0.9234,0.8972,bham3000rf.csv
5,3,1,0.9172,0.8948,bham3000rf.csv
5,4,1,0.9181,0.8892,bham3000rf.csv
5,5,1,0.9259,0.8829,bham3000rf.csv
1,1,0,0.8692,0.8273,bham300cv.csv
1,2,0,0.8345,0.8364,bham300cv.csv
1,3,0,0.8467,0.818,bham300cv.csv
1,4,0,0.8392,0.816,bham300cv.csv
1,5,0,0.8534,0.7908,bham300cv.csv
2,1,0,0.9111,0.8344,bham300cv.csv
2,2,0,0.8973,0.8257,bham300cv.csv
2,3,0,0.9029,0.8475,bham300cv.csv
2,4,0,0.9257,0.8299,bham300cv.csv
2,5,0,0.9134,0.8141,bham300cv.csv
3,1,0,0.8293,0.8484,bham300cv.csv
3,2,0,0.8386,0.844,bham300cv.csv
3,3,0,0.851,0.8307,bham300cv.csv
3,4,0,0.8442,0.8206,bham300cv.csv
3,5,0,0.8432,0.8417,bham300cv.csv
4,1,0,0.8793,0.8225,bham300cv.csv
4,2,0,0.8789,0.8518,bham300cv.csv
4,3,0,0.885,0.812,bham300cv.csv
4,4,0,0.8803,0.8123,bham300cv.csv
4,5,0,0.8786,0.8319,bham300cv.csv
5,1,0,0.846,0.8205,bham300cv.csv
5,2,0,0.8526,0.8425,bham300cv.csv
5,3,0,0.8557,0.8191,bham300cv.csv
5,4,0,0.8418,0.821,bham300cv.csv
5,5,0,0.8438,0.8075,bham300cv.csv
1,1,0,0.9123,0.8201,bham300rf.csv
1,2,0,0.9253,0.8533,bham300rf.csv
1,3,0,0.8993,0.7846,bham300rf.csv
1,4,0,0.8559,0.8096,bham300rf.csv
1,5,0,0.8446,0.8359,bham300rf.csv
2,1,0,0.9566,0.8346,bham300rf.csv
2,2,0,0.941,0.8368,bham300rf.csv
2,3,0,0.9679,0.847,bham300rf.csv
2,4,0,0.934,0.8201,bham300rf.csv
2,5,0,0.9479,0.8421,bham300rf.csv
3,1,0,0.8663,0.8224,bham300rf.csv
3,2,0,0.8767,0.8277,bham300rf.csv
3,3,0,0.8628,0.8374,bham300rf.csv
3,4,0,0.8559,0.8014,bham300rf.csv
3,5,0,0.9175,0.8389,bham300rf.csv
4,1,0,0.9245,0.8484,bham300rf.csv
4,2,0,0.9184,0.8153,bham300rf.csv
4,3,0,0.974,0.8138,bham300rf.csv
4,4,0,0.9392,0.7585,bham300rf.csv
4,5,0,0.901,0.826,bham300rf.csv
5,1,0,0.8576,0.8108,bham300rf.csv
5,2,0,0.8984,0.8455,bham300rf.csv
5,3,0,0.8958,0.8329,bham300rf.csv
5,4,0,0.8672,0.7999,bham300rf.csv
5,5,0,0.8759,0.7879,bham300rf.csv
1,1,1,0.9549,0.8311,bham300rf.csv
1,2,1,0.9644,0.8403,bham300rf.csv
1,3,1,0.9149,0.8216,bham300rf.csv
1,4,1,0.9583,0.8224,bham300rf.csv
1,5,1,0.8958,0.8226,bham300rf.csv
2,1,1,0.9722,0.8391,bham300rf.csv
2,2,1,0.9722,0.8338,bham300rf.csv
2,3,1,0.9635,0.8655,bham300rf.csv
2,4,1,0.9627,0.827,bham300rf.csv
2,5,1,0.9688,0.8306,bham300rf.csv
3,1,1,0.9219,0.8365,bham300rf.csv
3,2,1,0.9193,0.8441,bham300rf.csv
3,3,1,0.8924,0.8199,bham300rf.csv
3,4,1,0.8941,0.8011,bham300rf.csv
3,5,1,0.9149,0.8218,bham300rf.csv
4,1,1,0.9375,0.8237,bham300rf.csv
4,2,1,0.941,0.8338,bham300rf.csv
4,3,1,0.9687,0.8262,bham300rf.csv
4,4,1,0.974,0.814,bham300rf.csv
4,5,1,0.9757,0.8462,bham300rf.csv
5,1,1,0.9601,0.8037,bham300rf.csv
5,2,1,0.9392,0.8451,bham300rf.csv
5,3,1,0.941,0.8188,bham300rf.csv
5,4,1,0.9358,0.854,bham300rf.csv
5,5,1,0.9462,0.8408,bham300rf.csv
1,1,0,0.8605,0.8529,r1000cv.csv
1,2,0,0.8609,0.847,r1000cv.csv
1,3,0,0.8639,0.851,r1000cv.csv
1,4,0,0.8473,0.8455,r1000cv.csv
1,5,0,0.8551,0.85,r1000cv.csv
2,1,0,0.8555,0.8443,r1000cv.csv
2,2,0,0.856,0.8505,r1000cv.csv
2,3,0,0.8558,0.8401,r1000cv.csv
2,4,0,0.8531,0.8504,r1000cv.csv
2,5,0,0.8442,0.8422,r1000cv.csv
3,1,0,0.8503,0.849,r1000cv.csv
3,2,0,0.8432,0.8521,r1000cv.csv
3,3,0,0.8506,0.8518,r1000cv.csv
3,4,0,0.8448,0.8514,r1000cv.csv
3,5,0,0.846,0.8452,r1000cv.csv
4,1,0,0.8635,0.8398,r1000cv.csv
4,2,0,0.8682,0.8515,r1000cv.csv
4,3,0,0.863,0.8436,r1000cv.csv
4,4,0,0.8696,0.8432,r1000cv.csv
4,5,0,0.8628,0.8478,r1000cv.csv
5,1,0,0.8346,0.8481,r1000cv.csv
5,2,0,0.8503,0.8547,r1000cv.csv
5,3,0,0.8466,0.854,r1000cv.csv
5,4,0,0.8481,0.8525,r1000cv.csv
5,5,0,0.8424,0.8475,r1000cv.csv
1,1,0,0.8538,0.847,r1000rf.csv
1,2,0,0.8751,0.8476,r1000rf.csv
1,3,0,0.8518,0.8428,r1000rf.csv
1,4,0,0.8591,0.8329,r1000rf.csv
1,5,0,0.8979,0.844,r1000rf.csv
2,1,0,0.8538,0.8333,r1000rf.csv
2,2,0,0.8672,0.8406,r1000rf.csv
2,3,0,0.8971,0.8496,r1000rf.csv
2,4,0,0.893,0.8445,r1000rf.csv
2,5,0,0.9113,0.8189,r1000rf.csv
3,1,0,0.8632,0.8486,r1000rf.csv
3,2,0,0.8636,0.8508,r1000rf.csv
3,3,0,0.8792,0.8534,r1000rf.csv
3,4,0,0.8693,0.8358,r1000rf.csv
3,5,0,0.8604,0.8472,r1000rf.csv
4,1,0,0.8843,0.8424,r1000rf.csv
4,2,0,0.8482,0.846,r1000rf.csv
4,3,0,0.8686,0.8285,r1000rf.csv
4,4,0,0.8875,0.8423,r1000rf.csv
4,5,0,0.8766,0.8453,r1000rf.csv
5,1,0,0.8355,0.8347,r1000rf.csv
5,2,0,0.8305,0.8501,r1000rf.csv
5,3,0,0.8495,0.8548,r1000rf.csv
5,4,0,0.8789,0.853,r1000rf.csv
5,5,0,0.8572,0.8443,r1000rf.csv
1,1,1,0.8851,0.8496,r1000rf.csv
1,2,1,0.8951,0.8502,r1000rf.csv
1,3,1,0.8897,0.8472,r1000rf.csv
1,4,1,0.9056,0.8442,r1000rf.csv
1,5,1,0.887,0.8345,r1000rf.csv
2,1,1,0.8861,0.8468,r1000rf.csv
2,2,1,0.9054,0.8462,r1000rf.csv
2,3,1,0.8696,0.8458,r1000rf.csv
2,4,1,0.8859,0.8442,r1000rf.csv
2,5,1,0.8564,0.8123,r1000rf.csv
3,1,1,0.8845,0.8579,r1000rf.csv
3,2,1,0.8839,0.8544,r1000rf.csv
3,3,1,0.8764,0.8491,r1000rf.csv
3,4,1,0.8842,0.8441,r1000rf.csv
3,5,1,0.9019,0.8481,r1000rf.csv
4,1,1,0.9102,0.8483,r1000rf.csv
4,2,1,0.9219,0.8511,r1000rf.csv
4,3,1,0.8927,0.8317,r1000rf.csv
4,4,1,0.8891,0.8305,r1000rf.csv
4,5,1,0.921,0.8324,r1000rf.csv
5,1,1,0.9071,0.85,r1000rf.csv
5,2,1,0.9122,0.8401,r1000rf.csv
5,3,1,0.9156,0.852,r1000rf.csv
5,4,1,0.8854,0.8338,r1000rf.csv
5,5,1,0.8963,0.8503,r1000rf.csv
1,1,0,0.8362,0.7922,r100cv.csv
1,2,0,0.8445,0.7884,r100cv.csv
1,3,0,0.8445,0.759,r100cv.csv
1,4,0,0.8384,0.766,r100cv.csv
1,5,0,0.8034,0.7761,r100cv.csv
2,1,0,0.8446,0.7818,r100cv.csv
2,2,0,0.8058,0.7585,r100cv.csv
2,3,0,0.8017,0.7636,r100cv.csv
2,4,0,0.826,0.7852,r100cv.csv
2,5,0,0.8006,0.7547,r100cv.csv
3,1,0,0.848,0.791,r100cv.csv
3,2,0,0.8371,0.7881,r100cv.csv
3,3,0,0.8166,0.7848,r100cv.csv
3,4,0,0.8116,0.7928,r100cv.csv
3,5,0,0.8215,0.7942,r100cv.csv
4,1,0,0.816,0.7931,r100cv.csv
4,2,0,0.79,0.8104,r100cv.csv
4,3,0,0.7836,0.7607,r100cv.csv
4,4,0,0.8007,0.7989,r100cv.csv
4,5,0,0.8017,0.7927,r100cv.csv
5,1,0,0.9207,0.7793,r100cv.csv
5,2,0,0.9305,0.7697,r100cv.csv
5,3,0,0.916,0.7763,r100cv.csv
5,4,0,0.9057,0.774,r100cv.csv
5,5,0,0.9145,0.7489,r100cv.csv
1,1,0,0.8933,0.7739,r100rf.csv
1,2,0,0.96,0.7561,r100rf.csv
1,3,0,0.9267,0.7584,r100rf.csv
1,4,0,0.9,0.7526,r100rf.csv
1,5,0,0.88,0.7245,r100rf.csv
2,1,0,1.0,0.7065,r100rf.csv
2,2,0,0.98,0.6591,r100rf.csv
2,3,0,0.68,0.7671,r100rf.csv
2,4,0,0.9467,0.7718,r100rf.csv
2,5,0,0.92,0.7207,r100rf.csv
3,1,0,0.7467,0.7245,r100rf.csv
3,2,0,0.72,0.7107,r100rf.csv
3,3,0,0.8267,0.507,r100rf.csv
3,4,0,0.9333,0.7776,r100rf.csv
3,5,0,0.9333,0.666,r100rf.csv
4,1,0,0.92,0.7556,r100rf.csv
4,2,0,0.7733,0.6295,r100rf.csv
4,3,0,0.8133,0.7468,r100rf.csv
4,4,0,0.9067,0.7492,r100rf.csv
4,5,0,0.92,0.7188,r100rf.csv
5,1,0,0.9467,0.7633,r100rf.csv
5,2,0,1.0,0.7586,r100rf.csv
5,3,0,0.92,0.7538,r100rf.csv
5,4,0,1.0,0.8055,r100rf.csv
5,5,0,1.0,0.7448,r100rf.csv
1,1,1,0.9333,0.7841,r100rf.csv
1,2,1,0.9733,0.731,r100rf.csv
1,3,1,0.8933,0.7242,r100rf.csv
1,4,1,0.9867,0.5102,r100rf.csv
1,5,1,0.88,0.68,r100rf.csv
2,1,1,0.9067,0.6761,r100rf.csv
2,2,1,1.0,0.7567,r100rf.csv
2,3,1,0.96,0.7609,r100rf.csv
2,4,1,0.9333,0.7783,r100rf.csv
2,5,1,0.9333,0.7827,r100rf.csv
3,1,1,0.9867,0.6832,r100rf.csv
3,2,1,0.9467,0.7905,r100rf.csv
3,3,1,0.96,0.7894,r100rf.csv
3,4,1,0.92,0.7911,r100rf.csv
3,5,1,0.9333,0.7777,r100rf.csv
4,1,1,0.92,0.6351,r100rf.csv
4,2,1,0.92,0.7903,r100rf.csv
4,3,1,0.8467,0.6577,r100rf.csv
4,4,1,0.96,0.7828,r100rf.csv
4,5,1,0.9867,0.7865,r100rf.csv
5,1,1,1.0,0.785,r100rf.csv
5,2,1,0.9867,0.7866,r100rf.csv
5,3,1,1.0,0.7716,r100rf.csv
5,4,1,1.0,0.7546,r100rf.csv
5,5,1,1.0,0.7183,r100rf.csv
1,1,0,0.8706,0.8661,r3000cv.csv
1,2,0,0.8696,0.8656,r3000cv.csv
1,3,0,0.8725,0.8672,r3000cv.csv
1,4,0,0.8722,0.8672,r3000cv.csv
1,5,0,0.8716,0.8682,r3000cv.csv
2,1,0,0.8766,0.8677,r3000cv.csv
2,2,0,0.8815,0.8687,r3000cv.csv
2,3,0,0.8793,0.866,r3000cv.csv
2,4,0,0.8775,0.8666,r3000cv.csv
2,5,0,0.8775,0.8666,r3000cv.csv
3,1,0,0.8704,0.8666,r3000cv.csv
3,2,0,0.8713,0.866,r3000cv.csv
3,3,0,0.8705,0.8695,r3000cv.csv
3,4,0,0.8705,0.8664,r3000cv.csv
3,5,0,0.8717,0.8674,r3000cv.csv
4,1,0,0.8735,0.8683,r3000cv.csv
4,2,0,0.8719,0.8626,r3000cv.csv
4,3,0,0.8729,0.8655,r3000cv.csv
4,4,0,0.8698,0.8641,r3000cv.csv
4,5,0,0.8713,0.8687,r3000cv.csv
5,1,0,0.867,0.8675,r3000cv.csv
5,2,0,0.8686,0.8657,r3000cv.csv
5,3,0,0.8679,0.8683,r3000cv.csv
5,4,0,0.8632,0.8656,r3000cv.csv
5,5,0,0.8672,0.8681,r3000cv.csv
1,1,0,0.875,0.8673,r3000rf.csv
1,2,0,0.8824,0.8655,r3000rf.csv
1,3,0,0.8774,0.8644,r3000rf.csv
1,4,0,0.9008,0.8664,r3000rf.csv
1,5,0,0.8892,0.8692,r3000rf.csv
2,1,0,0.9092,0.8637,r3000rf.csv
2,2,0,0.8926,0.8646,r3000rf.csv
2,3,0,0.8808,0.8689,r3000rf.csv
2,4,0,0.8978,0.8648,r3000rf.csv
2,5,0,0.8827,0.864,r3000rf.csv
3,1,0,0.9047,0.8646,r3000rf.csv
3,2,0,0.8708,0.8674,r3000rf.csv
3,3,0,0.8922,0.8627,r3000rf.csv
3,4,0,0.8735,0.8652,r3000rf.csv
3,5,0,0.8657,0.8634,r3000rf.csv
4,1,0,0.8744,0.866,r3000rf.csv
4,2,0,0.8671,0.8684,r3000rf.csv
4,3,0,0.8739,0.8573,r3000rf.csv
4,4,0,0.8881,0.8609,r3000rf.csv
4,5,0,0.8839,0.8649,r3000rf.csv
5,1,0,0.8608,0.8657,r3000rf.csv
5,2,0,0.8563,0.864,r3000rf.csv
5,3,0,0.8794,0.8651,r3000rf.csv
5,4,0,0.8902,0.8653,r3000rf.csv
5,5,0,0.8732,0.8664,r3000rf.csv
1,1,1,0.8928,0.8685,r3000rf.csv
1,2,1,0.8871,0.8566,r3000rf.csv
1,3,1,0.8861,0.855,r3000rf.csv
1,4,1,0.8902,0.855,r3000rf.csv
1,5,1,0.8938,0.8683,r3000rf.csv
2,1,1,0.8868,0.8631,r3000rf.csv
2,2,1,0.8842,0.8605,r3000rf.csv
2,3,1,0.8946,0.8654,r3000rf.csv
2,4,1,0.8941,0.8607,r3000rf.csv
2,5,1,0.8974,0.863,r3000rf.csv
3,1,1,0.8862,0.8646,r3000rf.csv
3,2,1,0.8903,0.8712,r3000rf.csv
3,3,1,0.9002,0.8647,r3000rf.csv
3,4,1,0.885,0.8603,r3000rf.csv
3,5,1,0.8852,0.8628,r3000rf.csv
4,1,1,0.8955,0.8544,r3000rf.csv
4,2,1,0.9067,0.8635,r3000rf.csv
4,3,1,0.9041,0.8615,r3000rf.csv
4,4,1,0.8933,0.8624,r3000rf.csv
4,5,1,0.8945,0.8622,r3000rf.csv
5,1,1,0.9041,0.8676,r3000rf.csv
5,2,1,0.8988,0.8645,r3000rf.csv
5,3,1,0.8902,0.8652,r3000rf.csv
5,4,1,0.8894,0.8589,r3000rf.csv
5,5,1,0.885,0.8552,r3000rf.csv
1,1,0,0.8303,0.816,r300cv.csv
1,2,0,0.8098,0.815,r300cv.csv
1,3,0,0.8019,0.8205,r300cv.csv
1,4,0,0.8252,0.818,r300cv.csv
1,5,0,0.8279,0.8226,r300cv.csv
2,1,0,0.8281,0.8177,r300cv.csv
2,2,0,0.8208,0.8086,r300cv.csv
2,3,0,0.8122,0.8193,r300cv.csv
2,4,0,0.8322,0.819,r300cv.csv
2,5,0,0.8289,0.7978,r300cv.csv
3,1,0,0.8406,0.8185,r300cv.csv
3,2,0,0.8495,0.8088,r300cv.csv
3,3,0,0.8558,0.8077,r300cv.csv
3,4,0,0.8248,0.8138,r300cv.csv
3,5,0,0.8494,0.8019,r300cv.csv
4,1,0,0.778,0.8271,r300cv.csv
4,2,0,0.7799,0.8026,r300cv.csv
4,3,0,0.7574,0.8188,r300cv.csv
4,4,0,0.7733,0.8191,r300cv.csv
4,5,0,0.7817,0.8217,r300cv.csv
5,1,0,0.8418,0.8374,r300cv.csv
5,2,0,0.8385,0.8343,r300cv.csv
5,3,0,0.8046,0.8183,r300cv.csv
5,4,0,0.8443,0.8324,r300cv.csv
5,5,0,0.8454,0.8245,r300cv.csv
1,1,0,0.9519,0.7965,r300rf.csv
1,2,0,0.8898,0.8163,r300rf.csv
1,3,0,0.913,0.7938,r300rf.csv
1,4,0,0.8261,0.8273,r300rf.csv
1,5,0,0.8758,0.8248,r300rf.csv
2,1,0,0.854,0.8164,r300rf.csv
2,2,0,0.8121,0.8148,r300rf.csv
2,3,0,0.882,0.783,r300rf.csv
2,4,0,0.8207,0.8041,r300rf.csv
2,5,0,0.9084,0.7997,r300rf.csv
3,1,0,0.7671,0.7931,r300rf.csv
3,2,0,0.837,0.8069,r300rf.csv
3,3,0,0.8649,0.8125,r300rf.csv
3,4,0,0.8222,0.8114,r300rf.csv
3,5,0,0.8703,0.8117,r300rf.csv
4,1,0,0.8463,0.8208,r300rf.csv
4,2,0,0.8168,0.8259,r300rf.csv
4,3,0,0.8587,0.8154,r300rf.csv
4,4,0,0.8082,0.7967,r300rf.csv
4,5,0,0.7298,0.6965,r300rf.csv
5,1,0,0.9037,0.8213,r300rf.csv
5,2,0,0.8339,0.8186,r300rf.csv
5,3,0,0.8921,0.7811,r300rf.csv
5,4,0,0.9006,0.8323,r300rf.csv
5,5,0,0.8929,0.813,r300rf.csv
1,1,1,0.8828,0.762,r300rf.csv
1,2,1,0.903,0.8085,r300rf.csv
1,3,1,0.9099,0.8112,r300rf.csv
1,4,1,0.9418,0.8014,r300rf.csv
1,5,1,0.941,0.8166,r300rf.csv
2,1,1,0.8898,0.7963,r300rf.csv
2,2,1,0.913,0.7974,r300rf.csv
2,3,1,0.8898,0.796,r300rf.csv
2,4,1,0.9193,0.7891,r300rf.csv
2,5,1,0.9239,0.7971,r300rf.csv
3,1,1,0.9309,0.8127,r300rf.csv
3,2,1,0.9053,0.7852,r300rf.csv
3,3,1,0.9084,0.8056,r300rf.csv
3,4,1,0.9092,0.7939,r300rf.csv
3,5,1,0.927,0.7969,r300rf.csv
4,1,1,0.816,0.7946,r300rf.csv
4,2,1,0.8711,0.8001,r300rf.csv
4,3,1,0.8812,0.7613,r300rf.csv
4,4,1,0.8781,0.8022,r300rf.csv
4,5,1,0.896,0.8066,r300rf.csv
5,1,1,0.9022,0.8054,r300rf.csv
5,2,1,0.9332,0.8256,r300rf.csv
5,3,1,0.9022,0.8238,r300rf.csv
5,4,1,0.9255,0.8301,r300rf.csv
5,5,1,0.9037,0.826,r300rf.csv
1,1,0,0.8698,0.8574,rvit1000cv.csv
1,2,0,0.8627,0.8549,rvit1000cv.csv
1,3,0,0.8638,0.8594,rvit1000cv.csv
1,4,0,0.8586,0.8571,rvit1000cv.csv
1,5,0,0.8647,0.8619,rvit1000cv.csv
2,1,0,0.8604,0.8575,rvit1000cv.csv
2,2,0,0.8605,0.8607,rvit1000cv.csv
2,3,0,0.8588,0.8609,rvit1000cv.csv
2,4,0,0.861,0.857,rvit1000cv.csv
2,5,0,0.8505,0.8518,rvit1000cv.csv
3,1,0,0.8647,0.8682,rvit1000cv.csv
3,2,0,0.8658,0.865,rvit1000cv.csv
3,3,0,0.8623,0.8663,rvit1000cv.csv
3,4,0,0.8567,0.8659,rvit1000cv.csv
3,5,0,0.8589,0.8644,rvit1000cv.csv
4,1,0,0.8703,0.8558,rvit1000cv.csv
4,2,0,0.873,0.8576,rvit1000cv.csv
4,3,0,0.8728,0.8597,rvit1000cv.csv
4,4,0,0.8757,0.8565,rvit1000cv.csv
4,5,0,0.8659,0.8619,rvit1000cv.csv
5,1,0,0.8603,0.8656,rvit1000cv.csv
5,2,0,0.8588,0.8627,rvit1000cv.csv
5,3,0,0.8612,0.8633,rvit1000cv.csv
5,4,0,0.8631,0.8622,rvit1000cv.csv
5,5,0,0.8597,0.8601,rvit1000cv.csv
1,1,0,0.8514,0.8539,rvit1000rf.csv
1,2,0,0.8895,0.8601,rvit1000rf.csv
1,3,0,0.886,0.8641,rvit1000rf.csv
1,4,0,0.8631,0.8545,rvit1000rf.csv
1,5,0,0.9049,0.86,rvit1000rf.csv
2,1,0,0.8606,0.8516,rvit1000rf.csv
2,2,0,0.889,0.8566,rvit1000rf.csv
2,3,0,0.8865,0.8592,rvit1000rf.csv
2,4,0,0.8963,0.8597,rvit1000rf.csv
2,5,0,0.9219,0.8264,rvit1000rf.csv
3,1,0,0.8614,0.8668,rvit1000rf.csv
3,2,0,0.8677,0.8654,rvit1000rf.csv
3,3,0,0.8965,0.8674,rvit1000rf.csv
3,4,0,0.8907,0.8579,rvit1000rf.csv
3,5,0,0.8872,0.8637,rvit1000rf.csv
4,1,0,0.8827,0.8514,rvit1000rf.csv
4,2,0,0.8519,0.8489,rvit1000rf.csv
4,3,0,0.8611,0.857,rvit1000rf.csv
4,4,0,0.8938,0.8551,rvit1000rf.csv
4,5,0,0.8801,0.8552,rvit1000rf.csv
5,1,0,0.8735,0.8626,rvit1000rf.csv
5,2,0,0.8541,0.8632,rvit1000rf.csv
5,3,0,0.8659,0.8627,rvit1000rf.csv
5,4,0,0.8958,0.867,rvit1000rf.csv
5,5,0,0.8743,0.8643,rvit1000rf.csv
1,1,1,0.887,0.861,rvit1000rf.csv
1,2,1,0.9057,0.8545,rvit1000rf.csv
1,3,1,0.8846,0.857,rvit1000rf.csv
1,4,1,0.8928,0.8578,rvit1000rf.csv
1,5,1,0.903,0.8644,rvit1000rf.csv
2,1,1,0.8994,0.8471,rvit1000rf.csv
2,2,1,0.9044,0.8354,rvit1000rf.csv
2,3,1,0.8912,0.86,rvit1000rf.csv
2,4,1,0.9135,0.8483,rvit1000rf.csv
2,5,1,0.8933,0.8521,rvit1000rf.csv
3,1,1,0.8894,0.8617,rvit1000rf.csv
3,2,1,0.9124,0.8604,rvit1000rf.csv
3,3,1,0.9146,0.8666,rvit1000rf.csv
3,4,1,0.8822,0.8648,rvit1000rf.csv
3,5,1,0.9002,0.8652,rvit1000rf.csv
4,1,1,0.9133,0.8548,rvit1000rf.csv
4,2,1,0.9037,0.8617,rvit1000rf.csv
4,3,1,0.8913,0.8568,rvit1000rf.csv
4,4,1,0.92,0.858,rvit1000rf.csv
4,5,1,0.9082,0.8572,rvit1000rf.csv
5,1,1,0.9202,0.8658,rvit1000rf.csv
5,2,1,0.9152,0.8551,rvit1000rf.csv
5,3,1,0.8992,0.8587,rvit1000rf.csv
5,4,1,0.9153,0.8659,rvit1000rf.csv
5,5,1,0.9191,0.8611,rvit1000rf.csv
1,1,0,0.8554,0.7959,rvit100cv.csv
1,2,0,0.84,0.7614,rvit100cv.csv
1,3,0,0.8344,0.8113,rvit100cv.csv
1,4,0,0.8328,0.7909,rvit100cv.csv
1,5,0,0.7984,0.8159,rvit100cv.csv
2,1,0,0.8595,0.7991,rvit100cv.csv
2,2,0,0.8537,0.7943,rvit100cv.csv
2,3,0,0.7936,0.8011,rvit100cv.csv
2,4,0,0.83,0.7899,rvit100cv.csv
2,5,0,0.8327,0.8076,rvit100cv.csv
3,1,0,0.8455,0.8069,rvit100cv.csv
3,2,0,0.8406,0.7962,rvit100cv.csv
3,3,0,0.834,0.7845,rvit100cv.csv
3,4,0,0.8497,0.793,rvit100cv.csv
3,5,0,0.8366,0.7798,rvit100cv.csv
4,1,0,0.8158,0.7964,rvit100cv.csv
4,2,0,0.8182,0.7537,rvit100cv.csv
4,3,0,0.7566,0.8092,rvit100cv.csv
4,4,0,0.7922,0.7415,rvit100cv.csv
4,5,0,0.787,0.8084,rvit100cv.csv
5,1,0,0.8967,0.8057,rvit100cv.csv
5,2,0,0.8832,0.7905,rvit100cv.csv
5,3,0,0.9249,0.7918,rvit100cv.csv
5,4,0,0.9093,0.7961,rvit100cv.csv
5,5,0,0.9015,0.7917,rvit100cv.csv
1,1,0,0.9267,0.7744,rvit100rf.csv
1,2,0,0.96,0.804,rvit100rf.csv
1,3,0,0.82,0.7182,rvit100rf.csv
1,4,0,0.9733,0.8089,rvit100rf.csv
1,5,0,0.76,0.8053,rvit100rf.csv
2,1,0,0.96,0.7905,rvit100rf.csv
2,2,0,0.8933,0.7889,rvit100rf.csv
2,3,0,0.76,0.7927,rvit100rf.csv
2,4,0,0.9867,0.7893,rvit100rf.csv
2,5,0,0.8933,0.7911,rvit100rf.csv
3,1,0,0.7733,0.8117,rvit100rf.csv
3,2,0,0.68,0.7997,rvit100rf.csv
3,3,0,0.8533,0.7888,rvit100rf.csv
3,4,0,0.9733,0.8108,rvit100rf.csv
3,5,0,0.9733,0.8007,rvit100rf.csv
4,1,0,0.78,0.5473,rvit100rf.csv
4,2,0,0.8067,0.4354,rvit100rf.csv
4,3,0,0.8533,0.6228,rvit100rf.csv
4,4,0,0.8533,0.4955,rvit100rf.csv
4,5,0,0.84,0.7816,rvit100rf.csv
5,1,0,0.92,0.7326,rvit100rf.csv
5,2,0,1.0,0.755,rvit100rf.csv
5,3,0,0.76,0.5204,rvit100rf.csv
5,4,0,1.0,0.798,rvit100rf.csv
5,5,0,1.0,0.7874,rvit100rf.csv
1,1,1,1.0,0.8079,rvit100rf.csv
1,2,1,1.0,0.8029,rvit100rf.csv
1,3,1,1.0,0.8069,rvit100rf.csv
1,4,1,1.0,0.8108,rvit100rf.csv
1,5,1,0.9733,0.7799,rvit100rf.csv
2,1,1,0.9733,0.7718,rvit100rf.csv
2,2,1,0.9467,0.7394,rvit100rf.csv
2,3,1,0.9467,0.7866,rvit100rf.csv
2,4,1,1.0,0.7555,rvit100rf.csv
2,5,1,0.96,0.805,rvit100rf.csv
3,1,1,1.0,0.8083,rvit100rf.csv
3,2,1,0.9867,0.7751,rvit100rf.csv
3,3,1,0.9733,0.7813,rvit100rf.csv
3,4,1,0.9733,0.7962,rvit100rf.csv
3,5,1,0.96,0.7942,rvit100rf.csv
4,1,1,0.96,0.8016,rvit100rf.csv
4,2,1,0.9467,0.8109,rvit100rf.csv
4,3,1,0.92,0.8144,rvit100rf.csv
4,4,1,0.9067,0.8049,rvit100rf.csv
4,5,1,0.9867,0.7807,rvit100rf.csv
5,1,1,0.9867,0.7831,rvit100rf.csv
5,2,1,1.0,0.7913,rvit100rf.csv
5,3,1,1.0,0.7229,rvit100rf.csv
5,4,1,0.9867,0.7973,rvit100rf.csv
5,5,1,1.0,0.7945,rvit100rf.csv
1,1,0,0.8767,0.8719,rvit3000cv.csv
1,2,0,0.878,0.8734,rvit3000cv.csv
1,3,0,0.8791,0.875,rvit3000cv.csv
1,4,0,0.8818,0.8761,rvit3000cv.csv
1,5,0,0.8778,0.8714,rvit3000cv.csv
2,1,0,0.8817,0.875,rvit3000cv.csv
2,2,0,0.8813,0.8771,rvit3000cv.csv
2,3,0,0.8847,0.8715,rvit3000cv.csv
2,4,0,0.8844,0.8771,rvit3000cv.csv
2,5,0,0.8789,0.8732,rvit3000cv.csv
3,1,0,0.8757,0.8746,rvit3000cv.csv
3,2,0,0.8809,0.8715,rvit3000cv.csv
3,3,0,0.8725,0.8749,rvit3000cv.csv
3,4,0,0.8754,0.8714,rvit3000cv.csv
3,5,0,0.8754,0.8715,rvit3000cv.csv
4,1,0,0.8774,0.8742,rvit3000cv.csv
4,2,0,0.8812,0.8745,rvit3000cv.csv
4,3,0,0.8759,0.8764,rvit3000cv.csv
4,4,0,0.8779,0.879,rvit3000cv.csv
4,5,0,0.8784,0.8773,rvit3000cv.csv
5,1,0,0.8759,0.8756,rvit3000cv.csv
5,2,0,0.8779,0.877,rvit3000cv.csv
5,3,0,0.8767,0.8765,rvit3000cv.csv
5,4,0,0.8733,0.8738,rvit3000cv.csv
5,5,0,0.8756,0.8791,rvit3000cv.csv
1,1,0,0.8744,0.8742,rvit3000rf.csv
1,2,0,0.8851,0.87,rvit3000rf.csv
1,3,0,0.8864,0.8733,rvit3000rf.csv
1,4,0,0.8868,0.8698,rvit3000rf.csv
1,5,0,0.8918,0.8741,rvit3000rf.csv
2,1,0,0.9099,0.8696,rvit3000rf.csv
2,2,0,0.8991,0.8735,rvit3000rf.csv
2,3,0,0.8908,0.8742,rvit3000rf.csv
2,4,0,0.9092,0.8721,rvit3000rf.csv
2,5,0,0.8827,0.8763,rvit3000rf.csv
3,1,0,0.9137,0.8772,rvit3000rf.csv
3,2,0,0.8753,0.8753,rvit3000rf.csv
3,3,0,0.8923,0.8729,rvit3000rf.csv
3,4,0,0.8767,0.8721,rvit3000rf.csv
3,5,0,0.872,0.8607,rvit3000rf.csv
4,1,0,0.8788,0.8724,rvit3000rf.csv
4,2,0,0.8727,0.8758,rvit3000rf.csv
4,3,0,0.8911,0.8755,rvit3000rf.csv
4,4,0,0.889,0.8756,rvit3000rf.csv
4,5,0,0.8929,0.8726,rvit3000rf.csv
5,1,0,0.8666,0.8774,rvit3000rf.csv
5,2,0,0.869,0.8757,rvit3000rf.csv
5,3,0,0.8885,0.8761,rvit3000rf.csv
5,4,0,0.8978,0.8759,rvit3000rf.csv
5,5,0,0.8862,0.8756,rvit3000rf.csv
1,1,1,0.9056,0.8784,rvit3000rf.csv
1,2,1,0.9055,0.8742,rvit3000rf.csv
1,3,1,0.8949,0.8753,rvit3000rf.csv
1,4,1,0.8955,0.8683,rvit3000rf.csv
1,5,1,0.9114,0.8717,rvit3000rf.csv
2,1,1,0.8978,0.8755,rvit3000rf.csv
2,2,1,0.8998,0.8774,rvit3000rf.csv
2,3,1,0.8974,0.8757,rvit3000rf.csv
2,4,1,0.9038,0.8737,rvit3000rf.csv
2,5,1,0.8986,0.8742,rvit3000rf.csv
3,1,1,0.9117,0.8729,rvit3000rf.csv
3,2,1,0.8924,0.8709,rvit3000rf.csv
3,3,1,0.906,0.8744,rvit3000rf.csv
3,4,1,0.8974,0.8721,rvit3000rf.csv
3,5,1,0.8984,0.8755,rvit3000rf.csv
4,1,1,0.9114,0.8756,rvit3000rf.csv
4,2,1,0.9046,0.8735,rvit3000rf.csv
4,3,1,0.901,0.8731,rvit3000rf.csv
4,4,1,0.9068,0.8766,rvit3000rf.csv
4,5,1,0.8981,0.876,rvit3000rf.csv
5,1,1,0.9027,0.866,rvit3000rf.csv
5,2,1,0.9007,0.877,rvit3000rf.csv
5,3,1,0.9031,0.8723,rvit3000rf.csv
5,4,1,0.8996,0.8752,rvit3000rf.csv
5,5,1,0.9001,0.8749,rvit3000rf.csv
1,1,0,0.8338,0.8425,rvit300cv.csv
1,2,0,0.8319,0.8368,rvit300cv.csv
1,3,0,0.8471,0.8351,rvit300cv.csv
1,4,0,0.8469,0.8339,rvit300cv.csv
1,5,0,0.8534,0.83,rvit300cv.csv
2,1,0,0.8457,0.8295,rvit300cv.csv
2,2,0,0.834,0.832,rvit300cv.csv
2,3,0,0.8312,0.8262,rvit300cv.csv
2,4,0,0.8377,0.8302,rvit300cv.csv
2,5,0,0.8319,0.8245,rvit300cv.csv
3,1,0,0.8681,0.8345,rvit300cv.csv
3,2,0,0.8537,0.8434,rvit300cv.csv
3,3,0,0.8745,0.8275,rvit300cv.csv
3,4,0,0.8571,0.8285,rvit300cv.csv
3,5,0,0.8654,0.8293,rvit300cv.csv
4,1,0,0.7838,0.8422,rvit300cv.csv
4,2,0,0.8007,0.8376,rvit300cv.csv
4,3,0,0.7996,0.8429,rvit300cv.csv
4,4,0,0.7988,0.8409,rvit300cv.csv
4,5,0,0.7607,0.8326,rvit300cv.csv
5,1,0,0.8774,0.8488,rvit300cv.csv
5,2,0,0.8736,0.8513,rvit300cv.csv
5,3,0,0.8779,0.8447,rvit300cv.csv
5,4,0,0.8719,0.8377,rvit300cv.csv
5,5,0,0.8912,0.843,rvit300cv.csv
1,1,0,0.9534,0.8395,rvit300rf.csv
1,2,0,0.9255,0.8411,rvit300rf.csv
1,3,0,0.9022,0.841,rvit300rf.csv
1,4,0,0.8525,0.8255,rvit300rf.csv
1,5,0,0.8866,0.8307,rvit300rf.csv
2,1,0,0.8245,0.8217,rvit300rf.csv
2,2,0,0.8245,0.8212,rvit300rf.csv
2,3,0,0.9022,0.8173,rvit300rf.csv
2,4,0,0.8377,0.7621,rvit300rf.csv
2,5,0,0.9457,0.8239,rvit300rf.csv
3,1,0,0.8253,0.8178,rvit300rf.csv
3,2,0,0.8548,0.777,rvit300rf.csv
3,3,0,0.8649,0.829,rvit300rf.csv
3,4,0,0.8261,0.7982,rvit300rf.csv
3,5,0,0.9193,0.8094,rvit300rf.csv
4,1,0,0.882,0.8392,rvit300rf.csv
4,2,0,0.7888,0.8464,rvit300rf.csv
4,3,0,0.8276,0.8396,rvit300rf.csv
4,4,0,0.9208,0.8161,rvit300rf.csv
4,5,0,0.7787,0.5679,rvit300rf.csv
5,1,0,0.9425,0.8446,rvit300rf.csv
5,2,0,0.9037,0.8397,rvit300rf.csv
5,3,0,0.9332,0.8487,rvit300rf.csv
5,4,0,0.9301,0.8441,rvit300rf.csv
5,5,0,0.9006,0.827,rvit300rf.csv
1,1,1,0.913,0.8296,rvit300rf.csv
1,2,1,0.9371,0.8338,rvit300rf.csv
1,3,1,0.9006,0.8236,rvit300rf.csv
1,4,1,0.927,0.823,rvit300rf.csv
1,5,1,0.9037,0.7623,rvit300rf.csv
2,1,1,0.9239,0.8006,rvit300rf.csv
2,2,1,0.9037,0.7824,rvit300rf.csv
2,3,1,0.9154,0.8216,rvit300rf.csv
2,4,1,0.9317,0.815,rvit300rf.csv
2,5,1,0.9208,0.8207,rvit300rf.csv
3,1,1,0.9224,0.8293,rvit300rf.csv
3,2,1,0.9177,0.8265,rvit300rf.csv
3,3,1,0.9379,0.8118,rvit300rf.csv
3,4,1,0.913,0.8226,rvit300rf.csv
3,5,1,0.8882,0.8287,rvit300rf.csv
4,1,1,0.8804,0.8414,rvit300rf.csv
4,2,1,0.8494,0.8437,rvit300rf.csv
4,3,1,0.8866,0.8427,rvit300rf.csv
4,4,1,0.8649,0.8354,rvit300rf.csv
4,5,1,0.8509,0.82,rvit300rf.csv
5,1,1,0.9387,0.8568,rvit300rf.csv
5,2,1,0.9348,0.8424,rvit300rf.csv
5,3,1,0.9689,0.8506,rvit300rf.csv
5,4,1,0.9348,0.842,rvit300rf.csv
5,5,1,0.9627,0.8397,rvit300rf.csv
1,1,0,0.9828,0.9841,tin10000cv.csv
1,2,0,0.9815,0.9848,tin10000cv.csv
1,3,0,0.9867,0.9884,tin10000cv.csv
2,1,0,0.9826,0.9842,tin10000cv.csv
2,2,0,0.9823,0.9849,tin10000cv.csv
2,3,0,0.9876,0.9881,tin10000cv.csv
3,1,0,0.9822,0.9846,tin10000cv.csv
3,2,0,0.9814,0.9848,tin10000cv.csv
3,3,0,0.9861,0.9879,tin10000cv.csv
4,1,0,0.9824,0.984,tin10000cv.csv
4,2,0,0.9826,0.9846,tin10000cv.csv
4,3,0,0.9869,0.9878,tin10000cv.csv
5,1,0,0.9827,0.9838,tin10000cv.csv
5,2,0,0.9823,0.9844,tin10000cv.csv
5,3,0,0.9863,0.9878,tin10000cv.csv
1,1,0,0.9834,0.9838,tin10000rf.csv
1,2,0,0.9805,0.9838,tin10000rf.csv
1,3,0,0.9863,0.9881,tin10000rf.csv
2,1,0,0.9804,0.9836,tin10000rf.csv
2,2,0,0.9836,0.9854,tin10000rf.csv
2,3,0,0.9867,0.9879,tin10000rf.csv
3,1,0,0.9823,0.9844,tin10000rf.csv
3,2,0,0.9821,0.9841,tin10000rf.csv
3,3,0,0.9863,0.9883,tin10000rf.csv
4,1,0,0.9816,0.9835,tin10000rf.csv
4,2,0,0.9842,0.9846,tin10000rf.csv
4,3,0,0.9853,0.9869,tin10000rf.csv
5,1,0,0.9834,0.9836,tin10000rf.csv
5,2,0,0.9846,0.985,tin10000rf.csv
5,3,0,0.9889,0.9872,tin10000rf.csv
1,1,1,0.9839,0.9839,tin10000rf.csv
1,2,1,0.9808,0.9835,tin10000rf.csv
1,3,1,0.9881,0.9884,tin10000rf.csv
2,1,1,0.9829,0.9838,tin10000rf.csv
2,2,1,0.9828,0.9854,tin10000rf.csv
2,3,1,0.9871,0.9881,tin10000rf.csv
3,1,1,0.9833,0.9842,tin10000rf.csv
3,2,1,0.9846,0.9849,tin10000rf.csv
3,3,1,0.9892,0.9883,tin10000rf.csv
4,1,1,0.9833,0.9829,tin10000rf.csv
4,2,1,0.9816,0.9855,tin10000rf.csv
4,3,1,0.9892,0.9879,tin10000rf.csv
5,1,1,0.9835,0.9834,tin10000rf.csv
5,2,1,0.9832,0.9834,tin10000rf.csv
5,3,1,0.9879,0.9872,tin10000rf.csv
1,1,0,0.9492,0.9523,tin2000cv.csv
1,2,0,0.9559,0.9557,tin2000cv.csv
1,3,0,0.9611,0.9659,tin2000cv.csv
2,1,0,0.9469,0.9554,tin2000cv.csv
2,2,0,0.9484,0.9553,tin2000cv.csv
2,3,0,0.958,0.9662,tin2000cv.csv
3,1,0,0.9451,0.9508,tin2000cv.csv
3,2,0,0.9498,0.958,tin2000cv.csv
3,3,0,0.9564,0.9677,tin2000cv.csv
4,1,0,0.9422,0.9512,tin2000cv.csv
4,2,0,0.9473,0.9553,tin2000cv.csv
4,3,0,0.9561,0.9643,tin2000cv.csv
5,1,0,0.9475,0.9527,tin2000cv.csv
5,2,0,0.9488,0.9535,tin2000cv.csv
5,3,0,0.9572,0.9649,tin2000cv.csv
1,1,0,0.9523,0.9586,tin2000rf.csv
1,2,0,0.9579,0.9585,tin2000rf.csv
1,3,0,0.9627,0.9642,tin2000rf.csv
2,1,0,0.9464,0.9569,tin2000rf.csv
2,2,0,0.9492,0.9575,tin2000rf.csv
2,3,0,0.9553,0.9653,tin2000rf.csv
3,1,0,0.951,0.9567,tin2000rf.csv
3,2,0,0.946,0.9561,tin2000rf.csv
3,3,0,0.9582,0.9644,tin2000rf.csv
4,1,0,0.9437,0.9563,tin2000rf.csv
4,2,0,0.9506,0.9512,tin2000rf.csv
4,3,0,0.9598,0.9645,tin2000rf.csv
5,1,0,0.9497,0.9552,tin2000rf.csv
5,2,0,0.95,0.957,tin2000rf.csv
5,3,0,0.9623,0.9651,tin2000rf.csv
1,1,1,0.9608,0.9561,tin2000rf.csv
1,2,1,0.9567,0.9546,tin2000rf.csv
1,3,1,0.964,0.9659,tin2000rf.csv
2,1,1,0.9502,0.9574,tin2000rf.csv
2,2,1,0.9565,0.9601,tin2000rf.csv
2,3,1,0.9651,0.9635,tin2000rf.csv
3,1,1,0.9541,0.9566,tin2000rf.csv
3,2,1,0.9523,0.9576,tin2000rf.csv
3,3,1,0.9647,0.966,tin2000rf.csv
4,1,1,0.9543,0.9563,tin2000rf.csv
4,2,1,0.9463,0.959,tin2000rf.csv
4,3,1,0.9584,0.9641,tin2000rf.csv
5,1,1,0.9556,0.9564,tin2000rf.csv
5,2,1,0.9611,0.9542,tin2000rf.csv
5,3,1,0.9592,0.9642,tin2000rf.csv
1,1,0,0.976,0.9767,tin5000cv.csv
1,2,0,0.9751,0.9768,tin5000cv.csv
1,3,0,0.9803,0.9831,tin5000cv.csv
2,1,0,0.9732,0.9772,tin5000cv.csv
2,2,0,0.9732,0.9784,tin5000cv.csv
2,3,0,0.9796,0.9827,tin5000cv.csv
3,1,0,0.9746,0.9775,tin5000cv.csv
3,2,0,0.9755,0.9783,tin5000cv.csv
3,3,0,0.9802,0.9813,tin5000cv.csv
4,1,0,0.9744,0.9779,tin5000cv.csv
4,2,0,0.9753,0.9792,tin5000cv.csv
4,3,0,0.9806,0.9831,tin5000cv.csv
5,1,0,0.975,0.9774,tin5000cv.csv
5,2,0,0.9752,0.9795,tin5000cv.csv
5,3,0,0.98,0.9832,tin5000cv.csv
1,1,0,0.9744,0.9757,tin5000rf.csv
1,2,0,0.9754,0.9773,tin5000rf.csv
1,3,0,0.9793,0.9835,tin5000rf.csv
2,1,0,0.9736,0.9762,tin5000rf.csv
2,2,0,0.9737,0.9788,tin5000rf.csv
2,3,0,0.9789,0.9829,tin5000rf.csv
3,1,0,0.974,0.9761,tin5000rf.csv
3,2,0,0.9732,0.977,tin5000rf.csv
3,3,0,0.9802,0.9827,tin5000rf.csv
4,1,0,0.9739,0.9763,tin5000rf.csv
4,2,0,0.9732,0.9788,tin5000rf.csv
4,3,0,0.9831,0.9831,tin5000rf.csv
5,1,0,0.9774,0.9773,tin5000rf.csv
5,2,0,0.9776,0.9783,tin5000rf.csv
5,3,0,0.9796,0.9832,tin5000rf.csv
1,1,1,0.9738,0.9756,tin5000rf.csv
1,2,1,0.9721,0.9773,tin5000rf.csv
1,3,1,0.9817,0.9839,tin5000rf.csv
2,1,1,0.9702,0.9738,tin5000rf.csv
2,2,1,0.9766,0.9782,tin5000rf.csv
2,3,1,0.9792,0.9823,tin5000rf.csv
3,1,1,0.9751,0.9753,tin5000rf.csv
3,2,1,0.9775,0.9771,tin5000rf.csv
3,3,1,0.9809,0.9822,tin5000rf.csv
4,1,1,0.9772,0.9762,tin5000rf.csv
4,2,1,0.9723,0.978,tin5000rf.csv
4,3,1,0.9817,0.9835,tin5000rf.csv
5,1,1,0.9756,0.9782,tin5000rf.csv
5,2,1,0.9767,0.9777,tin5000rf.csv
5,3,1,0.9825,0.981,tin5000rf.csv


==> anc/results/bham1000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8762,0.8629
1,2,0,0.8768,0.885
1,3,0,0.867,0.8614
1,4,0,0.8786,0.8707
1,5,0,0.8711,0.8665
2,1,0,0.8839,0.8793
2,2,0,0.8899,0.8868
2,3,0,0.8767,0.8628
2,4,0,0.8869,0.8828
2,5,0,0.893,0.8828
3,1,0,0.8744,0.8707
3,2,0,0.8834,0.8745
3,3,0,0.8786,0.8718
3,4,0,0.8855,0.8714
3,5,0,0.8908,0.8646
4,1,0,0.9085,0.8624
4,2,0,0.8977,0.8711
4,3,0,0.8982,0.8661
4,4,0,0.8985,0.8623
4,5,0,0.9074,0.8511
5,1,0,0.8873,0.8619
5,2,0,0.8985,0.8707
5,3,0,0.8933,0.8681
5,4,0,0.8879,0.8706
5,5,0,0.9073,0.877


==> anc/results/bham1000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham1000_1_1,CV,resnet18,0.8762,0.8629,17905.0,40,0.03154184150841734,1.044147407103508e-05,0.07043443254277912,0.005615783196904728,11,1,0.1431345374447064,0.3233115131529873,SGD,32
bham1000_1_2,CV,resnet18,0.8768,0.885,17438.0,33,0.00037309278242402845,0.0003330357699699901,0.13822722696320294,0.31820827770158294,6,3,0.28324770556066536,0.9156472616094704,AdamW,32
bham1000_1_3,CV,resnet18,0.867,0.8614,18302.0,34,0.010073648251688267,0.0003352776470259875,0.0454593481304475,0.19921543940604147,9,1,0.25935945417418665,0.15018051473305943,SGD,32
bham1000_1_4,CV,resnet18,0.8786,0.8707,12949.0,14,0.0006372930803613577,0.00014763109039424578,0.051608742603652176,0.3995163794487763,13,1,0.06182973065420921,0.4236424867182524,AdamW,32
bham1000_1_5,CV,resnet18,0.8711,0.8665,20030.0,41,9.598013117440138e-05,5.462942835920345e-06,0.12085764526552453,0.17480168027269744,15,1,0.23216602836996267,0.6004111407035956,AdamW,32
bham1000_2_1,CV,resnet18,0.8839,0.8793,22317.0,46,0.00013027283379646806,8.072637800785432e-06,0.047850039900903106,0.1439448719179343,13,1,0.03799883356652368,0.45948617021607824,AdamW,32
bham1000_2_2,CV,resnet18,0.8899,0.8868,23243.0,50,0.00012406182071881907,0.00041540991854807055,0.1804922212910564,0.33642124099808635,3,3,0.3393301276575465,0.18832856551457347,AdamW,32
bham1000_2_3,CV,resnet18,0.8767,0.8628,18871.0,21,0.011779005187897753,0.0004026820756603141,0.0921692658394193,0.1095071897557714,1,1,0.10094207843896083,0.0009321494367184602,SGD,32
bham1000_2_4,CV,resnet18,0.8869,0.8828,18759.0,29,0.00022688399848784204,5.4469492360613554e-06,0.14290721896507153,0.45476419912120647,7,1,0.20593449059928784,0.293467243919749,AdamW,32
bham1000_2_5,CV,resnet18,0.893,0.8828,22208.0,47,0.00018110587278728532,5.33178887855566e-06,0.09666897215770921,0.3044531386901193,3,1,0.263738327353558,0.8559069474081605,AdamW,32
bham1000_3_1,CV,resnet18,0.8744,0.8707,22209.0,47,0.04601662059921653,1.481470563993814e-05,0.19784241966017596,0.4388611041068554,3,3,0.15994198795166276,0.14084947037223483,SGD,32
bham1000_3_2,CV,resnet18,0.8834,0.8745,19468.0,33,0.00032941897931934523,0.00010395436943966083,0.1523158473461471,0.2571234611393832,15,2,0.25187647860416346,0.37579649227297723,AdamW,32
bham1000_3_3,CV,resnet18,0.8786,0.8718,17841.0,50,0.0013321904382600559,0.0022239333893015623,0.09894429816046732,0.21252521944311442,8,2,0.33019987653288374,0.7427993812741894,AdamW,32
bham1000_3_4,CV,resnet18,0.8855,0.8714,17768.0,45,0.06689328067533616,1.581135142770162e-06,0.18886814271992344,0.35111092022497664,2,2,0.06524459526709747,0.8591758898827984,SGD,32
bham1000_3_5,CV,resnet18,0.8908,0.8646,19768.0,48,0.0010183114289371257,0.00010084008827866258,0.007038469077308165,0.4149802742881079,9,1,0.11485319938831332,0.43649658429702864,AdamW,32
bham1000_4_1,CV,resnet18,0.9085,0.8624,17278.0,34,0.00025683409711463524,0.0016804388547075361,0.10452669388031227,0.36044822336530513,2,1,0.12754493116579757,0.31418315047374124,AdamW,32
bham1000_4_2,CV,resnet18,0.8977,0.8711,16203.0,47,0.0005746640176825106,0.0008433537600256041,0.18517144113434966,0.19196511442462028,5,3,0.34455645436623633,0.24092189751012844,AdamW,32
bham1000_4_3,CV,resnet18,0.8982,0.8661,17484.0,49,0.00014551203757052683,9.656942659284493e-05,0.16818172363642034,0.08708418217681244,6,1,0.3234760286323003,0.29043735258549874,AdamW,32
bham1000_4_4,CV,resnet18,0.8985,0.8623,13906.0,50,0.006078396328545958,0.009080598246029708,0.1381334788584724,0.49356389286489,0,3,0.009846450796821319,0.28858000704387116,SGD,32
bham1000_4_5,CV,resnet18,0.9074,0.8511,13639.0,48,0.00012814329155409605,1.209922420879753e-05,0.09604406621473721,0.38415771108355345,5,1,0.37327842168059855,0.4530589279036783,AdamW,32
bham1000_5_1,CV,resnet18,0.8873,0.8619,9582.0,31,0.00028262069889883396,0.0009034543396605542,0.0929337415376039,0.104806799000331,5,3,0.2090138344923466,0.5623019168460021,AdamW,32
bham1000_5_2,CV,resnet18,0.8985,0.8707,10780.0,43,0.00016906089059612084,0.0023716252674813127,0.19598205897135226,0.019277211817226213,8,2,0.2691756983746449,0.027397484098125535,AdamW,32
bham1000_5_3,CV,resnet18,0.8933,0.8681,8841.0,48,0.015500040755860001,0.00047031449136193887,0.1352186274483697,0.31979251681537807,1,1,0.03474285855788503,0.14880250344317053,SGD,32
bham1000_5_4,CV,resnet18,0.8879,0.8706,8518.0,46,0.049618877485013715,4.70115467115089e-06,0.07780892883741469,0.1636649720143759,1,3,0.17928614736545728,0.14387031134162473,SGD,32
bham1000_5_5,CV,resnet18,0.9073,0.877,7304.0,34,0.00017383906205018074,1.1688928619040092e-05,0.08303276253992611,0.3128369658677263,2,1,0.23780587953557453,0.18447062072145304,AdamW,32


==> anc/results/bham1000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.886,0.8754
1,2,0,0.8954,0.8761
1,3,0,0.8786,0.876
1,4,0,0.8954,0.8702
1,5,0,0.9154,0.8673
2,1,0,0.9534,0.8836
2,2,0,0.9062,0.889
2,3,0,0.9391,0.8664
2,4,0,0.9333,0.8787
2,5,0,0.907,0.8637
3,1,0,0.8814,0.8743
3,2,0,0.8857,0.8833
3,3,0,0.8585,0.8574
3,4,0,0.9232,0.8562
3,5,0,0.8997,0.8839
4,1,0,0.9538,0.8742
4,2,0,0.8992,0.8768
4,3,0,0.9129,0.8632
4,4,0,0.9135,0.8571
4,5,0,0.9273,0.8613
5,1,0,0.9341,0.8631
5,2,0,0.9054,0.8514
5,3,0,0.9071,0.8584
5,4,0,0.9277,0.8623
5,5,0,0.9298,0.8649
1,1,1,0.9025,0.8549
1,2,1,0.9177,0.8805
1,3,1,0.9068,0.8471
1,4,1,0.9244,0.8812
1,5,1,0.9112,0.8726
2,1,1,0.9014,0.8544
2,2,1,0.9159,0.8753
2,3,1,0.9279,0.8805
2,4,1,0.905,0.8722
2,5,1,0.9113,0.8754
3,1,1,0.9224,0.8752
3,2,1,0.9094,0.8972
3,3,1,0.9197,0.8538
3,4,1,0.9155,0.8425
3,5,1,0.9228,0.8799
4,1,1,0.9213,0.8365
4,2,1,0.9314,0.8419
4,3,1,0.9052,0.8596
4,4,1,0.9129,0.8632
4,5,1,0.9322,0.8647
5,1,1,0.9523,0.8633
5,2,1,0.9299,0.842
5,3,1,0.9361,0.8614
5,4,1,0.9165,0.8462
5,5,1,0.9148,0.8602


==> anc/results/bham1000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham1000_1_1,F,resnet18,0.886,0.8754,3918.0,40,0.0005694259607447165,5.8797104096167626e-05,0.1659963555299582,0.2921299319514498,12,2,0.15132115006211153,0.9679917259874684,AdamW,32
bham1000_1_2,F,resnet18,0.8954,0.8761,3235.0,28,0.0010475744832177112,9.028898222735464e-06,0.15001158669991135,0.25634582281390733,0,3,0.376145073005802,0.43359493350932476,AdamW,32
bham1000_1_3,F,resnet18,0.8786,0.876,3628.0,50,6.246517483201524e-05,5.518009199470823e-06,0.09701569797484232,0.21823410338231347,2,2,0.17554269751739981,0.9085299504884747,AdamW,32
bham1000_1_4,F,resnet18,0.8954,0.8702,4498.0,41,0.023050089883703894,0.0005841494077832615,0.11649251406084336,0.1326066515677594,0,3,0.2840241993756902,0.1906733659252935,SGD,32
bham1000_1_5,F,resnet18,0.9154,0.8673,3513.0,40,0.03377419445632142,0.0007855754607009303,0.0752052168187529,0.11725476183528263,1,2,0.21969449627012236,0.23799349318958846,SGD,32
bham1000_2_1,F,resnet18,0.9534,0.8836,3493.0,39,0.00022925692740667262,0.00010213346183089156,0.1588562332145223,0.16138669340565126,4,1,0.33912382326031687,0.2513778033713028,AdamW,32
bham1000_2_2,F,resnet18,0.9062,0.889,3705.0,25,0.0007020934620660517,0.00010785264332392969,0.04836735870292605,0.05533643377293723,1,3,0.2131797772379635,0.08150571295397013,AdamW,32
bham1000_2_3,F,resnet18,0.9391,0.8664,3593.0,26,0.018209394788866143,0.0018064530842233555,0.14648147954748744,0.12489863187082495,3,2,0.20850503736864404,0.4583161169863487,SGD,32
bham1000_2_4,F,resnet18,0.9333,0.8787,3232.0,15,0.00023916894562826238,0.005382342926998445,0.18378678353602107,0.1292614359594929,14,1,0.355248973930399,0.18777912496584725,AdamW,32
bham1000_2_5,F,resnet18,0.907,0.8637,4646.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
bham1000_3_1,F,resnet18,0.8814,0.8743,4253.0,42,0.001989292145000037,5.9630402789773686e-05,0.1551568844299091,0.22265011697722023,7,1,0.26051746457208913,0.4780113015709859,AdamW,32
bham1000_3_2,F,resnet18,0.8857,0.8833,4531.0,47,0.001038445076256921,0.0004534952186607447,0.04628841689732083,0.09912960963876415,4,2,0.3934321230339409,0.7076979398428427,AdamW,32
bham1000_3_3,F,resnet18,0.8585,0.8574,3797.0,39,0.013856907950206361,5.123423555745467e-06,0.16084911059161902,0.16831036326226723,4,2,0.013116491461318332,0.7162950640746902,SGD,32
bham1000_3_4,F,resnet18,0.9232,0.8562,5298.0,43,0.005732224023517021,1.9862136242657155e-06,0.19114067633274656,0.00038353289839084155,6,1,0.39762498702050547,0.04023990195947758,AdamW,32
bham1000_3_5,F,resnet18,0.8997,0.8839,5183.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
bham1000_4_1,F,resnet18,0.9538,0.8742,4104.0,22,0.0005921527039155903,5.859642714707177e-06,0.014568720792750725,0.1358899704681925,3,2,0.06576378123334763,0.9975126520108669,AdamW,32
bham1000_4_2,F,resnet18,0.8992,0.8768,4567.0,40,0.00024749397860184046,1.0291371664490542e-05,0.16881980208850886,0.23769134937549782,4,3,0.35905554570202336,0.09642860840644141,AdamW,32
bham1000_4_3,F,resnet18,0.9129,0.8632,3545.0,21,0.01379530673768308,0.0012142856637834692,0.006169721586975291,0.08858891933104006,8,3,0.011237499982718037,0.3382792887271957,SGD,32
bham1000_4_4,F,resnet18,0.9135,0.8571,4359.0,46,0.016969576940548962,0.0070672452691042656,0.017057646416174965,0.31077566984482885,3,2,0.053165385483880855,0.37265193298523613,SGD,32
bham1000_4_5,F,resnet18,0.9273,0.8613,3482.0,17,0.0003262432105286187,1.1783654098898741e-05,0.18769812829950944,0.45226909528560005,12,1,0.054763907216534076,0.9327004357454654,AdamW,32
bham1000_5_1,F,resnet18,0.9341,0.8631,3790.0,33,0.0025468009184061394,3.3671155153838207e-06,0.02676111367329427,0.0674599045954303,3,2,0.06700304750021668,0.6024548232884863,AdamW,32
bham1000_5_2,F,resnet18,0.9054,0.8514,3637.0,27,3.4107659801688915e-05,1.6850578940432147e-05,0.021920700809879342,0.12192988617913114,2,2,0.12025276317722518,0.08554064348218295,AdamW,32
bham1000_5_3,F,resnet18,0.9071,0.8584,4786.0,41,0.0969651078047126,0.0023030904369670344,0.10626955558726409,0.08426688258150897,12,1,0.30995996882239846,0.9840697962817395,SGD,32
bham1000_5_4,F,resnet18,0.9277,0.8623,3149.0,22,0.0007862399158249437,4.146513528712453e-06,0.15308177573765655,0.004449684345451288,0,1,0.3142931087424869,0.5782089747513881,AdamW,32
bham1000_5_5,F,resnet18,0.9298,0.8649,4168.0,39,0.0012141836618005599,2.485294386301985e-05,0.09173572486206868,0.3832148596044315,4,1,0.37088358177238495,0.5798495474376668,AdamW,32
bham1000s_1_1,R,resnet18,0.9025,0.8549,3791.0,31,0.005854751355295724,1.8283634209844514e-05,0.13730018553631673,0.41731283594868646,0,3,0.3955444355625979,0.7481656543798394,SGD,32
bham1000s_1_2,R,resnet18,0.9177,0.8805,3577.0,32,0.00023023514550734025,6.457894386751264e-05,0.11868214751010936,0.4480592504315736,9,2,0.3431622592180058,0.2606554917397211,AdamW,32
bham1000s_1_3,R,resnet18,0.9068,0.8471,3385.0,15,0.016668336557465767,4.243658504936309e-06,0.014066286632566642,0.29605031816671934,12,2,0.12594362785653812,0.36693196456727684,SGD,32
bham1000s_1_4,R,resnet18,0.9244,0.8812,3737.0,44,0.022662364897870806,0.0011561504900970026,0.009334272766632373,0.2927395310977444,2,2,0.15516464028513213,0.10944820192639598,SGD,32
bham1000s_1_5,R,resnet18,0.9112,0.8726,3883.0,41,0.00010059544321020146,0.0004132916278727206,0.17488704500764923,0.1537808560512072,5,3,0.0771103042101367,0.2858566974120986,AdamW,32
bham1000s_2_1,R,resnet18,0.9014,0.8544,3062.0,24,0.004725321440245381,0.0016464676345786292,0.19272968464818882,0.24629678833308893,2,1,0.3230296643620756,0.3567947119350986,SGD,32
bham1000s_2_2,R,resnet18,0.9159,0.8753,3662.0,50,8.01450580507702e-05,0.0006103069860804566,0.012435273495725783,0.38474592933520235,9,1,0.2958278484231427,0.716006036240792,AdamW,32
bham1000s_2_3,R,resnet18,0.9279,0.8805,3179.0,25,0.00030381498723041267,0.00019109482422181907,0.00867273307477845,0.08222136466172703,10,1,0.21708699401744705,0.9516714263367598,AdamW,32
bham1000s_2_4,R,resnet18,0.905,0.8722,3215.0,24,0.00010492206714595807,6.370122728100952e-06,0.059712601564478246,0.005006813786884406,8,2,0.22045151336931412,0.45966306483138253,AdamW,32
bham1000s_2_5,R,resnet18,0.9113,0.8754,4031.0,33,0.015138034026900367,0.0008355772461495533,0.12713779538816833,0.004708614527843727,0,2,0.00130375655755587,0.6434670009491574,SGD,32
bham1000s_3_1,R,resnet18,0.9224,0.8752,3546.0,18,0.0005909276370286809,0.0002537263050098449,0.03535986611202502,0.0713931714282875,13,1,0.22117520183653247,0.0028111143847375595,AdamW,32
bham1000s_3_2,R,resnet18,0.9094,0.8972,3901.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham1000s_3_3,R,resnet18,0.9197,0.8538,5270.0,38,0.02029102937510635,0.0007698018888267422,0.005124475836087022,0.20350320590964133,7,2,0.3099217922970657,0.23522564186750056,SGD,32
bham1000s_3_4,R,resnet18,0.9155,0.8425,4378.0,30,0.010711964899361272,0.0016014260115010653,0.12750222179760223,0.1994646676186598,15,2,0.08913720809459105,0.4977940224636443,SGD,32
bham1000s_3_5,R,resnet18,0.9228,0.8799,4735.0,36,0.0002618802333462433,1.0803422129862636e-06,0.06222538168532691,0.15915453476843414,6,1,0.27914114204498763,0.5359655585817406,AdamW,32
bham1000s_4_1,R,resnet18,0.9213,0.8365,3986.0,31,0.0037257764411947948,6.364376841502196e-05,0.10269453114810947,0.26043746264666745,11,2,0.22744318132280544,0.6586076641722589,SGD,32
bham1000s_4_2,R,resnet18,0.9314,0.8419,4534.0,49,2.8255621281107994e-05,1.7907465111846888e-05,0.008359541963062012,0.3691998793104502,10,1,0.16670137607813484,0.643841934148195,AdamW,32
bham1000s_4_3,R,resnet18,0.9052,0.8596,3566.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
bham1000s_4_4,R,resnet18,0.9129,0.8632,4367.0,39,0.0009435944209382529,0.009651308437389301,0.1543643900551641,0.46722337079829757,0,2,0.0413359231276291,0.9853242317734225,AdamW,32
bham1000s_4_5,R,resnet18,0.9322,0.8647,3919.0,30,0.0008254168176201455,0.0007605703306408024,0.13163805198477935,0.3444958015333045,4,1,0.27098730703039725,0.4496399941114448,AdamW,32
bham1000s_5_1,R,resnet18,0.9523,0.8633,3745.0,31,0.0005068044465219869,3.5740040451944244e-05,0.1329183460305804,0.311954087557083,11,2,0.17088685824346084,0.9514689808180409,AdamW,32
bham1000s_5_2,R,resnet18,0.9299,0.842,3723.0,10,0.015474611554928158,1.1955154427905242e-05,0.11653697770580691,0.012775470924846377,10,2,0.19882951949380506,0.4149058373746872,SGD,32
bham1000s_5_3,R,resnet18,0.9361,0.8614,4133.0,48,0.0002290858157291129,2.119281915106771e-06,0.12437425497066627,0.46896398365027164,10,2,0.33241045381299583,0.22831924132913617,AdamW,32
bham1000s_5_4,R,resnet18,0.9165,0.8462,3177.0,29,0.004148221527249941,2.1256149984461183e-06,0.1564038599936417,0.03087342297403406,1,3,0.0022065983439395753,0.9813062488242542,SGD,32
bham1000s_5_5,R,resnet18,0.9148,0.8602,4134.0,35,0.00034796438829191596,0.0010059519730763315,0.16924770865835867,0.1648425606474779,14,3,0.10052424488436498,0.9484967819680811,AdamW,32


==> anc/results/bham100cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8438,0.721
1,2,0,0.8281,0.8397
1,3,0,0.8187,0.8062
1,4,0,0.8094,0.7711
1,5,0,0.7812,0.6337
2,1,0,0.8562,0.7873
2,2,0,0.8313,0.7882
2,3,0,0.8531,0.757
2,4,0,0.8719,0.7521
2,5,0,0.8313,0.788
3,1,0,0.8781,0.83
3,2,0,0.8234,0.8407
3,3,0,0.8531,0.7914
3,4,0,0.8547,0.769
3,5,0,0.8297,0.8251
4,1,0,0.8875,0.8396
4,2,0,0.8781,0.737
4,3,0,0.8656,0.7981
4,4,0,0.8688,0.813
4,5,0,0.8594,0.7713
5,1,0,0.7312,0.7445
5,2,0,0.7578,0.797
5,3,0,0.8016,0.7238
5,4,0,0.8719,0.7407
5,5,0,0.7797,0.7256


==> anc/results/bham100cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham100_1_1,CV,resnet18,0.8438,0.721,7040.0,45,0.0009601720152860757,0.0017713262907781545,0.1083436670391069,0.3427485974278868,0,2,0.021658578301442966,0.6053504115572799,AdamW,32
bham100_1_2,CV,resnet18,0.8281,0.8397,6981.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
bham100_1_3,CV,resnet18,0.8187,0.8062,6831.0,26,0.03000762241265983,5.617818173520868e-05,0.0338593385947498,0.11524248154975236,15,2,0.16515752342264065,0.6290448140650398,SGD,32
bham100_1_4,CV,resnet18,0.8094,0.7711,4709.0,21,0.0015763972183153424,9.901857681388524e-06,0.10031150931491763,0.19528833924165814,1,2,0.39963616405326796,0.6348318256267631,AdamW,32
bham100_1_5,CV,resnet18,0.7812,0.6337,6287.0,16,0.006539166190467171,7.656772672186715e-06,0.17633676493086353,0.11259004343180526,9,1,0.21250803723869505,0.14644529985965177,AdamW,32
bham100_2_1,CV,resnet18,0.8562,0.7873,6720.0,42,0.0027891089676196847,1.2023250717715535e-05,0.09605403853399522,0.24845869110155236,4,2,0.1108733710068872,0.2511470976615096,AdamW,32
bham100_2_2,CV,resnet18,0.8313,0.7882,6305.0,23,0.0020930273634217496,0.0001527207832794828,0.019850566616130435,0.28672491819262796,9,2,0.3680756545057326,0.6847805599016207,AdamW,32
bham100_2_3,CV,resnet18,0.8531,0.757,7878.0,43,0.0053790197813423325,1.116516270949873e-06,0.10172199272758074,0.18975841763333035,11,2,0.22731741479386938,0.570559506043163,AdamW,32
bham100_2_4,CV,resnet18,0.8719,0.7521,8479.0,47,0.0038890468800429658,1.479653851126765e-06,0.1907283113100239,0.0025124524804196503,11,1,0.33546027065425643,0.2049895208727923,AdamW,32
bham100_2_5,CV,resnet18,0.8313,0.788,8140.0,45,0.0015716932545433362,2.467211930109947e-06,0.08403586071574584,0.0005694639868112361,5,1,0.3447421961308112,0.15543373767049934,AdamW,32
bham100_3_1,CV,resnet18,0.8781,0.83,7193.0,34,0.001005013750489246,1.8376020839401336e-05,0.09646111574812924,0.47397451352585795,15,1,0.32011811922083283,0.025500542562760232,AdamW,32
bham100_3_2,CV,resnet18,0.8234,0.8407,6359.0,26,0.0004349900249483998,2.2160456514632315e-05,0.17573446720798924,0.15888239486061556,5,1,0.22445888210564474,0.607780081702992,AdamW,32
bham100_3_3,CV,resnet18,0.8531,0.7914,6928.0,38,0.0020093927242226303,2.708311563427769e-05,0.19761343709625112,0.005298671770497779,15,1,0.005868944811008378,0.023789421010384282,AdamW,32
bham100_3_4,CV,resnet18,0.8547,0.769,6095.0,15,0.0024899083306091177,0.00033381436705468047,0.054643018847632126,0.0436725506094161,13,2,0.3393270072334925,0.3193198139218979,AdamW,32
bham100_3_5,CV,resnet18,0.8297,0.8251,8612.0,40,0.00028705759889675414,6.746695594866737e-05,0.04869960199841287,0.43713378808618897,8,1,0.16251424825924632,0.9698424934226335,AdamW,32
bham100_4_1,CV,resnet18,0.8875,0.8396,9514.0,49,0.0007223680379643517,1.2034412474002589e-05,0.07004405519847437,0.40347730288356504,10,3,0.30203888394505757,0.07411200171945562,AdamW,32
bham100_4_2,CV,resnet18,0.8781,0.737,8188.0,37,0.0007679813155743263,0.0006393671387462326,0.15718626380368272,0.1731223824839755,0,3,0.0007614404035507158,0.29232688480639196,AdamW,32
bham100_4_3,CV,resnet18,0.8656,0.7981,6293.0,21,0.001447646209315509,5.560924023190515e-05,0.05922128579153747,0.08708418217681244,11,3,0.22224924034856855,0.67371687329119,AdamW,32
bham100_4_4,CV,resnet18,0.8688,0.813,10870.0,44,0.00021719892663998823,2.0011478521141164e-05,0.0965137810700615,0.10638656841700804,4,1,0.2760428131763951,0.263665777988369,AdamW,32
bham100_4_5,CV,resnet18,0.8594,0.7713,8782.0,22,0.000477560678492826,1.938835322129866e-06,0.033634812547502925,0.0982357098497169,5,1,0.3563499430820126,0.6076143726526155,AdamW,32
bham100_5_1,CV,resnet18,0.7312,0.7445,7245.0,41,0.0044871608256308645,2.7329621117317685e-06,0.07618611880226868,0.06837994218315074,8,1,0.22183092383153524,0.16786781488993147,AdamW,32
bham100_5_2,CV,resnet18,0.7578,0.797,7377.0,22,0.0012865943394398535,3.531980492176859e-05,0.0910040513656351,0.356244234005497,11,2,0.06634230101381652,0.6371993850158861,AdamW,32
bham100_5_3,CV,resnet18,0.8016,0.7238,8585.0,32,0.006801289958688559,1.4575348768947391e-05,0.10216552103953261,0.44647347717382735,14,1,0.0828971512552747,0.05146720330082988,AdamW,32
bham100_5_4,CV,resnet18,0.8719,0.7407,8920.0,50,0.004743702020613743,1.029952416034112e-06,0.19497959844311058,0.015934281429740692,4,1,0.3471533949916317,0.34545332064326273,AdamW,32
bham100_5_5,CV,resnet18,0.7797,0.7256,9038.0,47,0.003186839456236003,3.056571202398741e-06,0.05169245818309665,0.35891302805549075,2,1,0.30048821931892694,0.4740932657631842,AdamW,32


==> anc/results/bham100rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,1.0,0.7869
1,2,0,0.7031,0.6883
1,3,0,0.875,0.5196
1,4,0,0.9062,0.813
1,5,0,0.9531,0.7427
2,1,0,0.9688,0.787
2,2,0,1.0,0.8117
2,3,0,0.9219,0.7363
2,4,0,0.9531,0.7981
2,5,0,1.0,0.7614
3,1,0,0.9844,0.8036
3,2,0,0.9688,0.8436
3,3,0,0.9219,0.6444
3,4,0,0.9375,0.7902
3,5,0,0.9688,0.8302
4,1,0,0.9531,0.7913
4,2,0,0.9062,0.8159
4,3,0,1.0,0.7739
4,4,0,1.0,0.8288
4,5,0,0.8906,0.8084
5,1,0,1.0,0.7177
5,2,0,0.8906,0.7875
5,3,0,1.0,0.7877
5,4,0,0.9688,0.7429
5,5,0,0.6875,0.7954
1,1,1,0.9375,0.8081
1,2,1,0.9688,0.7815
1,3,1,0.9375,0.805
1,4,1,0.9375,0.7034
1,5,1,0.8906,0.7934
2,1,1,0.9844,0.7989
2,2,1,0.9844,0.7562
2,3,1,0.9375,0.8062
2,4,1,0.9531,0.7484
2,5,1,1.0,0.7696
3,1,1,0.9531,0.7516
3,2,1,0.9375,0.7406
3,3,1,1.0,0.823
3,4,1,0.9688,0.7221
3,5,1,0.9688,0.8178
4,1,1,0.9531,0.7239
4,2,1,0.9375,0.7835
4,3,1,0.9219,0.8023
4,4,1,0.9453,0.7994
4,5,1,0.9531,0.7988
5,1,1,0.9062,0.6956
5,2,1,0.9375,0.7646
5,3,1,0.875,0.7239
5,4,1,0.8438,0.705
5,5,1,0.8594,0.7867


==> anc/results/bham100rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham100_1_1,F,resnet18,1.0,0.7869,888.0,27,0.0009282328542238999,3.9489824480985696e-05,0.04510284470198986,0.4880837094181303,4,1,0.16582159142003683,0.5423469354422441,AdamW,32
bham100_1_2,F,resnet18,0.7031,0.6883,1109.0,34,0.0562541252367987,4.628153731902977e-05,0.030673415964028394,0.2636042134366936,0,3,0.01651330608015799,0.7652207146750143,AdamW,32
bham100_1_3,F,resnet18,0.875,0.5196,1094.0,41,0.04360358224873425,3.3520716555950337e-06,0.0845415265818764,0.4888042672042309,11,1,0.3753019225162926,0.29482324863144294,AdamW,32
bham100_1_4,F,resnet18,0.9062,0.813,1019.0,45,0.008695971366178086,0.0023585150093694326,0.09692862847686964,0.3002486639703467,4,3,0.2229489306277153,0.789946415799973,SGD,32
bham100_1_5,F,resnet18,0.9531,0.7427,1187.0,44,0.0018480861196187941,0.00011232384337966832,0.08395132211420141,0.08648530017338071,4,1,0.20710687178311657,0.3988657203495732,AdamW,32
bham100_2_1,F,resnet18,0.9688,0.787,977.0,21,0.002906059118848819,0.000860398200960244,0.15722394305014864,0.1012242152028843,9,2,0.2590997931203888,0.5489762537536774,AdamW,32
bham100_2_2,F,resnet18,1.0,0.8117,1042.0,37,0.0003285630547971884,0.00014617435149919382,0.14704029021049594,0.23039468073315447,2,3,0.04228441437821095,0.3445148376647213,AdamW,32
bham100_2_3,F,resnet18,0.9219,0.7363,1082.0,24,0.007011317309457014,0.001577335643760673,0.05660732490842456,0.09531409918099856,4,1,0.09555743514674588,0.09090903874736678,AdamW,32
bham100_2_4,F,resnet18,0.9531,0.7981,1136.0,36,0.0005701039677233396,9.436434166240667e-05,0.16192898313745405,0.42724110725314,2,1,0.25132902495370985,0.12916078022643573,AdamW,32
bham100_2_5,F,resnet18,1.0,0.7614,1190.0,46,0.005157363231000672,3.0572865557792957e-06,0.1318469419648024,0.43638065378374163,5,1,0.30132285877600556,0.4556780921674177,AdamW,32
bham100_3_1,F,resnet18,0.9844,0.8036,1012.0,26,0.0006988123895399344,0.00042020257093600697,0.05121353449946664,0.19073641921873385,2,3,0.16128453092399755,0.6945080409012725,AdamW,32
bham100_3_2,F,resnet18,0.9688,0.8436,991.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
bham100_3_3,F,resnet18,0.9219,0.6444,1132.0,36,0.062257084986475836,5.653003472990452e-05,0.19251887003403817,0.00040535253519544123,7,1,0.00475909655913366,0.03054450320382024,AdamW,32
bham100_3_4,F,resnet18,0.9375,0.7902,1050.0,33,0.0033631390437180468,3.0840536387852855e-06,0.18542071334140384,0.03650015198847714,4,1,0.2646331845152541,0.302033257591085,AdamW,32
bham100_3_5,F,resnet18,0.9688,0.8302,1157.0,48,0.0004326260692135941,0.0032907712246419583,0.1727962626479751,0.2985654592743239,1,3,0.10649888889146078,0.8217382090018788,AdamW,32
bham100_4_1,F,resnet18,0.9531,0.7913,1261.0,42,0.01918368174643853,1.7541730927756042e-06,0.10169707423915987,0.04897275291579968,6,1,0.28562502623769753,0.6033865195734669,SGD,32
bham100_4_2,F,resnet18,0.9062,0.8159,999.0,27,0.002389357592594525,0.0010739190886300705,0.13842229429185318,0.13331278979708752,4,3,0.25765153848024686,0.7487825654234727,AdamW,32
bham100_4_3,F,resnet18,1.0,0.7739,1180.0,40,0.04473093844265369,4.963543692092531e-05,0.08347136029544525,0.4184036939604282,2,2,0.2988803253042953,0.8819003710766212,SGD,32
bham100_4_4,F,resnet18,1.0,0.8288,1144.0,40,0.00036030785473498356,0.0038486843704389206,0.13130724245041736,0.4185301445320855,2,2,0.2762115948642879,0.7590589886099056,AdamW,32
bham100_4_5,F,resnet18,0.8906,0.8084,1202.0,46,0.0001903585496598152,8.68703209513427e-06,0.057786797685561275,0.4385000405215956,2,1,0.34950230903710333,0.7191807364970584,AdamW,32
bham100_5_1,F,resnet18,1.0,0.7177,1168.0,39,8.05431726096266e-05,1.2570319879121838e-06,0.04897044502720695,0.3695167444780726,7,2,0.14813921606163044,0.14547368566537905,AdamW,32
bham100_5_2,F,resnet18,0.8906,0.7875,1229.0,50,0.00031475566061407246,0.0003250294633145424,0.054651399846654874,0.14493077377257685,7,3,0.3548574831639319,0.9594420834607333,AdamW,32
bham100_5_3,F,resnet18,1.0,0.7877,1219.0,28,0.07115504103615969,5.756622432149683e-05,0.0861103568629032,0.3223485573970972,2,3,0.25095057991639774,0.6244427258034795,SGD,32
bham100_5_4,F,resnet18,0.9688,0.7429,1347.0,41,0.09503285262718415,3.020480413511926e-05,0.13220582560238542,0.4888732323275059,10,1,0.2914057521031153,0.07095007473748496,SGD,32
bham100_5_5,F,resnet18,0.6875,0.7954,1214.0,26,0.08720616550507963,0.0016054845169200594,0.010792420429029372,0.09523888672775133,7,3,0.13281925981427098,0.3599831951713076,SGD,32
bham100s_1_1,R,resnet18,0.9375,0.8081,1234.0,43,0.0020910993079460045,7.417526973944873e-05,0.09184615375709679,0.3884098063453445,9,3,0.024214570467433014,0.8319234920915733,AdamW,32
bham100s_1_2,R,resnet18,0.9688,0.7815,1096.0,21,0.0038614299930115393,2.575611606916583e-05,0.10823490066319971,0.3008479018315832,2,2,0.3638059175901172,0.263715369077157,AdamW,32
bham100s_1_3,R,resnet18,0.9375,0.805,1096.0,36,0.0016331994198250763,1.006157188386317e-06,0.005124475836087022,0.39893238414529847,9,2,0.31021168443243957,0.7935456830642174,AdamW,32
bham100s_1_4,R,resnet18,0.9375,0.7034,1217.0,50,0.006110232926867095,1.6650539524501317e-06,0.14022119139207817,0.49356389286489,4,3,0.2747329284515232,0.33585448249671696,AdamW,32
bham100s_1_5,R,resnet18,0.8906,0.7934,1199.0,37,0.004285768704922872,0.00010961885989239331,0.041990724506131775,0.43172087740475257,6,1,0.320961810872825,0.10982726532150026,AdamW,32
bham100s_2_1,R,resnet18,0.9844,0.7989,1183.0,48,0.0019849986678292524,1.4674124498064429e-05,0.1667714742213633,0.4036806447524575,8,2,0.21175657101657747,0.8721001991557729,AdamW,32
bham100s_2_2,R,resnet18,0.9844,0.7562,1050.0,44,0.0029056963396088256,9.125205794752188e-05,0.01023614459799567,0.42704663387448266,10,1,0.04120668925647131,0.3650922005080768,AdamW,32
bham100s_2_3,R,resnet18,0.9375,0.8062,1136.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
bham100s_2_4,R,resnet18,0.9531,0.7484,1177.0,34,0.0014465734836904734,2.8435380786507642e-06,0.15683998082310907,0.429287543606557,13,1,0.26699707505218656,0.26473571978759497,AdamW,32
bham100s_2_5,R,resnet18,1.0,0.7696,1213.0,47,0.004521131690492222,2.0062697627318652e-06,0.18495281319428497,0.3508763056772117,5,2,0.36069599797519775,0.7251515733242052,AdamW,32
bham100s_3_1,R,resnet18,0.9531,0.7516,1052.0,39,0.007056456161553761,3.7925790835336006e-06,0.053814903592882074,0.1259822980982875,8,1,0.2963659825643246,0.620642315653497,AdamW,32
bham100s_3_2,R,resnet18,0.9375,0.7406,1137.0,36,0.003803581430209507,0.0009828675804971542,0.14151490833558472,0.053129060951246004,9,1,0.39598887750466827,0.5545600813152542,AdamW,32
bham100s_3_3,R,resnet18,1.0,0.823,947.0,23,0.002948861856866716,4.929880032473674e-05,0.12114584327661768,0.22673945400550527,10,2,0.0027567281391860377,0.9889874967064467,AdamW,32
bham100s_3_4,R,resnet18,0.9688,0.7221,1201.0,32,0.015290856141616425,2.437447044703274e-06,0.18396197507509182,0.18841659678699396,11,1,0.25489888321788257,0.09765840875445342,AdamW,32
bham100s_3_5,R,resnet18,0.9688,0.8178,1052.0,33,0.022079022631137743,0.00014859370224004062,0.08832357825348572,0.47961424009611353,4,1,0.07632623212856562,0.04370786965645651,SGD,32
bham100s_4_1,R,resnet18,0.9531,0.7239,1188.0,50,0.005282201322321617,3.060260601378661e-05,0.04740427216089916,0.037686260069181854,0,2,0.21855377205421622,0.7518573118569556,AdamW,32
bham100s_4_2,R,resnet18,0.9375,0.7835,957.0,24,0.004145521042250512,8.78304152873713e-05,0.0742953266010079,0.1711877716266132,7,3,0.11393390293101012,0.733871061411449,AdamW,32
bham100s_4_3,R,resnet18,0.9219,0.8023,1140.0,38,0.001101343639970214,2.8265079756956998e-05,0.08793339091140014,0.03074276929110359,15,1,0.011933142127521112,0.011570550791122576,AdamW,32
bham100s_4_4,R,resnet18,0.9453,0.7994,1003.0,20,0.02819537044098591,0.003942328351089777,0.03327879164996614,0.4267757292102634,3,2,0.013542946321110243,0.9749021872282532,SGD,32
bham100s_4_5,R,resnet18,0.9531,0.7988,1190.0,43,0.007835075096978311,2.6628433530665524e-06,0.1191460880630171,0.1297996388579371,11,1,0.2750684796432694,0.609611116585803,SGD,32
bham100s_5_1,R,resnet18,0.9062,0.6956,993.0,22,0.005878824056644086,0.003202997570029049,0.1789213327007695,0.042522105684888956,0,1,0.3512570013717653,0.0983468338330501,SGD,32
bham100s_5_2,R,resnet18,0.9375,0.7646,1374.0,38,0.0008620643734228759,0.0006167900350068949,0.020957867658053474,0.02162116812644621,11,2,0.16045581080790738,0.19521619438046547,AdamW,32
bham100s_5_3,R,resnet18,0.875,0.7239,1390.0,45,0.0009346399120086001,6.579062277628485e-05,0.026309047983670182,0.0930198775419748,15,2,0.35444724043610687,0.12414316465348721,AdamW,32
bham100s_5_4,R,resnet18,0.8438,0.705,1360.0,38,0.001971183238182596,6.037531124389584e-06,0.07739722304397928,0.494818390662862,5,3,0.21102022716914226,0.0021371727041753497,AdamW,32
bham100s_5_5,R,resnet18,0.8594,0.7867,1321.0,41,0.0029517919425173685,1.3960781226921446e-05,0.1997997656767228,0.14164443107346086,1,2,0.3675515401363502,0.5561869210870722,AdamW,32


==> anc/results/bham3000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9028,0.8911
1,2,0,0.9103,0.9044
1,3,0,0.9092,0.9031
1,4,0,0.9028,0.9004
1,5,0,0.9077,0.9005
2,1,0,0.908,0.8944
2,2,0,0.9096,0.9016
2,3,0,0.9069,0.8996
2,4,0,0.9059,0.9067
2,5,0,0.9052,0.8981
3,1,0,0.8948,0.9004
3,2,0,0.8946,0.8951
3,3,0,0.9036,0.8916
3,4,0,0.8972,0.8954
3,5,0,0.9034,0.8986
4,1,0,0.9121,0.9066
4,2,0,0.9095,0.8927
4,3,0,0.9114,0.9117
4,4,0,0.9128,0.9038
4,5,0,0.9148,0.8949
5,1,0,0.9086,0.9027
5,2,0,0.9023,0.8943
5,3,0,0.9057,0.8934
5,4,0,0.8997,0.8901
5,5,0,0.9059,0.9011


==> anc/results/bham3000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham3000_1_1,CV,resnet18,0.9028,0.8911,26001.0,13,0.0013135457102197044,1.0103842061192743e-06,0.1690882976976033,0.07795528288645162,3,1,0.15640536788347,0.6073204332818445,AdamW,32
bham3000_1_2,CV,resnet18,0.9103,0.9044,41712.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham3000_1_3,CV,resnet18,0.9092,0.9031,43141.0,33,0.00023925212929268077,0.0018807417099087015,0.0538278507381475,0.221691943541497,3,3,0.22155026687301568,0.6630013437619451,AdamW,32
bham3000_1_4,CV,resnet18,0.9028,0.9004,37585.0,24,0.0003970743177642329,1.0310189258306472e-06,0.05599464055708074,0.16376266286132987,9,2,0.36968650862415614,0.7668018054797479,AdamW,32
bham3000_1_5,CV,resnet18,0.9077,0.9005,49035.0,39,0.00015949004939743412,6.369182610442912e-05,0.04278336915541443,0.43301413079365864,0,1,0.36271926315218994,0.26922849925026315,AdamW,32
bham3000_2_1,CV,resnet18,0.908,0.8944,38599.0,27,0.001382560510733173,0.004782258778378112,0.12532694229465594,0.13422287446115905,6,2,0.15647998987447476,0.6368155369085027,AdamW,32
bham3000_2_2,CV,resnet18,0.9096,0.9016,48377.0,32,0.0007691353976996751,0.004140885333239295,0.0014841763689017254,0.15299187604677342,3,3,0.34450040227171097,0.538754121611081,AdamW,32
bham3000_2_3,CV,resnet18,0.9069,0.8996,48090.0,32,0.00025219333473760076,0.0003024106014108566,0.06410615522804387,0.24548562344115313,13,1,0.2156750571713074,0.7732070153740824,AdamW,32
bham3000_2_4,CV,resnet18,0.9059,0.9067,35913.0,34,0.0013692201003628602,3.056736178529676e-05,0.16204487207714582,0.20401078016633217,4,2,0.25255445108578417,0.5576280727301994,AdamW,32
bham3000_2_5,CV,resnet18,0.9052,0.8981,40271.0,31,0.00023107282166404702,1.1053674857065321e-06,0.1497579562672161,0.3296103947227433,1,2,0.1537951171644978,0.7005207889825986,AdamW,32
bham3000_3_1,CV,resnet18,0.8948,0.9004,40041.0,20,0.0003856214575803466,0.0006613311497299577,0.15227993327134864,7.003501068897355e-05,9,2,0.015830572346039073,0.5502987548866203,AdamW,32
bham3000_3_2,CV,resnet18,0.8946,0.8951,30960.0,35,0.0003694570694522189,0.003923946098982427,0.1357652395805239,0.4341788707255173,2,3,0.2724376530956707,0.7442006849336338,AdamW,32
bham3000_3_3,CV,resnet18,0.9036,0.8916,31536.0,22,0.0006384428528814775,1.037934828597018e-06,0.018919044126242204,0.17733248194397117,2,2,0.19263899084315908,0.66831493179118,AdamW,32
bham3000_3_4,CV,resnet18,0.8972,0.8954,37859.0,44,0.01250470311831169,0.005196486285728805,0.08177175975791734,0.042810907561868825,2,1,0.12897257280088498,0.3054714262566,SGD,32
bham3000_3_5,CV,resnet18,0.9034,0.8986,28875.0,29,0.00020267990377629376,1.9591104413670936e-05,0.1382611296411867,0.35554060907141094,0,2,0.21250803723869505,0.8747478462478833,AdamW,32
bham3000_4_1,CV,resnet18,0.9121,0.9066,41948.0,33,0.00025597053100574676,2.6425959865035618e-05,0.041610661207340346,0.19735454062335184,7,3,0.034623531947098204,0.3193419657085719,AdamW,32
bham3000_4_2,CV,resnet18,0.9095,0.8927,36492.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
bham3000_4_3,CV,resnet18,0.9114,0.9117,35866.0,32,0.00021642091640989143,1.4193771709453799e-05,0.17404043123033244,0.16964182037752767,3,1,0.2763790443648281,0.6183911939578379,AdamW,32
bham3000_4_4,CV,resnet18,0.9128,0.9038,37277.0,50,0.00011209951997582196,1.399417541174018e-05,0.15056377990456538,0.018575910083830086,3,1,0.34750138046288664,0.42900487472135657,AdamW,32
bham3000_4_5,CV,resnet18,0.9148,0.8949,28292.0,39,0.00019648964360666446,0.00045973655109812794,0.10106946084300618,0.4591524072748041,2,2,0.25888683882640606,0.19208949221220853,AdamW,32
bham3000_5_1,CV,resnet18,0.9086,0.9027,38010.0,35,0.00044721711725427787,0.0013366691770312637,0.05052379415350249,0.2512258028531441,5,2,0.31363912478433775,0.36471537860928793,AdamW,32
bham3000_5_2,CV,resnet18,0.9023,0.8943,37926.0,30,0.00019434260492681444,0.00012001363496488216,0.02089429550855059,0.20625900327914626,4,2,0.0774059182314922,0.8174347257827537,AdamW,32
bham3000_5_3,CV,resnet18,0.9057,0.8934,34425.0,48,0.04646914336024317,9.209645218359175e-05,0.03754603855569697,0.042628040534159195,0,1,0.0015772350270027201,0.3419112162300644,SGD,32
bham3000_5_4,CV,resnet18,0.8997,0.8901,23889.0,48,0.05982871031327413,1.0469884583144988e-06,0.026226531142581673,0.4036686871383467,0,2,0.002562023183370305,0.6056621663443947,SGD,32
bham3000_5_5,CV,resnet18,0.9059,0.9011,19221.0,19,0.0007068948715830781,2.9920133018913444e-06,0.015941062472984553,0.47646619737349266,7,1,0.14210089886080443,0.09803949599180173,AdamW,32


==> anc/results/bham3000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9192,0.8892
1,2,0,0.9103,0.8871
1,3,0,0.9219,0.9012
1,4,0,0.9141,0.9031
1,5,0,0.9371,0.8993
2,1,0,0.9182,0.9055
2,2,0,0.8903,0.9028
2,3,0,0.934,0.8908
2,4,0,0.9348,0.8911
2,5,0,0.9233,0.9053
3,1,0,0.871,0.879
3,2,0,0.9307,0.8941
3,3,0,0.8994,0.8937
3,4,0,0.9133,0.8913
3,5,0,0.9287,0.8895
4,1,0,0.917,0.907
4,2,0,0.909,0.8937
4,3,0,0.9389,0.8991
4,4,0,0.9226,0.8991
4,5,0,0.9187,0.8873
5,1,0,0.9197,0.8978
5,2,0,0.9124,0.8958
5,3,0,0.9381,0.8955
5,4,0,0.9102,0.898
5,5,0,0.9219,0.8972
1,1,1,0.9213,0.8933
1,2,1,0.9223,0.9049
1,3,1,0.9149,0.9026
1,4,1,0.9202,0.9009
1,5,1,0.9259,0.8967
2,1,1,0.9256,0.9038
2,2,1,0.9141,0.9018
2,3,1,0.9233,0.8986
2,4,1,0.9129,0.8982
2,5,1,0.9209,0.9023
3,1,1,0.9168,0.8917
3,2,1,0.9197,0.8794
3,3,1,0.9154,0.8935
3,4,1,0.9126,0.8948
3,5,1,0.92,0.8985
4,1,1,0.9119,0.8969
4,2,1,0.937,0.8952
4,3,1,0.9236,0.8939
4,4,1,0.9366,0.9013
4,5,1,0.9363,0.9033
5,1,1,0.9144,0.8913
5,2,1,0.9234,0.8972
5,3,1,0.9172,0.8948
5,4,1,0.9181,0.8892
5,5,1,0.9259,0.8829


==> anc/results/bham3000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham3000_1_1,F,resnet18,0.9192,0.8892,9645.0,43,0.0019740214402180476,3.0791188618936886e-05,0.03101625229877169,0.07432768728291582,9,1,0.2214120500956575,0.018044856843295265,AdamW,32
bham3000_1_2,F,resnet18,0.9103,0.8871,8693.0,37,0.0007679813155743263,0.0006393671387462326,0.15718626380368272,0.1731223824839755,0,3,0.0007614404035507158,0.29232688480639196,AdamW,32
bham3000_1_3,F,resnet18,0.9219,0.9012,9174.0,32,0.00010506689625186694,6.921714706419666e-06,0.16810408573882463,0.24633580268521155,1,2,0.16195642934108243,0.1873955188795005,AdamW,32
bham3000_1_4,F,resnet18,0.9141,0.9031,9082.0,31,0.0006576133928487159,5.572385436080533e-05,0.17069381955879742,0.038952411586334605,7,1,0.283401121185623,0.32564397592335703,AdamW,32
bham3000_1_5,F,resnet18,0.9371,0.8993,10212.0,36,0.0001370841907272986,0.00011980698443924135,0.1542262636689262,0.4992986363868419,5,2,0.35034261042823445,0.41848509624630026,AdamW,32
bham3000_2_1,F,resnet18,0.9182,0.9055,9431.0,26,0.0006010514141439499,4.214474039719949e-06,0.001915502010350293,0.37271063276775823,13,1,0.05880820532080463,0.7497634739032477,AdamW,32
bham3000_2_2,F,resnet18,0.8903,0.9028,9571.0,41,0.00268919351051379,9.218479285718968e-05,0.17595629174153732,0.003236895476745251,3,2,0.04245253175149024,0.9444797136712404,AdamW,32
bham3000_2_3,F,resnet18,0.934,0.8908,10768.0,48,0.02631476379429033,8.51056565676392e-06,0.07536342480761352,0.05321491213706037,4,2,0.004269060660029883,0.9515125041212593,SGD,32
bham3000_2_4,F,resnet18,0.9348,0.8911,11644.0,46,0.028673150763575184,0.00020213380162008093,0.06513984044161178,0.1914967650504487,2,1,0.32040771796912004,0.7040583505504153,SGD,32
bham3000_2_5,F,resnet18,0.9233,0.9053,12155.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
bham3000_3_1,F,resnet18,0.871,0.879,10187.0,47,0.006593729581065708,0.009014783016488273,0.12303158436457225,0.1722984107835178,14,1,0.035089852763581286,0.36471537860928793,SGD,32
bham3000_3_2,F,resnet18,0.9307,0.8941,11028.0,42,0.00024399760687730888,0.0008684696053327912,0.0005544651368313766,0.48062688003421133,4,3,0.31587750175552315,0.542976961944828,AdamW,32
bham3000_3_3,F,resnet18,0.8994,0.8937,12213.0,38,0.06808686210187608,6.351190929134285e-05,0.1941425811272965,0.1554600465503073,0,1,0.015032453440393709,0.22726581944663718,SGD,32
bham3000_3_4,F,resnet18,0.9133,0.8913,11999.0,48,0.021790318254393502,0.0016416948507172065,0.12931612351536265,0.0644379209230275,3,1,0.34285470451815636,0.23966506650278957,SGD,32
bham3000_3_5,F,resnet18,0.9287,0.8895,10131.0,34,0.0009179484783099235,7.94516463067685e-05,0.19492221637032772,0.2099730893842871,3,2,0.31424970093404303,0.8534955421238976,AdamW,32
bham3000_4_1,F,resnet18,0.917,0.907,13605.0,44,0.0001500934256208389,3.0220595907317867e-05,0.0038349573243422197,0.119562433421455,9,2,0.175310907204807,0.018537518906159123,AdamW,32
bham3000_4_2,F,resnet18,0.909,0.8937,10479.0,41,0.0015998302368559255,0.0009063928453684857,0.032149706166579486,0.17339772417727806,0,3,0.3990258780734658,0.7644713825476624,AdamW,32
bham3000_4_3,F,resnet18,0.9389,0.8991,10963.0,41,0.00012321783558779488,0.00034753612345155417,0.0060523883653016,0.21973062860222628,2,1,0.21200920565999168,0.7794531227548326,AdamW,32
bham3000_4_4,F,resnet18,0.9226,0.8991,8162.0,42,0.001823835340693801,1.2634931519169714e-05,0.14964050985496605,0.19233546199105772,3,1,0.2794593539048181,0.4841888800665645,AdamW,32
bham3000_4_5,F,resnet18,0.9187,0.8873,11010.0,48,0.0013681365259019145,2.9980356119990364e-06,0.09383250513880054,0.11041381969938946,6,1,0.2715374002158659,0.5079376145953021,AdamW,32
bham3000_5_1,F,resnet18,0.9197,0.8978,10193.0,39,0.00014556235984318944,0.002463634827100634,0.013227421523315887,0.0579327531373119,13,1,0.17354022545265818,0.5317426033292977,AdamW,32
bham3000_5_2,F,resnet18,0.9124,0.8958,8168.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
bham3000_5_3,F,resnet18,0.9381,0.8955,8800.0,20,0.0007865892428938061,7.570017243255671e-05,0.03240201635248415,0.18626599320654177,2,2,0.30765589998473397,0.5676254142720532,AdamW,32
bham3000_5_4,F,resnet18,0.9102,0.898,7490.0,41,0.0001781618547459777,0.0026396922507984206,0.07895207106992505,0.15946163991666884,3,1,0.2715401318403616,0.1648650264261427,AdamW,32
bham3000_5_5,F,resnet18,0.9219,0.8972,8765.0,37,0.000978853792073069,3.783312555084424e-06,0.06018612266118298,0.22258285485042736,5,1,0.23938524567033553,0.43353979154952127,AdamW,32
bham3000s_1_1,R,resnet18,0.9213,0.8933,7639.0,42,0.002773126145241769,1.3566984048103401e-06,0.15707693716821014,0.3889059321314642,4,2,0.09284233499539718,0.5731427928198373,AdamW,32
bham3000s_1_2,R,resnet18,0.9223,0.9049,9091.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham3000s_1_3,R,resnet18,0.9149,0.9026,10079.0,38,0.06808686210187608,6.351190929134285e-05,0.1941425811272965,0.1554600465503073,0,1,0.015032453440393709,0.22726581944663718,SGD,32
bham3000s_1_4,R,resnet18,0.9202,0.9009,10974.0,50,0.00324543000492885,1.6299512616497397e-06,0.19850070570293085,0.00519383495924669,4,1,0.38420804741653475,0.32206919470416273,AdamW,32
bham3000s_1_5,R,resnet18,0.9259,0.8967,9246.0,23,0.00017203800588097047,0.005184871756531941,0.19979062074136603,0.14269509238574968,0,3,0.15393713526007247,0.08344876827906844,AdamW,32
bham3000s_2_1,R,resnet18,0.9256,0.9038,8520.0,37,0.0007658693189939514,5.667472058731791e-06,0.18498743070144968,0.12737627523668046,3,2,0.3053657352769947,0.8305620241946211,AdamW,32
bham3000s_2_2,R,resnet18,0.9141,0.9018,8177.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham3000s_2_3,R,resnet18,0.9233,0.8986,10186.0,40,0.0003626338944876487,6.218232344788825e-05,0.1816039136601206,0.07695852660216904,4,1,0.2754808124200298,0.14901804005693547,AdamW,32
bham3000s_2_4,R,resnet18,0.9129,0.8982,7176.0,42,0.00039248354279931754,0.00015687618174661366,0.17047413549807072,0.34683417397554767,2,2,0.06726224707529371,0.2479716177232572,AdamW,32
bham3000s_2_5,R,resnet18,0.9209,0.9023,12936.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
bham3000s_3_1,R,resnet18,0.9168,0.8917,10410.0,30,0.0006119947203793367,0.0006117034247330513,0.0898625033898898,0.11471859804123388,0,1,0.2425546602481144,0.4739163052363801,AdamW,32
bham3000s_3_2,R,resnet18,0.9197,0.8794,12513.0,40,0.0011632522198909518,1.0216497324919265e-05,0.07717037922344058,0.49612913386904717,7,1,0.09041641632838195,0.5691004363596097,AdamW,32
bham3000s_3_3,R,resnet18,0.9154,0.8935,10122.0,42,0.00020869046186877007,6.753886650712818e-06,0.04871943944017806,0.3772430108559751,8,2,0.1066209733696321,0.30547827324804194,AdamW,32
bham3000s_3_4,R,resnet18,0.9126,0.8948,11863.0,50,0.01597559112814131,0.002369498940783175,0.1154313625127402,0.10010877023167966,2,1,0.10263937347865068,0.375592956255973,SGD,32
bham3000s_3_5,R,resnet18,0.92,0.8985,11024.0,42,0.00019671770640702273,3.635975514194095e-06,0.13234476767903935,0.35686136469493335,0,1,0.32893253127124994,0.6121144700779434,AdamW,32
bham3000s_4_1,R,resnet18,0.9119,0.8969,10625.0,41,0.016320347369835828,0.00844874065268144,0.1627664058946915,0.36007785925889857,0,1,0.3094603309696207,0.983709190044187,SGD,32
bham3000s_4_2,R,resnet18,0.937,0.8952,10456.0,43,0.00016906089059612084,0.0022017984451045067,0.19598205897135226,0.2001656836519336,8,2,0.2735806506712307,0.033570766426629095,AdamW,32
bham3000s_4_3,R,resnet18,0.9236,0.8939,12170.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
bham3000s_4_4,R,resnet18,0.9366,0.9013,11425.0,49,0.00014177304103865908,8.517986159314868e-06,0.07558537846922556,0.44949223569037194,7,1,0.31027483694130187,0.02460599556147587,AdamW,32
bham3000s_4_5,R,resnet18,0.9363,0.9033,9761.0,35,9.80191368387228e-05,1.7883255766850273e-05,0.07269666242926037,0.16570199032233485,5,1,0.2425828134228118,0.6756399143954492,AdamW,32
bham3000s_5_1,R,resnet18,0.9144,0.8913,10729.0,42,0.0005170273183724242,5.049503347868751e-05,0.15316071597917835,0.392778564051242,11,3,0.008732556955672446,0.22184940963397595,AdamW,32
bham3000s_5_2,R,resnet18,0.9234,0.8972,7872.0,14,0.000834087852687926,3.150596654716563e-05,0.12795469969525344,0.27891843983819853,1,2,0.2893317843821518,0.01080431266348425,AdamW,32
bham3000s_5_3,R,resnet18,0.9172,0.8948,6022.0,25,0.00017179644145210536,3.0169141457872273e-05,0.08179818376855069,0.05462773826404432,4,1,0.141838746306887,0.5331758320343377,AdamW,32
bham3000s_5_4,R,resnet18,0.9181,0.8892,6150.0,25,0.0018291590106989503,0.0003527851413170724,0.18856156947171843,0.39549980410809393,4,2,0.22463935235841845,0.5697300461057322,AdamW,32
bham3000s_5_5,R,resnet18,0.9259,0.8829,8774.0,37,0.00027172424999731266,9.539074686155025e-06,0.13842494435414193,0.34916366488858674,0,2,0.22156691530567743,0.44653992264288356,AdamW,32


==> anc/results/bham300cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8692,0.8273
1,2,0,0.8345,0.8364
1,3,0,0.8467,0.818
1,4,0,0.8392,0.816
1,5,0,0.8534,0.7908
2,1,0,0.9111,0.8344
2,2,0,0.8973,0.8257
2,3,0,0.9029,0.8475
2,4,0,0.9257,0.8299
2,5,0,0.9134,0.8141
3,1,0,0.8293,0.8484
3,2,0,0.8386,0.844
3,3,0,0.851,0.8307
3,4,0,0.8442,0.8206
3,5,0,0.8432,0.8417
4,1,0,0.8793,0.8225
4,2,0,0.8789,0.8518
4,3,0,0.885,0.812
4,4,0,0.8803,0.8123
4,5,0,0.8786,0.8319
5,1,0,0.846,0.8205
5,2,0,0.8526,0.8425
5,3,0,0.8557,0.8191
5,4,0,0.8418,0.821
5,5,0,0.8438,0.8075


==> anc/results/bham300cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham300_1_1,CV,resnet18,0.8692,0.8273,8917.0,44,0.0016837686678959965,3.172706744038655e-05,0.18827850953866485,0.024477665856662945,14,2,0.3168359224662102,0.07687657187844588,AdamW,32
bham300_1_2,CV,resnet18,0.8345,0.8364,7862.0,33,0.0013319733686362309,2.845422943816477e-05,0.062246058975334424,0.3902289427851311,2,2,0.1256151295591426,0.781782802390281,AdamW,32
bham300_1_3,CV,resnet18,0.8467,0.818,8286.0,44,0.03155435233109428,0.00041645354293255184,0.056889323092914154,0.026608529811114986,4,3,0.26744028627846683,0.6948925463051261,SGD,32
bham300_1_4,CV,resnet18,0.8392,0.816,9838.0,46,0.002592808344115803,7.656732754383852e-06,0.18051499205244925,0.02975361513491013,12,1,0.36801118352615747,0.2775048026114476,AdamW,32
bham300_1_5,CV,resnet18,0.8534,0.7908,8847.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
bham300_2_1,CV,resnet18,0.9111,0.8344,10777.0,45,0.0003304400192407327,1.00630464534709e-05,0.07709688758863215,0.3657269214692712,10,3,0.07833074559460856,0.13872510610898675,AdamW,32
bham300_2_2,CV,resnet18,0.8973,0.8257,11275.0,44,0.004306144660027751,0.0060500116603264134,0.00396470274480058,0.017428831371579717,5,3,0.30762228037655026,0.6087829360900144,AdamW,32
bham300_2_3,CV,resnet18,0.9029,0.8475,10121.0,44,0.060151602362276305,0.004695793852807926,0.1766826011130629,0.026833741224091268,1,1,0.02108771129140668,0.7644458396944467,SGD,32
bham300_2_4,CV,resnet18,0.9257,0.8299,8185.0,22,0.0005526649065229845,5.949072899279001e-05,0.06759980629082982,0.07722312478312482,8,2,0.21180679359259433,0.1632943019124747,AdamW,32
bham300_2_5,CV,resnet18,0.9134,0.8141,10014.0,33,0.0007448142615133068,0.0005916706152266929,0.09541943603066202,0.4127984783329951,4,2,0.16054227922779124,0.697271672154791,AdamW,32
bham300_3_1,CV,resnet18,0.8293,0.8484,8999.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
bham300_3_2,CV,resnet18,0.8386,0.844,9992.0,39,0.00012348014176901843,2.344166430293129e-06,0.16411692341300443,0.2899797772644416,0,1,0.19578814474747702,0.9393824953969062,AdamW,32
bham300_3_3,CV,resnet18,0.851,0.8307,11585.0,36,0.03882938415649478,1.1028713645334022e-05,0.03199595096134921,0.06460833660056559,13,2,0.19327103493001024,0.8495047354385737,SGD,32
bham300_3_4,CV,resnet18,0.8442,0.8206,9754.0,20,0.08605439302791072,6.89687170446562e-06,0.021919344068611082,0.06928206020378375,11,1,0.13973038057201217,0.5078372856101668,SGD,32
bham300_3_5,CV,resnet18,0.8432,0.8417,13636.0,39,0.016523331763237094,0.00046316192223369216,0.13123157327114476,0.17840335799728738,2,2,0.19532879674547227,0.8666194448960023,SGD,32
bham300_4_1,CV,resnet18,0.8793,0.8225,9719.0,20,0.0009282328542238999,0.0003105929370200005,0.19476847648765616,0.255326919045807,4,2,0.03697652139808634,0.805534525629052,AdamW,32
bham300_4_2,CV,resnet18,0.8789,0.8518,11736.0,46,0.0001674832636302535,0.00794616782278761,0.13407063499849659,0.0030927093257268196,2,3,0.11672261201451258,0.17064604374570197,AdamW,32
bham300_4_3,CV,resnet18,0.885,0.812,12314.0,48,0.021766098589313557,0.0005943911004108603,0.040352598475991076,0.3088311801849836,4,1,0.3763400814109951,0.7524087255938102,SGD,32
bham300_4_4,CV,resnet18,0.8803,0.8123,10433.0,50,0.015533780956051247,0.00015687618174661366,0.1815702577874903,0.1322386427115472,4,1,0.17229543171437636,0.5598400964362356,SGD,32
bham300_4_5,CV,resnet18,0.8786,0.8319,11690.0,47,0.0002961951465388464,7.012115254655052e-05,0.09770321735372359,0.00547889547480282,4,1,0.3450970323586563,0.4306007587789813,AdamW,32
bham300_5_1,CV,resnet18,0.846,0.8205,11135.0,28,0.014892957470404448,3.189276473901796e-05,0.10822629720520062,0.3760183089643362,5,3,0.2325524087972797,0.8157539421210078,SGD,32
bham300_5_2,CV,resnet18,0.8526,0.8425,10303.0,42,0.00021229651735644244,4.301118075997005e-06,0.18666025536481717,0.18381963963241155,7,3,0.016879678608515525,0.42644298651903434,AdamW,32
bham300_5_3,CV,resnet18,0.8557,0.8191,10229.0,44,0.03194184682339838,0.002069333316228269,0.09281995973015815,0.4037256136020774,6,2,0.34376994002299416,0.6638783260902937,SGD,32
bham300_5_4,CV,resnet18,0.8418,0.821,8628.0,45,0.016626455498354405,5.1629487748957586e-05,0.14754218574843903,0.08566607990192053,1,3,0.21937382888865828,0.7114084578261786,SGD,32
bham300_5_5,CV,resnet18,0.8438,0.8075,7469.0,37,0.0010556708926893117,5.3322874198510065e-05,0.03814040787874638,0.06877215000288814,2,2,0.1563301147497455,0.9781492697053177,AdamW,32


==> anc/results/bham300rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9123,0.8201
1,2,0,0.9253,0.8533
1,3,0,0.8993,0.7846
1,4,0,0.8559,0.8096
1,5,0,0.8446,0.8359
2,1,0,0.9566,0.8346
2,2,0,0.941,0.8368
2,3,0,0.9679,0.847
2,4,0,0.934,0.8201
2,5,0,0.9479,0.8421
3,1,0,0.8663,0.8224
3,2,0,0.8767,0.8277
3,3,0,0.8628,0.8374
3,4,0,0.8559,0.8014
3,5,0,0.9175,0.8389
4,1,0,0.9245,0.8484
4,2,0,0.9184,0.8153
4,3,0,0.974,0.8138
4,4,0,0.9392,0.7585
4,5,0,0.901,0.826
5,1,0,0.8576,0.8108
5,2,0,0.8984,0.8455
5,3,0,0.8958,0.8329
5,4,0,0.8672,0.7999
5,5,0,0.8759,0.7879
1,1,1,0.9549,0.8311
1,2,1,0.9644,0.8403
1,3,1,0.9149,0.8216
1,4,1,0.9583,0.8224
1,5,1,0.8958,0.8226
2,1,1,0.9722,0.8391
2,2,1,0.9722,0.8338
2,3,1,0.9635,0.8655
2,4,1,0.9627,0.827
2,5,1,0.9688,0.8306
3,1,1,0.9219,0.8365
3,2,1,0.9193,0.8441
3,3,1,0.8924,0.8199
3,4,1,0.8941,0.8011
3,5,1,0.9149,0.8218
4,1,1,0.9375,0.8237
4,2,1,0.941,0.8338
4,3,1,0.9687,0.8262
4,4,1,0.974,0.814
4,5,1,0.9757,0.8462
5,1,1,0.9601,0.8037
5,2,1,0.9392,0.8451
5,3,1,0.941,0.8188
5,4,1,0.9358,0.854
5,5,1,0.9462,0.8408


==> anc/results/bham300rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham300_1_1,F,resnet18,0.9123,0.8201,1429.0,31,0.002896790328276243,4.3557904317588765e-05,0.14118877284504203,0.26799559598257505,4,2,0.267432265949419,0.574296882502554,AdamW,32
bham300_1_2,F,resnet18,0.9253,0.8533,1585.0,32,0.00037108283216083423,0.0010817953246959288,0.15708181645927982,0.48115287339362667,1,3,0.1389622652447106,0.13242382955154344,AdamW,32
bham300_1_3,F,resnet18,0.8993,0.7846,1717.0,37,0.0014304935114853505,2.8265079756956998e-05,0.19145813776887746,0.1554600465503073,15,1,0.011933142127521112,0.011570550791122576,AdamW,32
bham300_1_4,F,resnet18,0.8559,0.8096,1341.0,49,0.004129715166215025,4.724437476311343e-06,0.17850083096577662,0.09200142986184591,6,2,0.016511920924839968,0.913809615723319,AdamW,32
bham300_1_5,F,resnet18,0.8446,0.8359,1626.0,24,0.00011160784206566758,1.0042168465937353e-06,0.01867161561794275,0.029258518490638236,9,1,0.3440880937308068,0.05605157241453379,AdamW,32
bham300_2_1,F,resnet18,0.9566,0.8346,1449.0,21,0.02435014514803161,5.014137613008739e-06,0.05217919063719542,0.33660265797549893,5,1,0.2405321918589513,0.13000380007732146,SGD,32
bham300_2_2,F,resnet18,0.941,0.8368,1564.0,14,0.00030064768510913666,8.873388215285944e-06,0.049636753723541684,0.05113523830917657,7,3,0.11060179757943545,0.7922883679045236,AdamW,32
bham300_2_3,F,resnet18,0.9679,0.847,1642.0,41,0.03248518496072759,0.00020144549438768652,0.10589373317305388,0.26616292346512627,2,2,0.30942613161807925,0.3857328114083992,SGD,32
bham300_2_4,F,resnet18,0.934,0.8201,1538.0,19,0.007336983775471797,1.632591079154577e-06,0.19850070570293085,0.005207759868942119,0,1,0.38420804741653475,0.9742938217656533,AdamW,32
bham300_2_5,F,resnet18,0.9479,0.8421,1691.0,39,0.0012472020598109214,2.599068628657413e-06,0.12579457725687457,0.4763046761715361,4,2,0.3212849377235386,0.6635472092520485,AdamW,32
bham300_3_1,F,resnet18,0.8663,0.8224,1464.0,24,0.010075077894785215,0.0008016631879017481,0.176661218241162,0.31183610352780444,12,2,0.10797115670601043,0.8958862181960668,SGD,32
bham300_3_2,F,resnet18,0.8767,0.8277,1599.0,39,0.005534379633931231,2.2160456514632315e-05,0.08380801761256593,0.2284154127256754,11,2,0.031179982148175567,0.01374620614364297,AdamW,32
bham300_3_3,F,resnet18,0.8628,0.8374,1765.0,42,0.020579627947521575,0.0003061581722261367,0.0013947214593886725,0.1799355666974485,11,1,0.21844081293236536,0.7469491968691521,SGD,32
bham300_3_4,F,resnet18,0.8559,0.8014,1842.0,49,0.0015450018247892775,0.007775663179233846,0.14296319873487293,0.3488644122986354,3,3,0.0024921020818359455,0.25298236238344396,SGD,32
bham300_3_5,F,resnet18,0.9175,0.8389,1679.0,48,0.00046317418758245815,2.3902593522132042e-05,0.09647404359836731,0.15496519340389997,10,1,0.3691363949812704,0.5577173583068009,AdamW,32
bham300_4_1,F,resnet18,0.9245,0.8484,2120.0,41,0.00022926540756828336,0.00018768253404213468,0.1821826429868163,0.4281057731222579,10,3,0.018602086862801178,0.1622915977651342,AdamW,32
bham300_4_2,F,resnet18,0.9184,0.8153,1807.0,32,0.0005704392954852897,9.242264073080097e-05,0.18149970703855087,0.23726891862748034,2,1,0.35995738702587715,0.4536266357741424,AdamW,32
bham300_4_3,F,resnet18,0.974,0.8138,1932.0,31,0.0009455034306214356,9.36560763673868e-05,0.10131708343753754,0.05340631376526106,1,1,0.3390826953031625,0.06293007878893353,AdamW,32
bham300_4_4,F,resnet18,0.9392,0.7585,1955.0,41,0.001666720383252927,3.4352473605352948e-06,0.09890111440108329,0.23947459616768182,4,1,0.20608618260629075,0.25547678874256274,AdamW,32
bham300_4_5,F,resnet18,0.901,0.826,1888.0,35,0.0010250064187608168,5.7347661149770685e-05,0.1507318167556647,0.33555991584584427,3,2,0.3343469510382536,0.6464394355433373,AdamW,32
bham300_5_1,F,resnet18,0.8576,0.8108,1592.0,26,0.03226246122074175,5.827627894156564e-05,0.13620550714120547,0.1633405299418276,0,1,0.3722134677250886,0.666865025676515,SGD,32
bham300_5_2,F,resnet18,0.8984,0.8455,1844.0,40,0.00027292635496312546,0.0027453582435245567,0.13817713549608687,0.07719530272203917,4,3,0.2948566523631543,0.4557458593452245,AdamW,32
bham300_5_3,F,resnet18,0.8958,0.8329,1722.0,49,0.09350958852306038,0.0006789729706925959,0.0797452623531069,0.13231303320313048,10,1,0.39232444193708116,0.7838356661197052,SGD,32
bham300_5_4,F,resnet18,0.8672,0.7999,2079.0,46,0.002525640506579261,0.00796161670895074,0.13261278348078107,0.43134669223181105,0,1,0.09814931055580911,0.13674500126227362,SGD,32
bham300_5_5,F,resnet18,0.8759,0.7879,1760.0,32,0.00978193037672312,0.0073353699937057214,0.09942503789331844,0.07893025229812459,0,3,0.2715374002158659,0.5079376145953021,AdamW,32
bham300s_1_1,R,resnet18,0.9549,0.8311,1662.0,34,0.0001822078221240831,8.0986679852422e-05,0.18909476842777917,0.4547760149993233,1,1,0.08969797244504082,0.8524406963295195,AdamW,32
bham300s_1_2,R,resnet18,0.9644,0.8403,1694.0,46,0.005816211322589721,8.540919568933559e-06,0.0009021143958225369,0.002633352509870096,2,2,0.2136355244416664,0.4337675801300981,SGD,32
bham300s_1_3,R,resnet18,0.9149,0.8216,1697.0,35,0.0005164346134179932,1.5613866974100727e-05,0.18180001043176758,0.2462749006972798,4,2,0.34742808916732065,0.9642640175670218,AdamW,32
bham300s_1_4,R,resnet18,0.9583,0.8224,1358.0,48,0.01516719482539373,0.00012732176110314392,0.16624769997605393,0.20594512424571615,0,2,0.14909515355108716,0.21909180990644817,SGD,32
bham300s_1_5,R,resnet18,0.8958,0.8226,1766.0,48,0.0004072400332207314,4.603768787329223e-05,0.034903818130523775,0.41672686709275353,1,1,0.22867804654824506,0.39342824087479944,AdamW,32
bham300s_2_1,R,resnet18,0.9722,0.8391,1723.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
bham300s_2_2,R,resnet18,0.9722,0.8338,1800.0,34,0.0002523799628461364,0.0005045947010564432,0.19613874614022092,0.17857345004246905,10,2,0.07739611292558016,0.2881558851490392,AdamW,32
bham300s_2_3,R,resnet18,0.9635,0.8655,1866.0,46,0.007706173457085382,0.005673507461355199,0.0008299411495704019,0.24502800041930745,0,1,0.09041105424300826,0.3794575341352998,SGD,32
bham300s_2_4,R,resnet18,0.9627,0.827,1717.0,50,0.004749635385992912,1.9862136242657155e-06,0.19114067633274656,0.10935080601453005,5,1,0.31231585054360583,0.26990713444888703,AdamW,32
bham300s_2_5,R,resnet18,0.9688,0.8306,1698.0,47,0.0016759441621466277,1.1466077839508454e-05,0.16136564513583668,0.48783362625433613,4,1,0.32391724302433256,0.6897167579980243,AdamW,32
bham300s_3_1,R,resnet18,0.9219,0.8365,1475.0,31,0.00022936803127476834,4.708764274587257e-06,0.09298255960900932,0.4928864650559456,5,3,0.19717434604808468,0.5909343811588281,AdamW,32
bham300s_3_2,R,resnet18,0.9193,0.8441,1682.0,38,0.004144284319550184,6.721018449090337e-06,0.02448237198924018,0.4398069175378315,8,1,0.24507941154671944,0.7694412264413985,AdamW,32
bham300s_3_3,R,resnet18,0.8924,0.8199,1888.0,47,0.00714282801286092,1.9147080271217273e-05,0.1703779658863196,0.4255383341101638,4,1,0.3540974481986873,0.9564235385342557,AdamW,32
bham300s_3_4,R,resnet18,0.8941,0.8011,1315.0,17,0.04715547854755186,5.336890415642861e-05,0.16603762041966927,0.2083881523391813,14,2,0.1324698012364491,0.5721387702727486,SGD,32
bham300s_3_5,R,resnet18,0.9149,0.8218,1261.0,26,0.08720616550507963,0.0016054845169200594,0.010792420429029372,0.09523888672775133,7,3,0.13281925981427098,0.3599831951713076,SGD,32
bham300s_4_1,R,resnet18,0.9375,0.8237,2102.0,31,0.005854751355295724,1.8283634209844514e-05,0.13730018553631673,0.41731283594868646,0,3,0.3955444355625979,0.7481656543798394,SGD,32
bham300s_4_2,R,resnet18,0.941,0.8338,2162.0,41,0.0035562669887319164,0.006132535124039427,0.044921031252441325,0.07576720707870116,4,3,0.27976487948433637,0.8125359877996583,AdamW,32
bham300s_4_3,R,resnet18,0.9687,0.8262,1903.0,40,0.000468290084778716,7.54439195271716e-05,0.07418788500095874,0.22658323839123673,1,1,0.22069748684271914,0.0850099695664468,AdamW,32
bham300s_4_4,R,resnet18,0.974,0.814,1853.0,42,0.001002083715338542,3.2392084254194298e-06,0.15422064852972603,0.133540895224709,9,1,0.3376281829746507,0.24359504501315715,AdamW,32
bham300s_4_5,R,resnet18,0.9757,0.8462,1744.0,15,0.000840834488698169,8.393115660781356e-06,0.0741782820262133,0.2239078522802307,9,2,0.05134095782716641,0.908098750003817,AdamW,32
bham300s_5_1,R,resnet18,0.9601,0.8037,1751.0,43,0.012017168132130768,0.0003201068100691099,0.09586131357246272,0.325222250893363,10,2,0.25005948473313416,0.49713532628459045,SGD,32
bham300s_5_2,R,resnet18,0.9392,0.8451,1824.0,40,0.0006649142767044973,5.968974156860733e-06,0.068075649275519,0.34224133935549217,7,3,0.10064512245877658,0.3506681347158971,AdamW,32
bham300s_5_3,R,resnet18,0.941,0.8188,1855.0,40,0.009085805145920075,0.0029253759807491373,0.006169721586975291,0.395956305839135,1,3,0.1769588717179133,0.38163045472972734,SGD,32
bham300s_5_4,R,resnet18,0.9358,0.854,2080.0,47,0.00013173768604544145,0.0031569847958674143,0.1695477813947217,0.03801722178278183,8,1,0.10312245816071164,0.6538012220996258,AdamW,32
bham300s_5_5,R,resnet18,0.9462,0.8408,1737.0,35,0.00022602859630402485,3.9483973452267214e-05,0.13596206708955572,0.35980717489342395,1,2,0.3343469510382536,0.29071384717238447,AdamW,32


==> anc/results/r1000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8605,0.8529
1,2,0,0.8609,0.847
1,3,0,0.8639,0.851
1,4,0,0.8473,0.8455
1,5,0,0.8551,0.85
2,1,0,0.8555,0.8443
2,2,0,0.856,0.8505
2,3,0,0.8558,0.8401
2,4,0,0.8531,0.8504
2,5,0,0.8442,0.8422
3,1,0,0.8503,0.849
3,2,0,0.8432,0.8521
3,3,0,0.8506,0.8518
3,4,0,0.8448,0.8514
3,5,0,0.846,0.8452
4,1,0,0.8635,0.8398
4,2,0,0.8682,0.8515
4,3,0,0.863,0.8436
4,4,0,0.8696,0.8432
4,5,0,0.8628,0.8478
5,1,0,0.8346,0.8481
5,2,0,0.8503,0.8547
5,3,0,0.8466,0.854
5,4,0,0.8481,0.8525
5,5,0,0.8424,0.8475


==> anc/results/r1000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r1000_1_1,CV,resnet18,0.8605,0.8529,14231.0,41,0.0009645116499044955,1.7035050097071587e-05,0.15856299447864186,0.2833957215596152,8,2,0.18495414898962875,0.9496061060329445,AdamW,32
r1000_1_2,CV,resnet18,0.8609,0.847,16666.0,42,0.002465440332487231,0.002383446306139734,0.058946262572812824,0.0022269066123219924,8,3,0.059501289537883084,0.9873262464788305,AdamW,32
r1000_1_3,CV,resnet18,0.8639,0.851,15596.0,41,0.0021577744795553484,4.551978741114996e-05,0.18644172334113665,0.012612356271522181,15,1,0.0019406005595361646,0.014707919534537806,AdamW,32
r1000_1_4,CV,resnet18,0.8473,0.8455,16196.0,45,0.0018375176346928325,1.545131509794947e-05,0.14135147148256302,0.05282035079611113,4,1,0.30358015775388325,0.16320664092462087,AdamW,32
r1000_1_5,CV,resnet18,0.8551,0.85,17689.0,48,0.0009458124002822955,4.152067740293981e-06,0.06845364910434701,0.3110989071145571,9,2,0.07462375600033777,0.9992776193078485,AdamW,32
r1000_2_1,CV,resnet18,0.8555,0.8443,14875.0,30,0.00041464153820392624,2.431252819898627e-06,0.19443984596056021,0.06883096632786088,8,2,0.09317937672033447,0.7845685975240214,AdamW,32
r1000_2_2,CV,resnet18,0.856,0.8505,14640.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
r1000_2_3,CV,resnet18,0.8558,0.8401,14414.0,33,0.0002261267623306894,0.00010216997433807618,0.06750341799100731,0.19299668553073832,8,1,0.21708699401744705,0.24636596644377065,AdamW,32
r1000_2_4,CV,resnet18,0.8531,0.8504,17714.0,41,0.001470043394404026,0.0002741903801962514,0.160121050023568,0.07329107650741917,6,2,0.3875842323177542,0.9046873903552453,AdamW,32
r1000_2_5,CV,resnet18,0.8442,0.8422,16718.0,41,0.004509678354153761,1.944454810157892e-06,0.10842007363692428,0.14289537261476778,4,1,0.28845333489481284,0.5061678515845868,AdamW,32
r1000_3_1,CV,resnet18,0.8503,0.849,17478.0,46,0.0002907914922900336,0.0002791599083721784,0.154841986390346,0.4921815606784731,8,2,0.03574526016502849,0.5423469354422441,AdamW,32
r1000_3_2,CV,resnet18,0.8432,0.8521,15377.0,28,0.0005108354073327513,0.00011616156778721559,0.08975038441768239,0.20732884047767056,3,3,0.20594621959376347,0.23780381016529967,AdamW,32
r1000_3_3,CV,resnet18,0.8506,0.8518,16201.0,38,0.0028449526236412077,2.708311563427769e-05,0.19761343709625112,0.0038405002231769493,15,1,0.005824707990277034,0.03267936024992602,AdamW,32
r1000_3_4,CV,resnet18,0.8448,0.8514,16745.0,49,0.002010569836140492,5.493419475151732e-06,0.1664246530493364,0.0024458151004953885,8,1,0.20654716002269005,0.005612396675432636,AdamW,32
r1000_3_5,CV,resnet18,0.846,0.8452,15345.0,40,0.0005824208201678512,4.2977333932535016e-06,0.17598740624025577,0.13704323099611232,6,1,0.2515151635517933,0.579837810189545,AdamW,32
r1000_4_1,CV,resnet18,0.8635,0.8398,14287.0,28,0.000575940090762677,0.001654031730609517,0.03449612109286915,0.4287707716464012,8,2,0.09618838968497861,0.4565905451214543,AdamW,32
r1000_4_2,CV,resnet18,0.8682,0.8515,14583.0,41,0.0022185379298486395,7.034870423754446e-05,0.12750841702950344,0.18149005857216965,3,3,0.39184822087355586,0.853252752512434,AdamW,32
r1000_4_3,CV,resnet18,0.863,0.8436,14342.0,30,0.0007472208271025167,0.0004449977426951866,0.16170813962668878,0.2442573592183013,13,3,0.2962003915125777,0.2645953935364772,AdamW,32
r1000_4_4,CV,resnet18,0.8696,0.8432,15430.0,49,0.0059782801713339495,1.0579170339014393e-06,0.12083757034444248,0.01285445925022613,6,1,0.3114563137842209,0.2723471252266345,AdamW,32
r1000_4_5,CV,resnet18,0.8628,0.8478,14315.0,50,0.0018863652659308508,1.0380939086482085e-06,0.10906491568688047,0.4942931341607795,2,1,0.29084015176549066,0.5715235911702969,AdamW,32
r1000_5_1,CV,resnet18,0.8346,0.8481,11759.0,36,0.000358943090175976,1.1320852635456972e-05,0.16150552674776344,0.23592079604431002,7,2,0.14347549157948838,0.11660375503377268,AdamW,32
r1000_5_2,CV,resnet18,0.8503,0.8547,13104.0,35,0.0022812176880322816,0.0030349899716070007,0.003900585876008056,0.05508391839377144,8,2,0.18116955087200126,0.03846685918136993,AdamW,32
r1000_5_3,CV,resnet18,0.8466,0.854,14267.0,43,0.0014206264059670932,9.149702294104653e-05,0.00867273307477845,0.21543729471106293,10,2,0.05444367885071987,0.11807772412326716,AdamW,32
r1000_5_4,CV,resnet18,0.8481,0.8525,12881.0,45,0.002448753274610975,9.298360906090903e-06,0.1318248820724337,0.2118870181079903,1,1,0.2550133586651132,0.2945293671978038,AdamW,32
r1000_5_5,CV,resnet18,0.8424,0.8475,14348.0,47,0.004209946261125832,2.376925082661406e-06,0.1451480993985393,0.3319385953643791,4,2,0.2167415677206717,0.7199286092098581,AdamW,32


==> anc/results/r1000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8538,0.847
1,2,0,0.8751,0.8476
1,3,0,0.8518,0.8428
1,4,0,0.8591,0.8329
1,5,0,0.8979,0.844
2,1,0,0.8538,0.8333
2,2,0,0.8672,0.8406
2,3,0,0.8971,0.8496
2,4,0,0.893,0.8445
2,5,0,0.9113,0.8189
3,1,0,0.8632,0.8486
3,2,0,0.8636,0.8508
3,3,0,0.8792,0.8534
3,4,0,0.8693,0.8358
3,5,0,0.8604,0.8472
4,1,0,0.8843,0.8424
4,2,0,0.8482,0.846
4,3,0,0.8686,0.8285
4,4,0,0.8875,0.8423
4,5,0,0.8766,0.8453
5,1,0,0.8355,0.8347
5,2,0,0.8305,0.8501
5,3,0,0.8495,0.8548
5,4,0,0.8789,0.853
5,5,0,0.8572,0.8443
1,1,1,0.8851,0.8496
1,2,1,0.8951,0.8502
1,3,1,0.8897,0.8472
1,4,1,0.9056,0.8442
1,5,1,0.887,0.8345
2,1,1,0.8861,0.8468
2,2,1,0.9054,0.8462
2,3,1,0.8696,0.8458
2,4,1,0.8859,0.8442
2,5,1,0.8564,0.8123
3,1,1,0.8845,0.8579
3,2,1,0.8839,0.8544
3,3,1,0.8764,0.8491
3,4,1,0.8842,0.8441
3,5,1,0.9019,0.8481
4,1,1,0.9102,0.8483
4,2,1,0.9219,0.8511
4,3,1,0.8927,0.8317
4,4,1,0.8891,0.8305
4,5,1,0.921,0.8324
5,1,1,0.9071,0.85
5,2,1,0.9122,0.8401
5,3,1,0.9156,0.852
5,4,1,0.8854,0.8338
5,5,1,0.8963,0.8503


==> anc/results/r1000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r1000_1_1,F,resnet18,0.8538,0.847,2449.0,46,0.0016216468780544016,6.29398764213215e-05,0.01644046043883654,0.38377932929678116,15,1,0.07414615620459922,0.10946229330222874,AdamW,32
r1000_1_2,F,resnet18,0.8751,0.8476,3055.0,44,0.0025493341834712233,0.0009074860961702447,0.12584338034642856,0.0662189560817622,2,3,0.0899839740927952,0.13339204288794132,AdamW,32
r1000_1_3,F,resnet18,0.8518,0.8428,2157.0,23,0.001329405519304592,0.0012225642422107456,0.043790169634847054,0.05340631376526106,5,3,0.29404194440596565,0.8115649990132165,AdamW,32
r1000_1_4,F,resnet18,0.8591,0.8329,2803.0,40,0.0008644891525461507,3.0422617776031694e-06,0.13458115399743903,0.0833626458264604,5,1,0.2104882755728387,0.07003163364504442,AdamW,32
r1000_1_5,F,resnet18,0.8979,0.844,2770.0,38,0.00287669498800873,1.1483683229194671e-06,0.0775382465142776,0.08786897928801632,5,1,0.3413928814560777,0.4503078981741007,AdamW,32
r1000_2_1,F,resnet18,0.8538,0.8333,2627.0,35,0.00013971783192835455,0.00012977954988011126,0.15361265549813832,0.21273027103503975,12,3,0.005680807978421715,0.9965090297375283,AdamW,32
r1000_2_2,F,resnet18,0.8672,0.8406,2699.0,44,0.0002254306161156247,0.00041122683161471784,0.07497332236154117,0.029049159373732897,3,3,0.09821601403887939,0.08031983931914599,AdamW,32
r1000_2_3,F,resnet18,0.8971,0.8496,2608.0,36,0.0029343390082163584,3.6288546271431998e-06,0.19920223715053015,0.15706188274485122,1,2,0.25674036326035155,0.39011044398387607,AdamW,32
r1000_2_4,F,resnet18,0.893,0.8445,2870.0,44,0.0039041398144762955,1.4930892179917842e-06,0.18787132728033226,0.4011688870096687,6,1,0.30616820913770787,0.5122000074301644,AdamW,32
r1000_2_5,F,resnet18,0.9113,0.8189,2245.0,17,0.09837778645910349,0.0005334270168233898,0.03787632839760367,0.10597680613345492,5,3,0.13987582227102197,0.2512819997963091,SGD,32
r1000_3_1,F,resnet18,0.8632,0.8486,3350.0,48,0.00022260990804889112,2.3511609224145672e-05,0.185123017157095,0.29019827229397555,8,2,0.3013670861530138,0.2456548064638588,AdamW,32
r1000_3_2,F,resnet18,0.8636,0.8508,3213.0,38,0.0026827124940029218,3.16685647176604e-05,0.1252303241705756,0.1823393991313802,7,1,0.2216853947880016,0.28328169973682404,AdamW,32
r1000_3_3,F,resnet18,0.8792,0.8534,3085.0,43,0.002650400232749788,0.0003022184252046911,0.1688689951534553,0.19313727093615757,15,2,0.11479389986090122,0.3020758570802176,AdamW,32
r1000_3_4,F,resnet18,0.8693,0.8358,1826.0,10,0.0010393557658910486,6.730575215959795e-06,0.14203573890728652,0.09548549678462837,7,1,0.31031460367084085,0.7856960164106579,AdamW,32
r1000_3_5,F,resnet18,0.8604,0.8472,3222.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r1000_4_1,F,resnet18,0.8843,0.8424,3997.0,43,0.00035797519181706046,3.2606850190248714e-05,0.19845332470235688,0.2598490829752362,9,2,0.21085647206832928,0.025561261385508995,AdamW,32
r1000_4_2,F,resnet18,0.8482,0.846,3770.0,39,0.0011523984920979741,0.0005252409809804751,0.06754816879799368,0.49068251458060597,4,3,0.39052777848414094,0.041612188225214786,AdamW,32
r1000_4_3,F,resnet18,0.8686,0.8285,4143.0,47,0.005862225965184476,0.005176383682131732,0.17453527827259582,0.2646415956704393,12,2,0.3442970462717003,0.37509210713178914,AdamW,32
r1000_4_4,F,resnet18,0.8875,0.8423,3137.0,27,0.0010076178135936505,3.334669286791071e-05,0.07989486575954807,0.05249631721419558,0,1,0.25969652396870574,0.2425450645467669,AdamW,32
r1000_4_5,F,resnet18,0.8766,0.8453,3952.0,38,0.0016825378280252898,2.801022736562819e-05,0.16246750558618014,0.28843392842164006,9,1,0.07749506020328678,0.1597544179966282,AdamW,32
r1000_5_1,F,resnet18,0.8355,0.8347,3314.0,27,0.00011397743425090026,2.187858115956559e-05,0.12091669545744557,0.062077571770717634,4,1,0.03010313082368705,0.6652304595288591,AdamW,32
r1000_5_2,F,resnet18,0.8305,0.8501,3616.0,43,0.0035908881146287236,0.00018020983479469132,0.19598205897135226,0.019277211817226213,8,2,0.24507941154671944,0.027397484098125535,AdamW,32
r1000_5_3,F,resnet18,0.8495,0.8548,2815.0,50,0.002034915172191119,0.0003259419100124812,0.11275403416842575,0.0770541141491553,8,3,0.24206778872567433,0.7315763920264466,AdamW,32
r1000_5_4,F,resnet18,0.8789,0.853,3541.0,46,0.002272933927346696,3.2226877200544583e-06,0.14628383661859937,0.06396479646883274,9,1,0.3404161456406253,0.005609471077042928,AdamW,32
r1000_5_5,F,resnet18,0.8572,0.8443,3176.0,36,0.00034744658783579166,6.038271117720398e-06,0.14870142402442527,0.3538769229965276,0,1,0.29228604641888406,0.6681767501110994,AdamW,32
r1000s_1_1,R,resnet18,0.8851,0.8496,2567.0,47,0.0010792486315510707,0.0003079205877742351,0.0805850507148059,0.19007200524268142,12,3,0.23136217358683162,0.3246798104461429,AdamW,32
r1000s_1_2,R,resnet18,0.8951,0.8502,3060.0,44,0.002939300405239817,0.0005062038424915229,0.19629040538639467,0.07114540991540003,8,3,0.06718649196204382,0.20417354905251103,AdamW,32
r1000s_1_3,R,resnet18,0.8897,0.8472,2431.0,45,0.001876588405651051,3.208114477330618e-06,0.09963587076129223,0.4551954672745606,5,1,0.21142256094997902,0.0626260895570825,AdamW,32
r1000s_1_4,R,resnet18,0.9056,0.8442,2614.0,50,0.0025972931583027777,1.3952737782222097e-06,0.19000611957092522,0.00486438306993155,13,1,0.39546122229108727,0.31226284761715706,AdamW,32
r1000s_1_5,R,resnet18,0.887,0.8345,2490.0,36,0.08575299922414287,0.001395340650679782,0.12987844141953506,0.013613658042348958,0,2,0.0027833485550821657,0.18526727527516454,SGD,32
r1000s_2_1,R,resnet18,0.8861,0.8468,2731.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
r1000s_2_2,R,resnet18,0.9054,0.8462,2833.0,46,0.00022054258303448736,0.0002957928041867557,0.16745905068617065,0.16892713195919015,5,3,0.09004126275072089,0.003316742671346351,AdamW,32
r1000s_2_3,R,resnet18,0.8696,0.8458,2356.0,31,0.0005505447026278302,0.0005541576005247396,0.18728322918884832,0.180641012039646,12,1,0.1239861442606898,0.042874267493114904,AdamW,32
r1000s_2_4,R,resnet18,0.8859,0.8442,2457.0,48,0.0029231712474080893,1.06528549053551e-06,0.19158190978097384,0.023069524509279488,4,1,0.37213348989333467,0.08263574592989784,AdamW,32
r1000s_2_5,R,resnet18,0.8564,0.8123,3584.0,43,0.0118304348661777,1.333256344948626e-06,0.07230630745397781,0.47409926304163313,1,1,0.3335533391939641,0.6121144700779434,AdamW,32
r1000s_3_1,R,resnet18,0.8845,0.8579,3222.0,29,0.001116871986193273,3.311173157461144e-05,0.1400568668135683,0.3358685185975059,6,3,0.11888409693048206,0.37864848833416576,AdamW,32
r1000s_3_2,R,resnet18,0.8839,0.8544,3233.0,40,0.0015250180050241093,0.001646568558841343,0.03442215186494128,0.13179943091994215,1,3,0.3877285408712275,0.7191781251815845,AdamW,32
r1000s_3_3,R,resnet18,0.8764,0.8491,2809.0,32,0.00038118190484696214,3.5825725624123145e-06,0.1832366279425443,0.18233851234591236,9,3,0.10447270578442831,0.2833944503137948,AdamW,32
r1000s_3_4,R,resnet18,0.8842,0.8441,2582.0,32,0.0005362628253050424,9.652665659078531e-06,0.1844323615828293,0.0497116572382242,10,1,0.31315305620137573,0.07687550740261356,AdamW,32
r1000s_3_5,R,resnet18,0.9019,0.8481,3368.0,47,0.0046893897749457885,3.0572865557792957e-06,0.14275056162471964,0.056979916848678425,1,1,0.356500380502226,0.2717349919585511,AdamW,32
r1000s_4_1,R,resnet18,0.9102,0.8483,3947.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
r1000s_4_2,R,resnet18,0.9219,0.8511,3799.0,39,0.0016644473860494596,6.1812949134783924e-06,0.19062097819963533,0.2716167425790711,3,2,0.3740124939998305,0.9320300366796823,AdamW,32
r1000s_4_3,R,resnet18,0.8927,0.8317,3476.0,38,0.0007616828133297159,1.0912868396591323e-06,0.0006559959200306067,0.03033907081084891,0,3,0.2595551931020964,0.04491874282996622,AdamW,32
r1000s_4_4,R,resnet18,0.8891,0.8305,3221.0,40,9.164410918907917e-05,0.00013354686091127577,0.16370983218482876,0.2990191392634603,13,1,0.30328618693587517,0.5627331987005157,AdamW,32
r1000s_4_5,R,resnet18,0.921,0.8324,3594.0,15,0.0006148007587766796,1.7744054494706556e-06,0.08320231491152943,0.4034638098587488,6,1,0.3237870409911523,0.5511282348535668,AdamW,32
r1000s_5_1,R,resnet18,0.9071,0.85,3363.0,36,0.0005234161383519957,5.8189377151613115e-06,0.12202358491387573,0.3619278287398883,5,1,0.33578517003574415,0.4518332705418625,AdamW,32
r1000s_5_2,R,resnet18,0.9122,0.8401,3189.0,22,0.0017042625008121084,3.668383084639069e-05,0.12799939593824253,0.033853308926360653,12,2,0.27620486136015965,0.7349026094837575,AdamW,32
r1000s_5_3,R,resnet18,0.9156,0.852,3423.0,37,0.0017509212734568202,0.000438844605069773,0.17078059108004734,0.35304368777228334,7,1,0.25107527557578346,0.8789473836963849,AdamW,32
r1000s_5_4,R,resnet18,0.8854,0.8338,2833.0,12,0.0017951086001171484,0.0012813057768964198,0.07556353803227958,0.010659011600294421,10,1,0.031014740014516526,0.23212712579915407,AdamW,32
r1000s_5_5,R,resnet18,0.8963,0.8503,3024.0,28,0.0017227589798177352,5.880954491011348e-05,0.06958323617819237,0.2377617200250076,11,3,0.18653330069237145,0.18665571141545362,AdamW,32


==> anc/results/r100cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8362,0.7922
1,2,0,0.8445,0.7884
1,3,0,0.8445,0.759
1,4,0,0.8384,0.766
1,5,0,0.8034,0.7761
2,1,0,0.8446,0.7818
2,2,0,0.8058,0.7585
2,3,0,0.8017,0.7636
2,4,0,0.826,0.7852
2,5,0,0.8006,0.7547
3,1,0,0.848,0.791
3,2,0,0.8371,0.7881
3,3,0,0.8166,0.7848
3,4,0,0.8116,0.7928
3,5,0,0.8215,0.7942
4,1,0,0.816,0.7931
4,2,0,0.79,0.8104
4,3,0,0.7836,0.7607
4,4,0,0.8007,0.7989
4,5,0,0.8017,0.7927
5,1,0,0.9207,0.7793
5,2,0,0.9305,0.7697
5,3,0,0.916,0.7763
5,4,0,0.9057,0.774
5,5,0,0.9145,0.7489


==> anc/results/r100cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r100_1_1,CV,resnet18,0.8362,0.7922,1659.0,46,0.0036188972684620176,0.0014320255242765978,0.19427110665935002,0.28230415318922397,11,3,0.09523579900860212,0.901303120079793,AdamW,32
r100_1_2,CV,resnet18,0.8445,0.7884,1785.0,41,0.0005458339845824284,0.00010106770715289272,0.12879189010722203,0.4981413646242749,7,3,0.37405056203680276,0.21310149486176697,AdamW,32
r100_1_3,CV,resnet18,0.8445,0.759,1988.0,43,0.0024620718760716446,5.777563099809543e-05,0.12082479339637896,0.39138093727672085,15,2,0.26465887454847453,0.34315785977921826,AdamW,32
r100_1_4,CV,resnet18,0.8384,0.766,2149.0,50,0.005035694277769336,1.5169959539784123e-06,0.19850070570293085,0.004339134132337469,9,1,0.38420804741653475,0.3680088908076168,AdamW,32
r100_1_5,CV,resnet18,0.8034,0.7761,2107.0,47,0.0008363537443702185,8.896199830174122e-06,0.07894415958147681,0.29650555387343924,6,1,0.32914595589434253,0.5916705870760958,AdamW,32
r100_2_1,CV,resnet18,0.8446,0.7818,1961.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
r100_2_2,CV,resnet18,0.8058,0.7585,1746.0,38,0.001287818354525817,0.0011823934175660459,0.020430942942764645,0.17133688592104895,2,3,0.3950826727525375,0.8242996128307711,AdamW,32
r100_2_3,CV,resnet18,0.8017,0.7636,1910.0,37,0.004457238400893401,0.00033687165062996433,0.10184229264936502,0.19602693678989597,12,2,0.36595898278114164,0.6133802941850729,AdamW,32
r100_2_4,CV,resnet18,0.826,0.7852,1759.0,28,0.0019208679238073407,0.0023633383977928225,0.10057635179828113,0.17016174744975512,1,3,0.20803129564920816,0.6107157034300752,AdamW,32
r100_2_5,CV,resnet18,0.8006,0.7547,1864.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r100_3_1,CV,resnet18,0.848,0.791,1516.0,28,0.0004393253923908301,9.224839555193626e-06,0.09184615375709679,0.21782161162707303,3,1,0.24824081644511053,0.27782345430426914,AdamW,32
r100_3_2,CV,resnet18,0.8371,0.7881,1766.0,35,0.0005075109786278506,2.456618295963991e-05,0.15092653111122256,0.2756460879172534,6,3,0.2579693924571417,0.48387205137347866,AdamW,32
r100_3_3,CV,resnet18,0.8166,0.7848,2146.0,44,0.00031938804570448077,1.0752752385035408e-06,0.10671445483274697,0.3187321597611163,1,3,0.34407614502094525,0.7263328553717348,AdamW,32
r100_3_4,CV,resnet18,0.8116,0.7928,1775.0,43,0.0003416827029395873,2.039271270986508e-06,0.1266050736935388,0.4943863167632176,6,1,0.22328582585359086,0.06959717277850058,AdamW,32
r100_3_5,CV,resnet18,0.8215,0.7942,1884.0,46,0.00023052034601180643,1.182305314366925e-05,0.1754263721098149,0.011083729800980987,4,2,0.24056802782956715,0.6372045959050436,AdamW,32
r100_4_1,CV,resnet18,0.816,0.7931,1270.0,13,0.001632697010396589,7.33378296102683e-05,0.12463063429590926,0.2913627802191136,2,3,0.1405853733279796,0.3630870729790819,AdamW,32
r100_4_2,CV,resnet18,0.79,0.8104,2057.0,47,0.0026105874284038455,0.00013334521537159658,0.034294860525250354,0.2096101482308988,3,2,0.05970398048025671,0.19060341769964573,AdamW,32
r100_4_3,CV,resnet18,0.7836,0.7607,1886.0,33,0.020201063708871064,0.0004973496334459042,0.07988002832089076,0.3688752696648195,4,3,0.18409047566210307,0.8307359763138574,SGD,32
r100_4_4,CV,resnet18,0.8007,0.7989,2092.0,38,0.0006622449913275386,3.069711049305893e-05,0.1303019018921235,0.22090981122951467,4,1,0.35437353561411544,0.23975063691150403,AdamW,32
r100_4_5,CV,resnet18,0.8017,0.7927,2067.0,47,0.00022963910147115287,3.34778036812133e-06,0.14234553575120326,0.1942339821691463,6,1,0.3371135323573895,0.42142458877041367,AdamW,32
r100_5_1,CV,resnet18,0.9207,0.7793,1714.0,23,0.0015986762172187608,0.00017107171476267978,0.15076692367172162,0.3432342757410942,3,3,0.032502694121262124,0.08873309898371684,AdamW,32
r100_5_2,CV,resnet18,0.9305,0.7697,2077.0,45,0.0028704481345665197,0.001150967878219489,0.19008326817535942,0.04190500184399873,1,3,0.27673821177584157,0.06379223408765392,AdamW,32
r100_5_3,CV,resnet18,0.916,0.7763,2137.0,39,0.002292902832657194,3.528162574983583e-05,0.1922599189048595,0.16623136805863453,15,1,0.215660905486839,0.20832320887944775,AdamW,32
r100_5_4,CV,resnet18,0.9057,0.774,1821.0,45,0.001056708099895628,2.4534967049363214e-05,0.15827505464602695,0.09317338764929683,6,1,0.31822664980475784,0.9982477899490757,AdamW,32
r100_5_5,CV,resnet18,0.9145,0.7489,2081.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32


==> anc/results/r100rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8933,0.7739
1,2,0,0.96,0.7561
1,3,0,0.9267,0.7584
1,4,0,0.9,0.7526
1,5,0,0.88,0.7245
2,1,0,1.0,0.7065
2,2,0,0.98,0.6591
2,3,0,0.68,0.7671
2,4,0,0.9467,0.7718
2,5,0,0.92,0.7207
3,1,0,0.7467,0.7245
3,2,0,0.72,0.7107
3,3,0,0.8267,0.507
3,4,0,0.9333,0.7776
3,5,0,0.9333,0.666
4,1,0,0.92,0.7556
4,2,0,0.7733,0.6295
4,3,0,0.8133,0.7468
4,4,0,0.9067,0.7492
4,5,0,0.92,0.7188
5,1,0,0.9467,0.7633
5,2,0,1.0,0.7586
5,3,0,0.92,0.7538
5,4,0,1.0,0.8055
5,5,0,1.0,0.7448
1,1,1,0.9333,0.7841
1,2,1,0.9733,0.731
1,3,1,0.8933,0.7242
1,4,1,0.9867,0.5102
1,5,1,0.88,0.68
2,1,1,0.9067,0.6761
2,2,1,1.0,0.7567
2,3,1,0.96,0.7609
2,4,1,0.9333,0.7783
2,5,1,0.9333,0.7827
3,1,1,0.9867,0.6832
3,2,1,0.9467,0.7905
3,3,1,0.96,0.7894
3,4,1,0.92,0.7911
3,5,1,0.9333,0.7777
4,1,1,0.92,0.6351
4,2,1,0.92,0.7903
4,3,1,0.8467,0.6577
4,4,1,0.96,0.7828
4,5,1,0.9867,0.7865
5,1,1,1.0,0.785
5,2,1,0.9867,0.7866
5,3,1,1.0,0.7716
5,4,1,1.0,0.7546
5,5,1,1.0,0.7183


==> anc/results/r100rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r100_1_1,F,resnet18,0.8933,0.7739,538.0,30,0.002785102351434434,7.649642010647335e-06,0.19811384338921853,0.24845869110155236,12,1,0.011807410914760036,0.6012782739935656,AdamW,32
r100_1_2,F,resnet18,0.96,0.7561,713.0,42,0.001969709744870355,0.0062524665979601865,0.1315459571830157,0.2216817686519481,0,3,0.20318585869831585,0.09169526780193776,AdamW,32
r100_1_3,F,resnet18,0.9267,0.7584,800.0,10,0.0010558925290066641,0.0027349482195149245,0.01848424268949389,0.19657725237199086,12,2,0.2958637663821199,0.7990467721637011,AdamW,32
r100_1_4,F,resnet18,0.9,0.7526,1015.0,50,0.001396437241388356,6.7929746148753734e-06,0.1733557032280146,0.06842306890237951,7,1,0.22526640844879658,0.23245085856335193,AdamW,32
r100_1_5,F,resnet18,0.88,0.7245,956.0,17,0.022079022631137743,0.00816715658454716,0.02317697962449863,0.22633504416887823,3,3,0.08354664120141293,0.002305777986865848,SGD,32
r100_2_1,F,resnet18,1.0,0.7065,801.0,21,5.4542113685477536e-05,1.2490465451995188e-06,0.04715562078396341,0.3094268282595598,14,1,0.30072240142016554,0.012573746323457091,AdamW,32
r100_2_2,F,resnet18,0.98,0.6591,854.0,38,0.07042364152623495,0.0028342232445605713,0.03442215186494128,0.12880628959427293,15,3,0.011430179033146078,0.6993416721881036,AdamW,32
r100_2_3,F,resnet18,0.68,0.7671,958.0,37,0.0014304935114853505,2.8265079756956998e-05,0.19145813776887746,0.1554600465503073,15,1,0.011933142127521112,0.011570550791122576,AdamW,32
r100_2_4,F,resnet18,0.9467,0.7718,1012.0,30,0.05091934083565733,0.00046527646597844944,0.029745367886811393,0.1822765876628779,13,2,0.07561030378246195,0.47262130916577305,SGD,32
r100_2_5,F,resnet18,0.92,0.7207,839.0,36,0.007729622583719529,6.153070594035985e-05,0.13410398333629275,0.1554304664934572,0,2,0.32136374046459043,0.5891511437293352,SGD,32
r100_3_1,F,resnet18,0.7467,0.7245,870.0,27,0.007608481233714793,1.0010539860510492e-06,0.060466514526367955,0.07337794540855652,1,1,0.1382242908172191,0.39676747423066994,AdamW,32
r100_3_2,F,resnet18,0.72,0.7107,978.0,32,0.021729600303315506,0.000292447685716558,0.17096200955674581,0.18985797594457043,5,3,0.060652745778242007,0.003316742671346351,AdamW,32
r100_3_3,F,resnet18,0.8267,0.507,722.0,10,0.0002589745509953636,0.005410538783240248,0.11902028653585621,0.31061154121440077,12,3,0.2894426274535734,0.9403836045976501,SGD,32
r100_3_4,F,resnet18,0.9333,0.7776,838.0,41,0.0016963031126365142,0.0024606830989148216,0.15764500396232145,0.1727767298673692,1,1,0.20956130189659986,0.2364326485090375,AdamW,32
r100_3_5,F,resnet18,0.9333,0.666,687.0,10,0.0007242759164329003,2.4176726157604497e-06,0.09931395223877573,0.22906307226380845,12,3,0.11784632357440836,0.03659751315658003,SGD,32
r100_4_1,F,resnet18,0.92,0.7556,1026.0,45,6.656698594589592e-05,0.0014416395158888748,0.02862366012177351,0.09246730695636429,3,3,0.18744098411623944,0.8023690562200747,AdamW,32
r100_4_2,F,resnet18,0.7733,0.6295,832.0,32,0.020157795557251168,3.484825704766325e-05,0.09985978755473035,0.474231686404434,5,3,0.1535688095522389,0.5067280113584297,AdamW,32
r100_4_3,F,resnet18,0.8133,0.7468,847.0,33,0.012838322485307488,9.043995554693469e-05,0.06849054223348343,0.21716235942043177,10,1,0.24729027040942453,0.11520768734851952,AdamW,32
r100_4_4,F,resnet18,0.9067,0.7492,972.0,50,5.9029946513898536e-05,0.0031569847958674143,0.14345935517890207,0.3551152772851262,3,1,0.20036474722905648,0.3243268166990007,AdamW,32
r100_4_5,F,resnet18,0.92,0.7188,764.0,33,7.530563014450336e-05,7.671740140482545e-05,0.0719391165543968,0.46817068083366603,1,1,0.3410005658193124,0.8597634325602507,AdamW,32
r100_5_1,F,resnet18,0.9467,0.7633,818.0,27,0.007608481233714793,1.0010539860510492e-06,0.060466514526367955,0.07337794540855652,1,1,0.1382242908172191,0.39676747423066994,AdamW,32
r100_5_2,F,resnet18,1.0,0.7586,940.0,44,0.00031627908907924543,0.00012841636158258282,0.018208686372830046,0.1608750397669214,6,2,0.36832924488771507,0.4537318850136467,AdamW,32
r100_5_3,F,resnet18,0.92,0.7538,971.0,36,0.0011213460113796538,1.9337450480939035e-06,0.14405025119867723,0.2740864424366424,6,1,0.3080387504996795,0.6567545644528373,AdamW,32
r100_5_4,F,resnet18,1.0,0.8055,989.0,48,0.003582241298917958,0.007763136926518278,0.15550542280438276,0.2905245046820947,7,3,0.16809606827487694,0.7461747238540164,AdamW,32
r100_5_5,F,resnet18,1.0,0.7448,950.0,50,0.00040362388764277854,1.0533357083936445e-06,0.10407232713092916,0.4602524086984233,4,1,0.3061148129005219,0.5359655585817406,AdamW,32
r100s_1_1,R,resnet18,0.9333,0.7841,665.0,33,0.0009156657478750338,3.662193180092235e-05,0.02460142849729487,0.05180515678771963,15,2,0.017059909409355756,0.329101324768397,AdamW,32
r100s_1_2,R,resnet18,0.9733,0.731,826.0,20,0.0026351286698511694,0.0001090307579034329,0.19440898935095996,0.3215020987217665,15,3,0.3889696318109189,0.01705361741196526,AdamW,32
r100s_1_3,R,resnet18,0.8933,0.7242,899.0,24,0.02596859535982787,2.1408631037914765e-05,0.14508242813119088,0.4996440005381837,0,2,0.07222941131528252,0.4062621299382639,SGD,32
r100s_1_4,R,resnet18,0.9867,0.5102,847.0,35,0.014845064463909534,0.0009231257339370836,0.031193285759121447,0.4384079611525675,4,3,0.02293564566205551,0.7741748178409238,AdamW,32
r100s_1_5,R,resnet18,0.88,0.68,990.0,33,0.002869018733247497,0.007978661503379302,0.06699799998320391,0.11115641301809728,9,2,0.03759293942299052,0.08961808490340448,SGD,32
r100s_2_1,R,resnet18,0.9067,0.6761,839.0,24,0.02021755075362081,1.009758994438136e-06,0.1502850378981159,0.3847146237995466,2,2,0.13103980754583078,0.5441538146365856,AdamW,32
r100s_2_2,R,resnet18,1.0,0.7567,933.0,31,0.09584917207144615,6.45906725574108e-06,0.1007127843813664,0.3108780082362011,15,3,0.07426281104335568,0.825154048070707,SGD,32
r100s_2_3,R,resnet18,0.96,0.7609,929.0,38,0.004725360103671659,0.006611015729141342,0.005124475836087022,0.39746996672804397,15,2,0.24620561139820157,0.9998041007710029,AdamW,32
r100s_2_4,R,resnet18,0.9333,0.7783,866.0,30,0.000458417603148543,6.283935408451627e-06,0.13346391807878497,0.29829136829929215,9,2,0.35219697744027134,0.7921218746670776,AdamW,32
r100s_2_5,R,resnet18,0.9333,0.7827,938.0,36,0.0002619244687062216,2.2196783881428015e-05,0.062335867187849794,0.15915453476843414,6,1,0.29642010875018654,0.6309511211410377,AdamW,32
r100s_3_1,R,resnet18,0.9867,0.6832,825.0,24,0.010075077894785215,0.0008016631879017481,0.176661218241162,0.31183610352780444,12,2,0.10797115670601043,0.8958862181960668,SGD,32
r100s_3_2,R,resnet18,0.9467,0.7905,976.0,47,0.00018715573759587513,0.0001505087616510549,0.13002594411199975,0.05097511563099656,4,1,0.04275730752558944,0.04566051779655625,AdamW,32
r100s_3_3,R,resnet18,0.96,0.7894,968.0,40,0.00022364022765288428,1.116516270949873e-06,0.028981598038342486,0.1512369403459513,5,3,0.22731741479386938,0.7760066397609701,AdamW,32
r100s_3_4,R,resnet18,0.92,0.7911,792.0,23,0.0006576133928487159,0.0019457862888025933,0.1226489673054044,0.26461561465757777,14,2,0.1981718689855796,0.853870334437603,AdamW,32
r100s_3_5,R,resnet18,0.9333,0.7777,885.0,43,0.022271212508462635,4.930940103983188e-06,0.028293103342537332,0.2753210617526348,6,3,0.09764096252034618,0.6075391087944939,SGD,32
r100s_4_1,R,resnet18,0.92,0.6351,842.0,35,0.00020257208916786389,0.00012830169947033836,0.17718841986215492,0.17863488000124988,14,2,0.006328497138622513,0.9294372337437613,SGD,32
r100s_4_2,R,resnet18,0.92,0.7903,815.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
r100s_4_3,R,resnet18,0.8467,0.6577,974.0,47,0.0029107095447561803,7.191656503912237e-06,0.13768700391205319,0.31851843518618655,9,2,0.12583575496465685,0.37607449254445013,SGD,32
r100s_4_4,R,resnet18,0.96,0.7828,855.0,38,0.09530664253972224,1.2420459834831075e-05,0.1215368674738624,0.09468628713631247,7,1,0.2929767612873979,0.3947132415669225,SGD,32
r100s_4_5,R,resnet18,0.9867,0.7865,879.0,39,0.00019908203298790925,9.518984054070178e-06,0.07041641045843969,0.18230954905502925,4,1,0.2929512010028043,0.27953449338069636,AdamW,32
r100s_5_1,R,resnet18,1.0,0.785,903.0,35,0.0011730014570138197,0.001993431965100558,0.019859021327994233,0.33720447490599537,10,3,0.007763940905631095,0.001096686195724672,AdamW,32
r100s_5_2,R,resnet18,0.9867,0.7866,933.0,38,0.0028961288676041226,1.261425025803148e-06,0.18843167712413866,0.4556815917460741,11,3,0.04355683460272537,0.7442006849336338,AdamW,32
r100s_5_3,R,resnet18,1.0,0.7716,920.0,21,0.003004722700271062,1.251629189353056e-06,0.008328082207041163,0.499536285844018,15,1,0.2608206908245974,0.29825667040805504,AdamW,32
r100s_5_4,R,resnet18,1.0,0.7546,900.0,45,0.008498459387366842,1.054156504868904e-06,0.008888922328417564,0.17839546732692071,5,1,0.03997767147127245,0.40776140219514434,AdamW,32
r100s_5_5,R,resnet18,1.0,0.7183,906.0,50,0.0026248907150427814,1.6352333820364432e-06,0.1117004498733515,0.49358575426615714,1,1,0.3985269746364765,0.5188206946709945,AdamW,32


==> anc/results/r3000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8706,0.8661
1,2,0,0.8696,0.8656
1,3,0,0.8725,0.8672
1,4,0,0.8722,0.8672
1,5,0,0.8716,0.8682
2,1,0,0.8766,0.8677
2,2,0,0.8815,0.8687
2,3,0,0.8793,0.866
2,4,0,0.8775,0.8666
2,5,0,0.8775,0.8666
3,1,0,0.8704,0.8666
3,2,0,0.8713,0.866
3,3,0,0.8705,0.8695
3,4,0,0.8705,0.8664
3,5,0,0.8717,0.8674
4,1,0,0.8735,0.8683
4,2,0,0.8719,0.8626
4,3,0,0.8729,0.8655
4,4,0,0.8698,0.8641
4,5,0,0.8713,0.8687
5,1,0,0.867,0.8675
5,2,0,0.8686,0.8657
5,3,0,0.8679,0.8683
5,4,0,0.8632,0.8656
5,5,0,0.8672,0.8681


==> anc/results/r3000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r3000_1_1,CV,resnet18,0.8706,0.8661,30522.0,31,0.00035797519181706046,1.0750467581713044e-05,0.02991823603348845,0.2617124640329158,9,2,0.011033433439182352,0.03488346271650311,AdamW,32
r3000_1_2,CV,resnet18,0.8696,0.8656,31482.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
r3000_1_3,CV,resnet18,0.8725,0.8672,34211.0,38,0.0028449526236412077,2.708311563427769e-05,0.19761343709625112,0.0038405002231769493,15,1,0.005824707990277034,0.03267936024992602,AdamW,32
r3000_1_4,CV,resnet18,0.8722,0.8672,36363.0,37,0.0008674767665338137,2.7376411702958067e-06,0.1841121119632486,0.19953987846646598,10,1,0.36553578509592716,0.2777223607539947,AdamW,32
r3000_1_5,CV,resnet18,0.8716,0.8682,36553.0,40,0.002330372243541512,1.1748474938808496e-05,0.15112022592619648,0.4132064204729408,3,1,0.3697039106928402,0.5431079324437281,AdamW,32
r3000_2_1,CV,resnet18,0.8766,0.8677,32038.0,31,0.0011529522253836393,5.366231868445857e-06,0.1105219975609093,0.32169716669661375,7,2,0.07324817641168017,0.3180640258041103,AdamW,32
r3000_2_2,CV,resnet18,0.8815,0.8687,34662.0,41,0.0015830176483631374,0.0004233680848102723,0.13317578267282074,0.16770592664651063,7,3,0.03957837726953202,0.8077917055372461,AdamW,32
r3000_2_3,CV,resnet18,0.8793,0.866,30919.0,35,0.0018436118974079854,1.015354252557413e-06,0.06723468438173387,0.23366369899201667,8,3,0.06266660082439088,0.8397678331066332,AdamW,32
r3000_2_4,CV,resnet18,0.8775,0.8666,32981.0,45,0.0018375176346928325,2.279126318363066e-05,0.15370361454349413,0.05293011117266014,4,1,0.30485194130253784,0.16320664092462087,AdamW,32
r3000_2_5,CV,resnet18,0.8775,0.8666,29327.0,47,0.0021538162402409207,8.72138856764757e-06,0.023997781694913064,0.43830150960958447,13,2,0.3139169132374115,0.35114287902791064,AdamW,32
r3000_3_1,CV,resnet18,0.8704,0.8666,24103.0,27,0.0010542447421449644,1.2717766296872458e-05,0.0006445433596819622,0.1908939938227633,8,2,0.04594833813981469,0.27316492106790186,AdamW,32
r3000_3_2,CV,resnet18,0.8713,0.866,29177.0,38,0.0004314839252196418,0.0009508395355117927,0.1425497730221854,0.10974206157958434,15,3,0.007167825242377186,0.7356970819500671,AdamW,32
r3000_3_3,CV,resnet18,0.8705,0.8695,32865.0,47,0.001417138559759276,1.202621837174309e-05,0.040817800896586265,0.24607556792308968,13,2,0.09448199639442645,0.3331716665623595,AdamW,32
r3000_3_4,CV,resnet18,0.8705,0.8664,22713.0,36,0.001980992662734238,2.2508309199772152e-05,0.15131217411484257,0.11788412485492306,11,1,0.3015254037737379,0.03476352503777741,AdamW,32
r3000_3_5,CV,resnet18,0.8717,0.8674,29315.0,50,0.0015225312923038531,1.0429095450314599e-06,0.11148379433530833,0.47192158590753336,2,1,0.288526430238649,0.5965947224895326,AdamW,32
r3000_4_1,CV,resnet18,0.8735,0.8683,27916.0,41,0.0021277103799002143,2.8519589347641973e-05,0.042118443679281005,0.38580974786479744,8,2,0.09899352222688831,0.7882808002744036,AdamW,32
r3000_4_2,CV,resnet18,0.8719,0.8626,23392.0,27,0.0011290980013986844,8.265524884458884e-05,0.18478819635904573,0.2539554852786507,2,3,0.3755991907354274,0.0364106019595417,AdamW,32
r3000_4_3,CV,resnet18,0.8729,0.8655,22550.0,34,0.0005507319000264405,0.00032782838063488896,0.11561716922779121,0.006726088737662468,14,1,0.03008593309745927,0.3419112162300644,AdamW,32
r3000_4_4,CV,resnet18,0.8698,0.8641,27981.0,31,0.0026437875270173467,4.2636094422974164e-06,0.1368489098265572,0.47735073476393586,3,1,0.2753589732737371,0.22216784301115095,AdamW,32
r3000_4_5,CV,resnet18,0.8713,0.8687,32302.0,48,0.0006787901477130273,1.3744436739323752e-06,0.14791386810078666,0.2626770975712373,12,3,0.06056887229979988,0.9370920671678519,AdamW,32
r3000_5_1,CV,resnet18,0.867,0.8675,26867.0,26,0.0012928853785781577,2.3936004860731664e-06,0.10618832401715741,0.0030186112063345094,12,1,0.19350912366897843,0.687789581753863,AdamW,32
r3000_5_2,CV,resnet18,0.8686,0.8657,32491.0,41,0.0020582634438689744,0.002275332327286625,0.13137446085127275,0.04926948713600507,13,3,0.1200805369064059,0.8214712739915035,AdamW,32
r3000_5_3,CV,resnet18,0.8679,0.8683,31066.0,37,0.0014372480186937656,2.5187822947429038e-05,0.19251887003403817,0.00040535253519544123,15,1,0.003808454481337556,0.03054450320382024,AdamW,32
r3000_5_4,CV,resnet18,0.8632,0.8656,30679.0,47,0.002454626895112629,7.174280468421768e-06,0.15539908412838035,0.0581113776115505,3,1,0.3041511790406637,0.07073970253609986,AdamW,32
r3000_5_5,CV,resnet18,0.8672,0.8681,26384.0,45,0.0019161941220171771,1.1763822831955758e-05,0.0537255179842148,0.43337326304344703,0,2,0.39675068647456263,0.4273424073278109,AdamW,32


==> anc/results/r3000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.875,0.8673
1,2,0,0.8824,0.8655
1,3,0,0.8774,0.8644
1,4,0,0.9008,0.8664
1,5,0,0.8892,0.8692
2,1,0,0.9092,0.8637
2,2,0,0.8926,0.8646
2,3,0,0.8808,0.8689
2,4,0,0.8978,0.8648
2,5,0,0.8827,0.864
3,1,0,0.9047,0.8646
3,2,0,0.8708,0.8674
3,3,0,0.8922,0.8627
3,4,0,0.8735,0.8652
3,5,0,0.8657,0.8634
4,1,0,0.8744,0.866
4,2,0,0.8671,0.8684
4,3,0,0.8739,0.8573
4,4,0,0.8881,0.8609
4,5,0,0.8839,0.8649
5,1,0,0.8608,0.8657
5,2,0,0.8563,0.864
5,3,0,0.8794,0.8651
5,4,0,0.8902,0.8653
5,5,0,0.8732,0.8664
1,1,1,0.8928,0.8685
1,2,1,0.8871,0.8566
1,3,1,0.8861,0.855
1,4,1,0.8902,0.855
1,5,1,0.8938,0.8683
2,1,1,0.8868,0.8631
2,2,1,0.8842,0.8605
2,3,1,0.8946,0.8654
2,4,1,0.8941,0.8607
2,5,1,0.8974,0.863
3,1,1,0.8862,0.8646
3,2,1,0.8903,0.8712
3,3,1,0.9002,0.8647
3,4,1,0.885,0.8603
3,5,1,0.8852,0.8628
4,1,1,0.8955,0.8544
4,2,1,0.9067,0.8635
4,3,1,0.9041,0.8615
4,4,1,0.8933,0.8624
4,5,1,0.8945,0.8622
5,1,1,0.9041,0.8676
5,2,1,0.8988,0.8645
5,3,1,0.8902,0.8652
5,4,1,0.8894,0.8589
5,5,1,0.885,0.8552


==> anc/results/r3000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r3000_1_1,F,resnet18,0.875,0.8673,5990.0,47,0.0013493353748062235,0.0003079205877742351,0.00219422048270293,0.08350858337140456,13,1,0.11483520788333984,0.12898767072769662,AdamW,32
r3000_1_2,F,resnet18,0.8824,0.8655,5657.0,37,0.0006201495079102977,0.0006103069860804566,0.15762712687493552,0.2082878655527325,0,3,0.39800412450168726,0.29511916277649386,AdamW,32
r3000_1_3,F,resnet18,0.8774,0.8644,5905.0,38,0.0004388313839579911,3.1824618354764045e-05,0.07570361714745326,0.1730704879876425,15,1,0.23102851576438893,0.3618614041744084,AdamW,32
r3000_1_4,F,resnet18,0.9008,0.8664,7043.0,46,0.0021558906633316935,2.186917690149351e-05,0.13264564808040008,0.13573364629658274,4,1,0.3242578133102179,0.20083831334208982,AdamW,32
r3000_1_5,F,resnet18,0.8892,0.8692,8352.0,39,0.0021827202459443022,1.2293352721560085e-05,0.14421002337319294,0.09312778131051391,7,2,0.15279025605362917,0.8697832573658,AdamW,32
r3000_2_1,F,resnet18,0.9092,0.8637,7958.0,43,0.0019740214402180476,3.0791188618936886e-05,0.03101625229877169,0.07432768728291582,9,1,0.2214120500956575,0.018044856843295265,AdamW,32
r3000_2_2,F,resnet18,0.8926,0.8646,8490.0,40,0.0005160450274315675,0.0011172970869962721,0.19190335740791056,0.49599562339388137,13,2,0.16977824463107105,0.13317331369832708,AdamW,32
r3000_2_3,F,resnet18,0.8808,0.8689,8599.0,39,0.0010862927907693708,6.485032896615678e-05,0.19571248413051004,0.007399652734789984,15,1,0.0102157817001515,0.1917805833645678,AdamW,32
r3000_2_4,F,resnet18,0.8978,0.8648,8443.0,29,0.0005443915517590968,6.485312799756612e-05,0.17255561610943826,0.43955652573635173,11,1,0.11026433381806357,0.12286794966178066,AdamW,32
r3000_2_5,F,resnet18,0.8827,0.864,8564.0,46,0.002640637596367645,5.173386401633315e-05,0.13930451314929038,0.3425913654254364,5,2,0.24634460886109008,0.6681767501110994,AdamW,32
r3000_3_1,F,resnet18,0.9047,0.8646,8485.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
r3000_3_2,F,resnet18,0.8708,0.8674,6711.0,42,0.001975871313284023,0.0008467928201101083,0.052760547406341396,0.14485067371465962,0,3,0.397140052170972,0.7345045082592367,AdamW,32
r3000_3_3,F,resnet18,0.8922,0.8627,7018.0,32,0.0003609710539177994,7.570017243255671e-05,0.05437340226531272,0.18255928965325055,1,2,0.3565281208811307,0.5628106581659137,AdamW,32
r3000_3_4,F,resnet18,0.8735,0.8652,7658.0,48,0.004150941186716972,2.458413824089847e-06,0.1514372462140828,0.029382971432936063,10,1,0.19317911301410992,0.3842455587771764,AdamW,32
r3000_3_5,F,resnet18,0.8657,0.8634,7349.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
r3000_4_1,F,resnet18,0.8744,0.866,7469.0,40,0.0011529522253836393,2.1708253317268823e-05,0.18481065380665695,0.3287224456872862,11,2,0.1815096226428385,0.07946851228725602,AdamW,32
r3000_4_2,F,resnet18,0.8671,0.8684,7087.0,40,0.0015250180050241093,0.001646568558841343,0.03442215186494128,0.13179943091994215,1,3,0.3877285408712275,0.7191781251815845,AdamW,32
r3000_4_3,F,resnet18,0.8739,0.8573,7310.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
r3000_4_4,F,resnet18,0.8881,0.8609,8280.0,39,0.0029927017897276808,2.162411529105521e-06,0.1873467949637863,0.15815268988170444,5,1,0.20151315869968095,0.12185258708308999,AdamW,32
r3000_4_5,F,resnet18,0.8839,0.8649,7834.0,32,0.002142505321875519,3.999755283058112e-06,0.1711673658026531,0.031597856734202984,6,2,0.3623593959299951,0.5711518004448981,AdamW,32
r3000_5_1,F,resnet18,0.8608,0.8657,8746.0,49,0.0016201894451854893,3.7742171111295013e-06,0.041165766612550295,0.02432817858242807,8,2,0.13447755571834447,0.2277845523652151,AdamW,32
r3000_5_2,F,resnet18,0.8563,0.864,8012.0,32,0.00023732141995493904,9.125205794752188e-05,0.17335827968571288,0.0512981427414855,9,3,0.04120668925647131,0.5660259045951412,AdamW,32
r3000_5_3,F,resnet18,0.8794,0.8651,8210.0,50,0.003145482421932886,0.0027418571976618586,0.11275403416842575,0.22084585486424396,5,1,0.3088753135129997,0.2458382412143163,AdamW,32
r3000_5_4,F,resnet18,0.8902,0.8653,7877.0,46,0.0025748956635494604,1.895851081569741e-06,0.18040489105703794,0.0022545380294811007,9,1,0.3923077016857253,0.31463451300648054,AdamW,32
r3000_5_5,F,resnet18,0.8732,0.8664,7558.0,46,0.0006635227313042311,3.4078508863092e-06,0.09756137355313861,0.43041869432296853,2,1,0.30500815203109644,0.6681767501110994,AdamW,32
r3000s_1_1,R,resnet18,0.8928,0.8685,7138.0,34,0.0008802452685266571,3.2113129165216392e-06,0.10163174923996916,0.30060699105886257,11,3,0.11192779732811692,0.6271802119713514,AdamW,32
r3000s_1_2,R,resnet18,0.8871,0.8566,6369.0,49,0.006907450132587908,0.000546277824621778,0.061554571461409455,0.04522082025229639,8,3,0.2055361079200633,0.8592390561775927,AdamW,32
r3000s_1_3,R,resnet18,0.8861,0.855,6207.0,40,0.020892464141877762,0.008473879892259636,0.08476346571238114,0.24864536306647766,5,3,0.1784912889024327,0.6742679997264173,SGD,32
r3000s_1_4,R,resnet18,0.8902,0.855,6021.0,45,0.01984754015385466,0.00867249770319387,0.09577750662807713,0.07257845697128512,3,3,0.15787960136247692,0.09278846505638605,SGD,32
r3000s_1_5,R,resnet18,0.8938,0.8683,7244.0,31,0.0005103175585202758,0.00031397846945126375,0.03589940266630423,0.2751097261664548,3,2,0.32225120710392346,0.3173400997947505,AdamW,32
r3000s_2_1,R,resnet18,0.8868,0.8631,6157.0,24,0.0003841421322547785,8.455961183997679e-06,0.09167160304681424,0.09181525311615837,4,1,0.2214120500956575,0.01744252323168033,AdamW,32
r3000s_2_2,R,resnet18,0.8842,0.8605,9735.0,41,0.04661538730855446,0.0011315635842607192,0.046360728819696065,0.1493273671013712,8,3,0.004837809655544265,0.6803516605963338,SGD,32
r3000s_2_3,R,resnet18,0.8946,0.8654,9065.0,39,0.002292902832657194,5.587402934326855e-05,0.1922599189048595,0.16623136805863453,15,1,0.215660905486839,0.16942518789757544,AdamW,32
r3000s_2_4,R,resnet18,0.8941,0.8607,7949.0,49,0.007046988068585995,1.6095315046667525e-06,0.19528213984196596,0.012170754537096271,8,1,0.39234320590203664,0.3740759397795459,AdamW,32
r3000s_2_5,R,resnet18,0.8974,0.863,7545.0,37,0.004063786148863416,1.1071473630469298e-06,0.08509281058660659,0.13530832893914058,5,1,0.29084015176549066,0.522534808109745,AdamW,32
r3000s_3_1,R,resnet18,0.8862,0.8646,7185.0,48,0.0019840533499274247,0.00016470231996275903,0.1884665350181456,0.41212257057387985,9,2,0.33978970170930184,0.7555956002038111,AdamW,32
r3000s_3_2,R,resnet18,0.8903,0.8712,6702.0,50,0.0012444417901076893,0.004599507673040941,0.02282058472007039,0.40766456778656085,10,3,0.3671779153181287,0.6876618129662321,AdamW,32
r3000s_3_3,R,resnet18,0.9002,0.8647,6293.0,36,0.0004775934686875246,2.3136866115222084e-05,0.0106331981210517,0.4507536599584271,6,3,0.19909928394737766,0.07791236742305892,AdamW,32
r3000s_3_4,R,resnet18,0.885,0.8603,5625.0,17,0.0005541553117864705,6.555428627946619e-05,0.07688706556622515,0.07871380153269464,10,1,0.06241829811477161,0.5905187608926501,AdamW,32
r3000s_3_5,R,resnet18,0.8852,0.8628,7120.0,39,0.0005064926670891349,5.044050083845243e-06,0.0457223619309185,0.3958325586502595,8,1,0.2853113232644302,0.5712582353116545,AdamW,32
r3000s_4_1,R,resnet18,0.8955,0.8544,7156.0,20,0.005925822122433795,2.293237542427215e-06,0.19877051410468927,0.1428915349600966,2,2,0.049871905811623034,0.061347382035248206,AdamW,32
r3000s_4_2,R,resnet18,0.9067,0.8635,5988.0,23,0.0023168277300138177,0.0008467928201101083,0.14591303289647461,0.283043589895904,1,3,0.09638060174986335,0.13232583948303678,AdamW,32
r3000s_4_3,R,resnet18,0.9041,0.8615,6913.0,32,0.0007195041330251589,2.126292007641382e-05,0.18759601186123157,0.14047721126212626,6,2,0.30171344702964675,0.7666888674643897,AdamW,32
r3000s_4_4,R,resnet18,0.8933,0.8624,8192.0,43,0.0034445052631768176,1.6371420989497848e-06,0.14187163511247305,0.11927447039260236,5,1,0.25323843796505596,0.5178580633503602,AdamW,32
r3000s_4_5,R,resnet18,0.8945,0.8622,7694.0,18,0.0006661521594987268,7.708698593320223e-05,0.07942500440684486,0.0723122502939517,10,1,0.3441199118731022,0.7455209564460898,AdamW,32
r3000s_5_1,R,resnet18,0.9041,0.8676,7497.0,33,0.00023132103187588438,4.038778328435027e-05,0.10773065328527043,0.1484771374127962,3,3,0.07221387611426916,0.138722795319682,AdamW,32
r3000s_5_2,R,resnet18,0.8988,0.8645,7758.0,47,0.00037307109052154517,0.004938930545555054,0.12156017308066641,0.474231686404434,9,1,0.1857187671857242,0.5081583470040705,AdamW,32
r3000s_5_3,R,resnet18,0.8902,0.8652,7010.0,36,0.0016331994198250763,1.006157188386317e-06,0.005124475836087022,0.39893238414529847,9,2,0.31021168443243957,0.7935456830642174,AdamW,32
r3000s_5_4,R,resnet18,0.8894,0.8589,5816.0,26,0.00019011967024028695,0.0013251612693115488,0.13074858058806102,0.08127741684701052,11,3,0.0009268546252316702,0.683810878290556,AdamW,32
r3000s_5_5,R,resnet18,0.885,0.8552,7065.0,26,0.08720616550507963,0.0016054845169200594,0.010792420429029372,0.09523888672775133,7,3,0.13281925981427098,0.3599831951713076,SGD,32


==> anc/results/r300cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8303,0.816
1,2,0,0.8098,0.815
1,3,0,0.8019,0.8205
1,4,0,0.8252,0.818
1,5,0,0.8279,0.8226
2,1,0,0.8281,0.8177
2,2,0,0.8208,0.8086
2,3,0,0.8122,0.8193
2,4,0,0.8322,0.819
2,5,0,0.8289,0.7978
3,1,0,0.8406,0.8185
3,2,0,0.8495,0.8088
3,3,0,0.8558,0.8077
3,4,0,0.8248,0.8138
3,5,0,0.8494,0.8019
4,1,0,0.778,0.8271
4,2,0,0.7799,0.8026
4,3,0,0.7574,0.8188
4,4,0,0.7733,0.8191
4,5,0,0.7817,0.8217
5,1,0,0.8418,0.8374
5,2,0,0.8385,0.8343
5,3,0,0.8046,0.8183
5,4,0,0.8443,0.8324
5,5,0,0.8454,0.8245


==> anc/results/r300cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r300_1_1,CV,resnet18,0.8303,0.816,5877.0,28,0.0004468380322952707,3.506657840328238e-06,0.16168242242383649,0.1344206227247643,11,2,0.03574526016502849,0.6734125266481037,AdamW,32
r300_1_2,CV,resnet18,0.8098,0.815,6048.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
r300_1_3,CV,resnet18,0.8019,0.8205,5961.0,32,0.0023363444886550736,0.00011324914818136902,0.14202707406826628,0.32192147509386393,3,3,0.33914334970374704,0.09847868184919055,AdamW,32
r300_1_4,CV,resnet18,0.8252,0.818,6349.0,35,0.00028675819516184916,0.001296185176810909,0.16043091235232204,0.21154202353219578,7,1,0.2789780925836968,0.18719329393471773,AdamW,32
r300_1_5,CV,resnet18,0.8279,0.8226,6757.0,50,0.0005044683471409356,1.3097036127696583e-06,0.12313484010067932,0.45602758203001537,1,1,0.36456228910925664,0.5336111034304787,AdamW,32
r300_2_1,CV,resnet18,0.8281,0.8177,9096.0,46,0.0006904146914121846,1.3786437528993258e-05,0.1624145046923392,0.3995578606708661,7,2,0.2808804103805639,0.665871105204358,AdamW,32
r300_2_2,CV,resnet18,0.8208,0.8086,7815.0,27,0.0009021902793326518,0.008295460262932092,0.062246058975334424,0.21794540468067963,0,3,0.2731616182277558,0.9891645177696198,AdamW,32
r300_2_3,CV,resnet18,0.8122,0.8193,8067.0,26,0.0007489267859740508,1.0463358564793765e-05,0.08418437148311944,0.011011106875463677,6,3,0.38137042030092305,0.028130195554700144,AdamW,32
r300_2_4,CV,resnet18,0.8322,0.819,8574.0,47,0.0010993718002235055,0.00898843509683897,0.15738874164093486,0.27821516274511604,6,2,0.051706789406473566,0.5549230591335241,AdamW,32
r300_2_5,CV,resnet18,0.8289,0.7978,10317.0,49,0.0017197025838882737,3.9111589556709486e-06,0.11307869798494449,0.49977387159407877,0,1,0.23029932149456817,0.5087628183890074,AdamW,32
r300_3_1,CV,resnet18,0.8406,0.8185,8819.0,27,0.0025502059278668244,6.543167606402309e-06,0.021558588648290536,0.2639191615715801,9,2,0.057302016676238576,0.31445010124457073,AdamW,32
r300_3_2,CV,resnet18,0.8495,0.8088,10293.0,48,0.002639746787327315,0.006413789448619619,0.1929110397640646,0.02626385803774789,2,3,0.3993996780572148,0.936733662992571,AdamW,32
r300_3_3,CV,resnet18,0.8558,0.8077,9307.0,35,0.001137033274267649,2.7817970087053823e-05,0.18538659523580656,0.030205326521572505,15,1,0.01924098255346786,0.0010826743507423575,AdamW,32
r300_3_4,CV,resnet18,0.8248,0.8138,9947.0,42,0.003069350668225519,0.0037489113694093323,0.1556423354927477,0.10940033558379364,3,3,0.3743402397057499,0.5178580633503602,AdamW,32
r300_3_5,CV,resnet18,0.8494,0.8019,10175.0,46,0.0038992310044803987,2.667581691153409e-06,0.13558549324797511,0.1899491949482423,3,1,0.3313689249010658,0.691208312804926,AdamW,32
r300_4_1,CV,resnet18,0.778,0.8271,8918.0,36,0.0022843495591283324,0.00016575276278290538,0.09692848230118789,0.259423792280199,4,3,0.014918205608301134,0.72958505953303,AdamW,32
r300_4_2,CV,resnet18,0.7799,0.8026,9423.0,39,0.0011286433193569533,0.000731875242808169,0.19782404365042094,0.0979072617446175,0,3,0.2579693924571417,0.22956918230028472,AdamW,32
r300_4_3,CV,resnet18,0.7574,0.8188,7207.0,31,0.0004516686965723304,0.0014781785638048612,0.02731507326683086,0.4448346684910355,4,2,0.10252809509542243,0.043826866918762,AdamW,32
r300_4_4,CV,resnet18,0.7733,0.8191,9798.0,50,0.0007459273929740931,3.953998171055626e-06,0.17393151586501143,0.11544572728194694,3,1,0.2519434701360379,0.10069816901589962,AdamW,32
r300_4_5,CV,resnet18,0.7817,0.8217,10483.0,45,0.0007924016349154077,0.0014964255219513472,0.05789307690244062,0.10454483425385208,6,1,0.21763011657831383,0.35689037047326555,AdamW,32
r300_5_1,CV,resnet18,0.8418,0.8374,10190.0,47,0.00230242733277853,1.0873658609210977e-06,0.10216146686152394,0.08602566582197486,8,3,0.23954048374159237,0.47005977354200384,AdamW,32
r300_5_2,CV,resnet18,0.8385,0.8343,10008.0,35,0.0018253364059424028,0.0003037160339434234,0.1367841922611165,0.16929805376127235,13,2,0.042023780439696005,0.17968909478043416,AdamW,32
r300_5_3,CV,resnet18,0.8046,0.8183,10607.0,48,0.09197859392764428,2.2925436897347075e-05,0.10346189404139078,0.07584783348262743,11,3,0.3567960926170185,0.794978499932032,SGD,32
r300_5_4,CV,resnet18,0.8443,0.8324,9221.0,31,0.0013145481236514786,1.051446094742329e-06,0.10941154773102314,0.17237015224440666,10,1,0.1255413648153292,0.3454190162765543,AdamW,32
r300_5_5,CV,resnet18,0.8454,0.8245,9231.0,47,0.001957252167714767,1.1441291461283855e-06,0.08898110553258064,0.4443780246796934,2,1,0.2873580167672752,0.6821412068247361,AdamW,32


==> anc/results/r300rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9519,0.7965
1,2,0,0.8898,0.8163
1,3,0,0.913,0.7938
1,4,0,0.8261,0.8273
1,5,0,0.8758,0.8248
2,1,0,0.854,0.8164
2,2,0,0.8121,0.8148
2,3,0,0.882,0.783
2,4,0,0.8207,0.8041
2,5,0,0.9084,0.7997
3,1,0,0.7671,0.7931
3,2,0,0.837,0.8069
3,3,0,0.8649,0.8125
3,4,0,0.8222,0.8114
3,5,0,0.8703,0.8117
4,1,0,0.8463,0.8208
4,2,0,0.8168,0.8259
4,3,0,0.8587,0.8154
4,4,0,0.8082,0.7967
4,5,0,0.7298,0.6965
5,1,0,0.9037,0.8213
5,2,0,0.8339,0.8186
5,3,0,0.8921,0.7811
5,4,0,0.9006,0.8323
5,5,0,0.8929,0.813
1,1,1,0.8828,0.762
1,2,1,0.903,0.8085
1,3,1,0.9099,0.8112
1,4,1,0.9418,0.8014
1,5,1,0.941,0.8166
2,1,1,0.8898,0.7963
2,2,1,0.913,0.7974
2,3,1,0.8898,0.796
2,4,1,0.9193,0.7891
2,5,1,0.9239,0.7971
3,1,1,0.9309,0.8127
3,2,1,0.9053,0.7852
3,3,1,0.9084,0.8056
3,4,1,0.9092,0.7939
3,5,1,0.927,0.7969
4,1,1,0.816,0.7946
4,2,1,0.8711,0.8001
4,3,1,0.8812,0.7613
4,4,1,0.8781,0.8022
4,5,1,0.896,0.8066
5,1,1,0.9022,0.8054
5,2,1,0.9332,0.8256
5,3,1,0.9022,0.8238
5,4,1,0.9255,0.8301
5,5,1,0.9037,0.826


==> anc/results/r300rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r300_1_1,F,resnet18,0.9519,0.7965,945.0,43,0.014931902962666319,3.213732840171211e-05,0.08791979638245237,0.0035594903565913383,4,3,0.23055197282833717,0.7976158792137986,AdamW,32
r300_1_2,F,resnet18,0.8898,0.8163,1436.0,41,0.0034800305837965786,0.0015416861775724006,0.17883546126723604,0.07860371689143268,4,3,0.05031851249387749,0.12457568037378547,AdamW,32
r300_1_3,F,resnet18,0.913,0.7938,1193.0,27,0.04775170249561284,0.00016281737525377176,0.1718883942236097,0.3216890624806691,1,2,0.1508845542069801,0.431631963152416,SGD,32
r300_1_4,F,resnet18,0.8261,0.8273,1368.0,36,0.00046829458724556106,6.585870620038236e-06,0.12320840038742516,0.2525057359185385,6,3,0.305100336973117,0.8920743175022212,AdamW,32
r300_1_5,F,resnet18,0.8758,0.8248,1433.0,45,0.0002963370529870664,4.9336786459925865e-06,0.1986619245231477,0.0051538225970384766,7,1,0.23187151979277665,0.9622362765795307,AdamW,32
r300_2_1,F,resnet18,0.854,0.8164,1477.0,45,0.0010960077901842529,4.8362602302642076e-05,0.001343452449534148,0.2593303969220198,15,1,0.03880391864756488,0.02475933094133359,AdamW,32
r300_2_2,F,resnet18,0.8121,0.8148,1505.0,48,0.0016929948239776463,0.004210304855811865,0.062246058975334424,0.33488823439760296,7,2,0.11138607473396174,0.5317621483472095,AdamW,32
r300_2_3,F,resnet18,0.882,0.783,1156.0,26,0.010821223375770262,1.037934828597018e-06,0.06616751708543275,0.12323386666801472,8,3,0.1770652072413455,0.760300979907081,SGD,32
r300_2_4,F,resnet18,0.8207,0.8041,1541.0,50,0.002460101529507722,3.1627498598052996e-05,0.12956044403418304,0.22649012051679535,3,1,0.35210439461066967,0.27411380412968395,AdamW,32
r300_2_5,F,resnet18,0.9084,0.7997,1361.0,46,0.0017558573214511632,1.2065927202565816e-06,0.09756137355313861,0.4883530519780172,2,1,0.3342312422816818,0.47629450473548274,AdamW,32
r300_3_1,F,resnet18,0.7671,0.7931,1272.0,30,0.0006125165675615731,1.730786232635471e-06,0.15179312944886014,0.44506354111867635,14,1,0.21087850259516505,0.19835237573558145,AdamW,32
r300_3_2,F,resnet18,0.837,0.8069,1191.0,34,0.0003285630547971884,0.0027251881130428385,0.1270983045881152,0.2446006261079767,4,3,0.03454189173784167,0.16736178338142954,AdamW,32
r300_3_3,F,resnet18,0.8649,0.8125,1192.0,42,0.001051689985136479,0.00023827501741431593,0.005124475836087022,0.16961154269718598,15,1,0.21844081293236536,0.2641531513469405,AdamW,32
r300_3_4,F,resnet18,0.8222,0.8114,1303.0,48,0.0007766689948551749,0.005797514282458284,0.15879389396081275,0.44562527032671145,13,1,0.23199814299479637,0.0006689381299173815,AdamW,32
r300_3_5,F,resnet18,0.8703,0.8117,1327.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r300_4_1,F,resnet18,0.8463,0.8208,1400.0,45,0.00122007839959943,1.955494521571419e-05,0.0678737025392392,0.0015464340313394037,15,1,0.17070783918091473,0.9309113409812575,AdamW,32
r300_4_2,F,resnet18,0.8168,0.8259,1207.0,30,0.0006430311346193985,6.639184808498563e-05,0.030099361579918438,0.1278771128801101,13,2,0.09832104529584745,0.4373550592937669,AdamW,32
r300_4_3,F,resnet18,0.8587,0.8154,1182.0,25,0.0016291029485538903,1.435220061463652e-05,0.08612915965382963,0.11128866804126977,4,1,0.11839839851873962,0.2099816601370827,AdamW,32
r300_4_4,F,resnet18,0.8082,0.7967,1222.0,47,0.0008465405896516099,1.045690314930986e-05,0.04378540087510768,0.2606458726786143,0,1,0.2614865486535409,0.3360188019511766,AdamW,32
r300_4_5,F,resnet18,0.7298,0.6965,1258.0,23,0.0013016750968530698,0.0006778542311119348,0.1356577818974227,0.409465854220859,14,2,0.00792736295918471,0.6079069193162863,SGD,32
r300_5_1,F,resnet18,0.9037,0.8213,1675.0,35,0.0035705227104466104,3.7852107489028027e-06,0.14324203708682484,0.3244249045622319,7,1,0.08965961574187939,0.8826176589446245,AdamW,32
r300_5_2,F,resnet18,0.8339,0.8186,1421.0,41,0.0023775480538153165,7.255537894378163e-06,0.18013714954599136,0.30289207636749843,2,2,0.30219511574171554,0.9468843584500365,AdamW,32
r300_5_3,F,resnet18,0.8921,0.7811,1414.0,17,0.00011334837175719623,3.166607791811798e-06,0.03907507725304789,0.050927385571512565,4,3,0.39868506097161477,0.8386944269188743,AdamW,32
r300_5_4,F,resnet18,0.9006,0.8323,1675.0,32,0.0013208790763409527,0.0009180749109670986,0.04189745690650726,0.09963123655887399,14,3,0.29574574796395764,0.6797398337075329,AdamW,32
r300_5_5,F,resnet18,0.8929,0.813,1425.0,14,0.0010608059620344013,0.0017645752301351115,0.07072125820259809,0.4636448683001858,7,2,0.2867696088479472,0.7046216240886567,AdamW,32
r300s_1_1,R,resnet18,0.8828,0.762,1013.0,41,0.014139520546769122,1.5843678780855946e-05,0.04600832266635673,0.356938858875858,8,2,0.06073940157180496,0.6835570934458747,AdamW,32
r300s_1_2,R,resnet18,0.903,0.8085,1269.0,32,0.00016156056333324777,9.476044115831545e-06,0.07615075393387584,0.2958566469379513,3,2,0.07748374520778874,0.4160234250311965,AdamW,32
r300s_1_3,R,resnet18,0.9099,0.8112,1236.0,26,0.004062994780668978,0.0004905478215179606,0.15626291912003787,0.18333426181825732,9,2,0.13969828240165863,0.9431477134029531,AdamW,32
r300s_1_4,R,resnet18,0.9418,0.8014,1275.0,40,0.00010095901593565943,1.0683173555683616e-05,0.07670209551422834,0.1487828086522695,4,1,0.2800841924638288,0.19382495681396625,AdamW,32
r300s_1_5,R,resnet18,0.941,0.8166,1424.0,47,0.00018156787884102094,1.532127286387628e-05,0.03880693492248643,0.10736974501534183,7,1,0.3180023445467885,0.17655959457551473,AdamW,32
r300s_2_1,R,resnet18,0.8898,0.7963,1352.0,41,0.00010656433976086674,9.052241031361297e-06,0.1551568844299091,0.2642595870533834,12,2,0.1435995160149282,0.7890373055794663,AdamW,32
r300s_2_2,R,resnet18,0.913,0.7974,1426.0,50,0.00012406182071881907,0.00041540991854807055,0.1804922212910564,0.33642124099808635,3,3,0.3393301276575465,0.18832856551457347,AdamW,32
r300s_2_3,R,resnet18,0.8898,0.796,1205.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r300s_2_4,R,resnet18,0.9193,0.7891,1305.0,36,0.0014674524317277843,1.5284007934022523e-05,0.12009177388565048,0.10829241997248427,1,1,0.2964986063509822,0.12474982445048771,AdamW,32
r300s_2_5,R,resnet18,0.9239,0.7971,1188.0,34,0.00015427853867832738,5.7339061336491495e-06,0.06484752486534445,0.39798460910592715,4,1,0.33648951012137834,0.5039242056288218,AdamW,32
r300s_3_1,R,resnet18,0.9309,0.8127,1355.0,40,0.0006722176378734675,4.0209832185556045e-06,0.18538890931424898,0.03198932367669172,10,3,0.0710452024009561,0.9490945025663681,AdamW,32
r300s_3_2,R,resnet18,0.9053,0.7852,1350.0,40,0.006450689633316145,0.0016788530688020143,0.03517751581711704,0.12348938393926133,1,3,0.37182693936996547,0.7218343606036807,AdamW,32
r300s_3_3,R,resnet18,0.9084,0.8056,1321.0,32,0.001906277358858558,2.3034664387567636e-05,0.006169721586975291,0.24979409665336338,6,2,0.33050305262724194,0.9449165459956044,AdamW,32
r300s_3_4,R,resnet18,0.9092,0.7939,1016.0,10,0.00040534719272112434,2.063120097298603e-05,0.16744503082019485,0.060706270182141295,8,1,0.2697091352893879,0.37983853627370234,AdamW,32
r300s_3_5,R,resnet18,0.927,0.7969,1417.0,48,0.00045002356206319354,3.315874585698902e-05,0.17448490838162262,0.08596634113831544,6,1,0.2541922390209944,0.5742453072567103,AdamW,32
r300s_4_1,R,resnet18,0.816,0.7946,1356.0,44,0.053803887461444946,7.532362477059309e-05,0.06422806794098429,0.2726997876142535,10,2,0.16093092355555766,0.5946163949390293,SGD,32
r300s_4_2,R,resnet18,0.8711,0.8001,1138.0,21,0.005840267828002099,0.00015188557670157076,0.04251944838988558,0.41070506916785904,14,1,0.10350662207374407,0.003316742671346351,AdamW,32
r300s_4_3,R,resnet18,0.8812,0.7613,1142.0,24,0.006772460602119251,0.0009704762071721023,0.13821858437115286,0.34459020687745706,5,3,0.13593946558272715,0.572793869868875,SGD,32
r300s_4_4,R,resnet18,0.8781,0.8022,1185.0,30,0.05091934083565733,0.00046527646597844944,0.029745367886811393,0.1822765876628779,13,2,0.07561030378246195,0.47262130916577305,SGD,32
r300s_4_5,R,resnet18,0.896,0.8066,1814.0,47,0.001206410824753206,0.0007438668939668528,0.09190627346053179,0.22163402544927524,9,1,0.14161659300103163,0.023575586663520637,AdamW,32
r300s_5_1,R,resnet18,0.9022,0.8054,1727.0,48,0.02770236066055538,0.0006433486194375871,0.15843853788917506,0.3670996132314166,10,2,0.16093092355555766,0.5452760990477822,SGD,32
r300s_5_2,R,resnet18,0.9332,0.8256,1513.0,27,0.0005747759846478627,1.9960517332371368e-05,0.11963636309917029,0.3929920073328601,6,2,0.22288109529475106,0.18044690727147028,AdamW,32
r300s_5_3,R,resnet18,0.9022,0.8238,1681.0,42,0.0028133567478526465,0.005251137901889166,0.12672952575801627,0.03549723087460725,1,3,0.24101674599069156,0.5811028068517126,AdamW,32
r300s_5_4,R,resnet18,0.9255,0.8301,1581.0,40,0.0008594224363537432,0.0008515017568562657,0.08979023113382398,0.17222925405179706,13,1,0.13252931470476575,0.1489805052507439,AdamW,32
r300s_5_5,R,resnet18,0.9037,0.826,1708.0,50,0.0002546153919685782,3.2145704468301454e-05,0.06723425613000776,0.35600860939284595,7,1,0.3396980380724014,0.6006833665041655,AdamW,32


==> anc/results/rvit1000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8698,0.8574
1,2,0,0.8627,0.8549
1,3,0,0.8638,0.8594
1,4,0,0.8586,0.8571
1,5,0,0.8647,0.8619
2,1,0,0.8604,0.8575
2,2,0,0.8605,0.8607
2,3,0,0.8588,0.8609
2,4,0,0.861,0.857
2,5,0,0.8505,0.8518
3,1,0,0.8647,0.8682
3,2,0,0.8658,0.865
3,3,0,0.8623,0.8663
3,4,0,0.8567,0.8659
3,5,0,0.8589,0.8644
4,1,0,0.8703,0.8558
4,2,0,0.873,0.8576
4,3,0,0.8728,0.8597
4,4,0,0.8757,0.8565
4,5,0,0.8659,0.8619
5,1,0,0.8603,0.8656
5,2,0,0.8588,0.8627
5,3,0,0.8612,0.8633
5,4,0,0.8631,0.8622
5,5,0,0.8597,0.8601


==> anc/results/rvit1000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r1000_1_1,CV,vit_small_patch16_224,0.8698,0.8574,16831.0,43,0.0002600047549943633,3.9706970952586475e-05,0.09075772061667386,0.48324627405728393,7,2,0.08946039314995066,0.818049202896934,AdamW,32
r1000_1_2,CV,vit_small_patch16_224,0.8627,0.8549,18245.0,50,0.00020055425177111842,0.0040875069342780354,0.14877446805773423,0.08363136283793135,4,3,0.22956736608781755,0.284330164707443,AdamW,32
r1000_1_3,CV,vit_small_patch16_224,0.8638,0.8594,17059.0,49,0.021391396108438952,6.394307525987385e-05,0.005124475836087022,0.4315995060119548,12,2,0.32455479707194,0.7917832232186139,SGD,32
r1000_1_4,CV,vit_small_patch16_224,0.8586,0.8571,13103.0,22,0.00017040270641607708,4.216662873475736e-05,0.09698183773421118,0.4943863167632177,2,3,0.07325230460525936,0.2889334889527737,AdamW,32
r1000_1_5,CV,vit_small_patch16_224,0.8647,0.8619,14588.0,43,0.04293630740031103,0.0001637921826837739,0.15692927695570175,0.16470143984299848,12,3,0.3496140639564529,0.05443809777408651,SGD,32
r1000_2_1,CV,vit_small_patch16_224,0.8604,0.8575,10216.0,21,5.4517900199090305e-05,0.005554433906803813,0.156618951054652,0.048413264612232346,14,1,0.3507782737834013,0.70325746833806,AdamW,32
r1000_2_2,CV,vit_small_patch16_224,0.8605,0.8607,13294.0,32,0.00012510117707640293,8.55474254057597e-05,0.09634737785208768,0.29240169589938775,13,1,0.36748607005384265,0.4698032986180579,AdamW,32
r1000_2_3,CV,vit_small_patch16_224,0.8588,0.8609,14631.0,47,0.022739045527331615,0.0008040406272640493,0.09604799121708202,0.4210515929383234,11,2,0.36559010680237514,0.6336655637875748,SGD,32
r1000_2_4,CV,vit_small_patch16_224,0.861,0.857,10731.0,17,0.015585722976792985,0.0004835959933726115,0.01210046030289708,0.20938950920581711,8,2,0.13712167182623552,0.8980477049865166,SGD,32
r1000_2_5,CV,vit_small_patch16_224,0.8505,0.8518,13786.0,23,0.008092800128665886,0.0019470620875297418,0.05573382177431865,0.3351530360905281,14,3,0.077675795560705,0.5346597071141872,SGD,32
r1000_3_1,CV,vit_small_patch16_224,0.8647,0.8682,10310.0,30,5.34394363253746e-05,1.6715707405521807e-05,0.12617380640062473,0.463751182150658,9,2,0.008668183868495424,0.5234671368313664,AdamW,32
r1000_3_2,CV,vit_small_patch16_224,0.8658,0.865,9319.0,34,5.440199688349368e-05,0.00027561447697332903,0.025143920826474597,0.17913654036684215,7,3,0.0811910864746808,0.9588304274191084,AdamW,32
r1000_3_3,CV,vit_small_patch16_224,0.8623,0.8663,9992.0,45,0.026454860218789292,0.0005437885951930121,0.09444240528911615,0.392014695368193,11,2,0.3646136457706981,0.5527391110756366,SGD,32
r1000_3_4,CV,vit_small_patch16_224,0.8567,0.8659,8086.0,20,8.990475826976632e-05,0.0010534396085358237,0.1652454485957683,0.3135449690332092,2,1,0.3615183840967283,0.6923442895103898,AdamW,32
r1000_3_5,CV,vit_small_patch16_224,0.8589,0.8644,12995.0,43,0.03592271892032004,0.0007761254927494297,0.16911667873926886,0.16181235717255182,8,1,0.21543633623282138,0.7355189856609099,SGD,32
r1000_4_1,CV,vit_small_patch16_224,0.8703,0.8558,18083.0,42,0.04545461169936662,0.00034831645801546864,0.043891382942442096,0.44215592395543707,6,2,0.18392181840887317,0.33354761923357235,SGD,32
r1000_4_2,CV,vit_small_patch16_224,0.873,0.8576,12593.0,32,0.00021565023359942305,0.002763970193948709,0.15776172295687757,0.3991388843664503,9,2,0.2162528784445595,0.5158321718749687,AdamW,32
r1000_4_3,CV,vit_small_patch16_224,0.8728,0.8597,18114.0,50,0.0269761994124882,9.657430332966164e-05,0.025251945322306735,0.43582736891804313,12,2,0.362270371210583,0.794978499932032,SGD,32
r1000_4_4,CV,vit_small_patch16_224,0.8757,0.8565,15163.0,32,0.0002248573733084253,0.006725196766667276,0.09752550594360977,0.15550455746771652,12,2,0.0021666767220972147,0.42760539264731645,AdamW,32
r1000_4_5,CV,vit_small_patch16_224,0.8659,0.8619,14315.0,32,0.024551833701581007,0.0008684847139567843,0.11248553150131743,0.163698677942968,14,2,0.133934345457603,0.11974100611767526,SGD,32
r1000_5_1,CV,vit_small_patch16_224,0.8603,0.8656,13876.0,24,0.00010116155392968373,1.0136475908801527e-06,0.05028406914341419,0.052081890926230584,10,1,0.3856803231367154,0.22247296899646957,AdamW,32
r1000_5_2,CV,vit_small_patch16_224,0.8588,0.8627,16834.0,39,9.597974063326575e-05,2.6536558507541398e-05,0.12592962550866751,0.15075668210796483,6,2,0.16935044563788917,0.7935351590355743,AdamW,32
r1000_5_3,CV,vit_small_patch16_224,0.8612,0.8633,13604.0,22,7.212543646664801e-05,0.00043773247773294763,0.08316441491868384,0.3865157654825681,7,2,0.3900560995963253,0.3636007912012171,AdamW,32
r1000_5_4,CV,vit_small_patch16_224,0.8631,0.8622,13079.0,25,6.764184869920155e-05,0.0002017496057627312,0.1304792190868261,0.28793479757120394,1,2,0.21384868417264655,0.5850373352431092,AdamW,32
r1000_5_5,CV,vit_small_patch16_224,0.8597,0.8601,17067.0,45,0.022156170860940808,0.00038682433661854697,0.0571348941615137,0.1806904703030409,4,2,0.30387750151490395,0.15465094930818407,SGD,32


==> anc/results/rvit1000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8514,0.8539
1,2,0,0.8895,0.8601
1,3,0,0.886,0.8641
1,4,0,0.8631,0.8545
1,5,0,0.9049,0.86
2,1,0,0.8606,0.8516
2,2,0,0.889,0.8566
2,3,0,0.8865,0.8592
2,4,0,0.8963,0.8597
2,5,0,0.9219,0.8264
3,1,0,0.8614,0.8668
3,2,0,0.8677,0.8654
3,3,0,0.8965,0.8674
3,4,0,0.8907,0.8579
3,5,0,0.8872,0.8637
4,1,0,0.8827,0.8514
4,2,0,0.8519,0.8489
4,3,0,0.8611,0.857
4,4,0,0.8938,0.8551
4,5,0,0.8801,0.8552
5,1,0,0.8735,0.8626
5,2,0,0.8541,0.8632
5,3,0,0.8659,0.8627
5,4,0,0.8958,0.867
5,5,0,0.8743,0.8643
1,1,1,0.887,0.861
1,2,1,0.9057,0.8545
1,3,1,0.8846,0.857
1,4,1,0.8928,0.8578
1,5,1,0.903,0.8644
2,1,1,0.8994,0.8471
2,2,1,0.9044,0.8354
2,3,1,0.8912,0.86
2,4,1,0.9135,0.8483
2,5,1,0.8933,0.8521
3,1,1,0.8894,0.8617
3,2,1,0.9124,0.8604
3,3,1,0.9146,0.8666
3,4,1,0.8822,0.8648
3,5,1,0.9002,0.8652
4,1,1,0.9133,0.8548
4,2,1,0.9037,0.8617
4,3,1,0.8913,0.8568
4,4,1,0.92,0.858
4,5,1,0.9082,0.8572
5,1,1,0.9202,0.8658
5,2,1,0.9152,0.8551
5,3,1,0.8992,0.8587
5,4,1,0.9153,0.8659
5,5,1,0.9191,0.8611


==> anc/results/rvit1000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r1000_1_1,F,vit_small_patch16_224,0.8514,0.8539,4407.0,48,0.0503989066545147,2.888376533111383e-05,0.15802277833134043,0.41817209387219534,2,3,0.3533110851073251,0.33571202192939603,SGD,32
r1000_1_2,F,vit_small_patch16_224,0.8895,0.8601,3967.0,39,7.384329650497585e-05,1.2562184961208099e-06,0.0008816602109637389,0.1939650338315709,7,3,0.3074907239424421,0.8731344187698115,AdamW,32
r1000_1_3,F,vit_small_patch16_224,0.886,0.8641,4365.0,42,0.038363267067186825,0.0003328081889474069,0.11472839752631668,0.07045276264061462,7,2,0.3403676818729545,0.6760657741583158,SGD,32
r1000_1_4,F,vit_small_patch16_224,0.8631,0.8545,4499.0,46,0.0001666722015626662,0.009957364415619046,0.17528856016691732,0.4432623686976867,8,1,0.27097599883997714,0.3706913328165081,AdamW,32
r1000_1_5,F,vit_small_patch16_224,0.9049,0.86,4243.0,43,0.061314402524210866,3.585333182750291e-05,0.016592153625495924,0.046473833713925855,15,1,0.16423197194908168,0.421828568044036,SGD,32
r1000_2_1,F,vit_small_patch16_224,0.8606,0.8516,2951.0,14,0.00017213944874819447,0.009521293170414205,0.05413260708184747,0.07607056481105362,12,2,0.24943923610205915,0.47880643365870196,AdamW,32
r1000_2_2,F,vit_small_patch16_224,0.889,0.8566,3820.0,33,4.1264505489803054e-05,0.002014193197745847,0.07067323279359633,0.004514877638463796,11,2,0.36332784350738523,0.10207799155700262,AdamW,32
r1000_2_3,F,vit_small_patch16_224,0.8865,0.8592,3501.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r1000_2_4,F,vit_small_patch16_224,0.8963,0.8597,3533.0,22,9.042581731844399e-05,0.000685369532020706,0.024344104262781992,0.2708540724381178,11,3,0.32799439446899165,0.4317408460691208,AdamW,32
r1000_2_5,F,vit_small_patch16_224,0.9219,0.8264,3053.0,23,0.00091313689836272,4.177876239011167e-06,0.1858814040083167,0.2143115945306699,9,2,0.0850416132202618,0.6439686905396391,SGD,32
r1000_3_1,F,vit_small_patch16_224,0.8614,0.8668,3217.0,33,0.04161337451186527,3.5689127217734424e-06,0.11257782235529401,0.06303052948005042,2,2,0.3323090464203301,0.7031670174813008,SGD,32
r1000_3_2,F,vit_small_patch16_224,0.8677,0.8654,3552.0,49,6.249312119873403e-05,7.68463636618977e-06,0.0286824619653228,0.4765216256413366,12,3,0.23711170131904735,0.46417842712215523,AdamW,32
r1000_3_3,F,vit_small_patch16_224,0.8965,0.8674,3298.0,43,0.03340912516342671,0.00010008081713336263,0.04689269865436756,0.09987713400042886,13,3,0.244928810948153,0.8252689908471543,SGD,32
r1000_3_4,F,vit_small_patch16_224,0.8907,0.8579,3487.0,36,0.02220434924062618,0.00030314115278238786,0.09686713376093355,0.05173805762344747,1,3,0.3341418429186178,0.007406312036470214,SGD,32
r1000_3_5,F,vit_small_patch16_224,0.8872,0.8637,3606.0,41,0.008490832287992026,2.9033559027928405e-05,0.0025557848465053573,0.4925908663562236,12,1,0.11491034579662229,0.10780668499885909,SGD,32
r1000_4_1,F,vit_small_patch16_224,0.8827,0.8514,3010.0,44,0.08943641629237362,8.070858023418533e-05,0.09648885913275038,0.4953960056936091,4,3,0.21048011854272924,0.5571652387586102,SGD,32
r1000_4_2,F,vit_small_patch16_224,0.8519,0.8489,2075.0,22,0.04895692856122954,7.444241556435362e-05,0.08020846662932007,0.40607889994729424,14,1,0.1835972723889886,0.7469893394065997,SGD,32
r1000_4_3,F,vit_small_patch16_224,0.8611,0.857,2018.0,24,0.009762862750460425,3.109322597399047e-05,0.11460755817343148,0.15512633107587176,9,2,0.0022181378641608906,0.9572507270229743,SGD,32
r1000_4_4,F,vit_small_patch16_224,0.8938,0.8551,2901.0,44,0.04790443410412049,1.3300484782972657e-05,0.12768366145125276,0.29546356626791487,2,3,0.02541316077567606,0.284226139810852,SGD,32
r1000_4_5,F,vit_small_patch16_224,0.8801,0.8552,2284.0,38,0.01856393277933828,0.002292285640886193,0.14399042612746815,0.3943536094486022,3,3,0.11336837724808246,0.2547854038110292,SGD,32
r1000_5_1,F,vit_small_patch16_224,0.8735,0.8626,2743.0,50,1.0912997083684013e-05,5.642268321071066e-05,0.1366259123274557,0.4466552445536542,6,3,0.39781628974549516,0.7041564920271657,AdamW,32
r1000_5_2,F,vit_small_patch16_224,0.8541,0.8632,2056.0,31,3.453979704854047e-05,0.00011332154450492924,0.03688797312938306,0.39266757390833673,13,2,0.33862459414298723,0.079645477009061,AdamW,32
r1000_5_3,F,vit_small_patch16_224,0.8659,0.8627,2030.0,21,0.02267156717220343,6.182415560655147e-06,0.020492455918054833,0.36859942628527625,10,2,0.18766877051412056,0.9239364445147522,SGD,32
r1000_5_4,F,vit_small_patch16_224,0.8958,0.867,1722.0,16,7.444559457200315e-05,0.0024606830989148216,0.17954497208004933,0.05888653189175942,1,1,0.19980986089474517,0.5212870064322584,AdamW,32
r1000_5_5,F,vit_small_patch16_224,0.8743,0.8643,2333.0,27,0.023222651898723207,0.0003734097997681982,0.19945069383139552,0.08300036611857442,9,2,0.19507827494555316,0.11551402750073878,SGD,32
r1000s_1_1,R,vit_small_patch16_224,0.887,0.861,3501.0,33,2.910907332043578e-05,5.066022239099236e-06,0.1978040364234008,0.2825198973268849,8,3,0.399650521899236,0.6077209967720559,AdamW,32
r1000s_1_2,R,vit_small_patch16_224,0.9057,0.8545,3838.0,45,0.03435852338532892,6.396396028633031e-05,0.0029401539989228204,0.4355167107504388,13,1,0.057825974028465905,0.8872003371810284,SGD,32
r1000s_1_3,R,vit_small_patch16_224,0.8846,0.857,2970.0,12,0.0001690258558067371,1.0193405780697101e-06,0.12508269291040613,0.1786452430745227,1,3,0.13558611933433784,0.4930649932251848,AdamW,32
r1000s_1_4,R,vit_small_patch16_224,0.8928,0.8578,4013.0,41,4.252613424460333e-05,0.0003639611916822727,0.051517949757810794,0.4039285898296957,11,3,0.08340807523775957,0.17428172993995955,AdamW,32
r1000s_1_5,R,vit_small_patch16_224,0.903,0.8644,4062.0,47,0.013890905387935545,7.012115254655052e-05,0.10277742215990598,0.1820280215216678,12,2,0.16475031186489975,0.9519577876205374,SGD,32
r1000s_2_1,R,vit_small_patch16_224,0.8994,0.8471,3284.0,26,0.032170031907645134,0.0028194536820151783,0.025359133878265015,0.2373548530056562,0,1,0.33887024261972915,0.19717420567039218,SGD,32
r1000s_2_2,R,vit_small_patch16_224,0.9044,0.8354,3678.0,38,0.0006649142767044973,5.884134722239205e-05,0.07506394619301995,0.4236290051062139,6,3,0.04733371759219125,0.5578306319545484,SGD,32
r1000s_2_3,R,vit_small_patch16_224,0.8912,0.86,3578.0,41,0.05253074324973533,2.7817970087053823e-05,0.19824818418364792,0.24977044033302975,0,1,0.01927967596245441,0.4149499467904204,SGD,32
r1000s_2_4,R,vit_small_patch16_224,0.9135,0.8483,3337.0,49,0.0015450018247892775,0.007775663179233846,0.14296319873487293,0.3488644122986354,3,3,0.0024921020818359455,0.25298236238344396,SGD,32
r1000s_2_5,R,vit_small_patch16_224,0.8933,0.8521,2769.0,20,0.01543941917770421,2.4398913711565354e-06,0.03780872208351646,0.4974308492097527,10,2,0.3725301219598929,0.0028179115205382577,SGD,32
r1000s_3_1,R,vit_small_patch16_224,0.8894,0.8617,3188.0,29,0.04843568661106405,0.0007776333669284312,0.17477911597530787,0.28321648961676676,9,1,0.17783776153632588,0.3037479214126101,SGD,32
r1000s_3_2,R,vit_small_patch16_224,0.9124,0.8604,2721.0,36,0.00012348835010958086,0.00011888379488731544,0.05625579603044931,0.25064290437799897,5,1,0.3174860652986462,0.7446726888105326,AdamW,32
r1000s_3_3,R,vit_small_patch16_224,0.9146,0.8666,3016.0,31,0.04344064413664799,0.00015152385308668504,0.0631893664710168,0.40815741151443197,6,2,0.3213677691001107,0.5534411720469121,SGD,32
r1000s_3_4,R,vit_small_patch16_224,0.8822,0.8648,2357.0,33,0.02315219343427964,0.00040558568045187066,0.13389125207179453,0.20225284120617662,13,2,0.14792570910257108,0.8231219819424369,SGD,32
r1000s_3_5,R,vit_small_patch16_224,0.9002,0.8652,3314.0,45,0.020113062046159653,1.4865260575352752e-05,0.07172876249461992,0.009765302680010635,7,2,0.20727276353190863,0.4454025486817694,SGD,32
r1000s_4_1,R,vit_small_patch16_224,0.9133,0.8548,3030.0,50,0.054822385015415434,8.234687327797709e-05,0.1502826186526493,0.46697769680025436,6,3,0.183873068864219,0.7272512554456074,SGD,32
r1000s_4_2,R,vit_small_patch16_224,0.9037,0.8617,1876.0,28,0.05230973523033246,2.4132619655296874e-05,0.13587963445732149,0.1983526119145331,14,2,0.0260854521556406,0.3151004755021705,SGD,32
r1000s_4_3,R,vit_small_patch16_224,0.8913,0.8568,2517.0,36,0.00019827680527492652,4.7172318040151664e-05,0.17373762326235953,0.2079766634355798,7,3,0.2152396722597647,0.9879646631127914,AdamW,32
r1000s_4_4,R,vit_small_patch16_224,0.92,0.858,2437.0,41,0.00026171056664696005,0.003394971250662288,0.012421828048121558,0.288570949488633,2,3,0.17272403010719026,0.5165546583763903,AdamW,32
r1000s_4_5,R,vit_small_patch16_224,0.9082,0.8572,2698.0,32,0.00018579289271286747,2.7629832925890945e-06,0.08790726671557167,0.1756566419630356,11,2,0.36349076175646294,0.34879546761793756,AdamW,32
r1000s_5_1,R,vit_small_patch16_224,0.9202,0.8658,2308.0,38,1.8037661452355288e-05,0.00035795971169845487,0.14671456226455226,0.1632057079042568,11,2,0.3867809400644535,0.11372140352949714,AdamW,32
r1000s_5_2,R,vit_small_patch16_224,0.9152,0.8551,2626.0,38,9.25930070149174e-05,8.660472254110582e-05,0.15178784791040684,0.4588355434832503,4,1,0.2571103536112622,0.4209113620259251,AdamW,32
r1000s_5_3,R,vit_small_patch16_224,0.8992,0.8587,2120.0,24,0.006772460602119251,0.0009704762071721023,0.13821858437115286,0.34459020687745706,5,3,0.13593946558272715,0.572793869868875,SGD,32
r1000s_5_4,R,vit_small_patch16_224,0.9153,0.8659,2694.0,41,0.0110869730774355,1.043820030775523e-05,0.11316115295480632,0.2311803514657075,6,3,0.08009958650529986,0.3952408491050822,SGD,32
r1000s_5_5,R,vit_small_patch16_224,0.9191,0.8611,2809.0,42,0.012474973973208835,0.0008353288709265943,0.15416082368530074,0.06782184503122524,15,1,0.07387579295205053,0.5976267610017095,SGD,32


==> anc/results/rvit100cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8554,0.7959
1,2,0,0.84,0.7614
1,3,0,0.8344,0.8113
1,4,0,0.8328,0.7909
1,5,0,0.7984,0.8159
2,1,0,0.8595,0.7991
2,2,0,0.8537,0.7943
2,3,0,0.7936,0.8011
2,4,0,0.83,0.7899
2,5,0,0.8327,0.8076
3,1,0,0.8455,0.8069
3,2,0,0.8406,0.7962
3,3,0,0.834,0.7845
3,4,0,0.8497,0.793
3,5,0,0.8366,0.7798
4,1,0,0.8158,0.7964
4,2,0,0.8182,0.7537
4,3,0,0.7566,0.8092
4,4,0,0.7922,0.7415
4,5,0,0.787,0.8084
5,1,0,0.8967,0.8057
5,2,0,0.8832,0.7905
5,3,0,0.9249,0.7918
5,4,0,0.9093,0.7961
5,5,0,0.9015,0.7917


==> anc/results/rvit100cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r100_1_1,CV,vit_small_patch16_224,0.8554,0.7959,6211.0,27,0.00012136950504934121,0.0017779840715104638,0.05684559468911012,0.06920884120942286,8,3,0.2478447079448297,0.31043355531270256,AdamW,32
r100_1_2,CV,vit_small_patch16_224,0.84,0.7614,6180.0,10,0.015474611554928158,1.1955154427905242e-05,0.11653697770580691,0.012775470924846377,10,2,0.19882951949380506,0.4149058373746872,SGD,32
r100_1_3,CV,vit_small_patch16_224,0.8344,0.8113,4739.0,47,0.022739045527331615,0.0008040406272640493,0.09604799121708202,0.4210515929383234,11,2,0.36559010680237514,0.6336655637875748,SGD,32
r100_1_4,CV,vit_small_patch16_224,0.8328,0.7909,6439.0,48,0.014188908614448117,0.00014341147246279293,0.06465744285933081,0.10429567392339185,4,1,0.20261760431896003,0.18043121768825882,SGD,32
r100_1_5,CV,vit_small_patch16_224,0.7984,0.8159,6634.0,47,0.0001086598587533482,1.645464070761694e-05,0.10805214727432383,0.312903803139569,9,1,0.18467114852741873,0.9804536385020756,AdamW,32
r100_2_1,CV,vit_small_patch16_224,0.8595,0.7991,5226.0,26,2.283360210351824e-05,0.00011037367948817857,0.11303776930836941,0.15506961049076062,11,1,0.21590862084392093,0.38543166357750747,AdamW,32
r100_2_2,CV,vit_small_patch16_224,0.8537,0.7943,4033.0,15,0.03710465726201736,3.125930462013416e-05,0.019552569260344155,0.1293515810393735,13,1,0.11865018270185172,0.13773806251234008,SGD,32
r100_2_3,CV,vit_small_patch16_224,0.7936,0.8011,4798.0,22,0.0469008178663743,0.00044602778205764503,0.14754421019234665,0.20625481538190665,3,3,0.23112375389528633,0.7564193726682439,SGD,32
r100_2_4,CV,vit_small_patch16_224,0.83,0.7899,4900.0,39,5.031844865495184e-05,5.1181808458905836e-05,0.017346626137725533,0.45320115407612377,11,3,0.14181528813114436,0.4598660186848319,AdamW,32
r100_2_5,CV,vit_small_patch16_224,0.8327,0.8076,5553.0,32,0.02122793684842978,0.00220480769633379,0.1279095660979002,0.325731968767987,12,2,0.03083481430233946,0.541257885764268,SGD,32
r100_3_1,CV,vit_small_patch16_224,0.8455,0.8069,6599.0,50,7.220671641820404e-05,0.0033291688198812627,0.08238267117192315,0.3733747067221345,11,3,0.03713667098610862,0.6608570197281565,AdamW,32
r100_3_2,CV,vit_small_patch16_224,0.8406,0.7962,4278.0,31,0.01988017899632263,0.0003917203010395181,0.1503481249120498,0.28435404589626695,12,2,0.18473999420719836,0.5329171159619593,SGD,32
r100_3_3,CV,vit_small_patch16_224,0.834,0.7845,4150.0,24,0.010957350709288806,0.001831604894827456,0.028528995471589103,0.2511968515587765,2,3,0.0027567281391860377,0.641129177454043,SGD,32
r100_3_4,CV,vit_small_patch16_224,0.8497,0.793,5599.0,34,2.3153759314352344e-05,0.0005200373032466517,0.043951492079392654,0.27242687786801134,14,2,0.25992346995263316,0.09029407903327803,AdamW,32
r100_3_5,CV,vit_small_patch16_224,0.8366,0.7798,6717.0,28,2.7156151001018586e-05,7.088514181328657e-06,0.19108428291844326,0.277295016278754,9,3,0.2111350448337906,0.964477151942632,AdamW,32
r100_4_1,CV,vit_small_patch16_224,0.8158,0.7964,6030.0,35,0.05019477909255981,2.497440334265813e-06,0.06519955760323155,0.1114857357772282,0,1,0.3008287452067444,0.2224330292651061,SGD,32
r100_4_2,CV,vit_small_patch16_224,0.8182,0.7537,4432.0,10,0.015474611554928158,1.1955154427905242e-05,0.11653697770580691,0.012775470924846377,10,2,0.19882951949380506,0.4149058373746872,SGD,32
r100_4_3,CV,vit_small_patch16_224,0.7566,0.8092,6370.0,37,0.01898354911006172,5.310930583985312e-05,0.10625408588715171,0.3927241755837644,11,2,0.33851037121659683,0.3111542818007484,SGD,32
r100_4_4,CV,vit_small_patch16_224,0.7922,0.7415,6074.0,20,0.07772033032913632,4.83771901792793e-05,0.19850070570293085,0.17589126765907365,13,1,0.08868552030767399,0.4531165481705175,SGD,32
r100_4_5,CV,vit_small_patch16_224,0.787,0.8084,6867.0,42,0.03217288896815765,3.0088073621912233e-06,0.0326926374574975,0.15817832872645254,5,2,0.2637137729707608,0.8958985641505768,SGD,32
r100_5_1,CV,vit_small_patch16_224,0.8967,0.8057,6599.0,42,0.03974564117650235,0.00014499401573962267,0.1870214498826074,0.3123174890097599,6,3,0.2951891717521464,0.5808691156821792,SGD,32
r100_5_2,CV,vit_small_patch16_224,0.8832,0.7905,6097.0,39,0.00010598636335975336,0.0021543509681534283,0.13438658556634542,0.1366573213581663,6,3,0.24497341482667107,0.22251595009174557,AdamW,32
r100_5_3,CV,vit_small_patch16_224,0.9249,0.7918,4538.0,16,0.00023879471120639794,4.688406367901265e-05,0.09487220705761717,0.3696177319561153,7,2,0.3257919867209469,0.27993274915414484,AdamW,32
r100_5_4,CV,vit_small_patch16_224,0.9093,0.7961,5546.0,45,0.048336820181776034,2.352872117793709e-05,0.1511453560511692,0.2014410372007196,11,2,0.1391117252961197,0.5772287972456044,SGD,32
r100_5_5,CV,vit_small_patch16_224,0.9015,0.7917,6334.0,40,0.00017138371805402712,1.1916459902173596e-05,0.15193937362041543,0.05717040589220079,9,3,0.19132212547511443,0.6970862476028264,AdamW,32


==> anc/results/rvit100rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9267,0.7744
1,2,0,0.96,0.804
1,3,0,0.82,0.7182
1,4,0,0.9733,0.8089
1,5,0,0.76,0.8053
2,1,0,0.96,0.7905
2,2,0,0.8933,0.7889
2,3,0,0.76,0.7927
2,4,0,0.9867,0.7893
2,5,0,0.8933,0.7911
3,1,0,0.7733,0.8117
3,2,0,0.68,0.7997
3,3,0,0.8533,0.7888
3,4,0,0.9733,0.8108
3,5,0,0.9733,0.8007
4,1,0,0.78,0.5473
4,2,0,0.8067,0.4354
4,3,0,0.8533,0.6228
4,4,0,0.8533,0.4955
4,5,0,0.84,0.7816
5,1,0,0.92,0.7326
5,2,0,1.0,0.755
5,3,0,0.76,0.5204
5,4,0,1.0,0.798
5,5,0,1.0,0.7874
1,1,1,1.0,0.8079
1,2,1,1.0,0.8029
1,3,1,1.0,0.8069
1,4,1,1.0,0.8108
1,5,1,0.9733,0.7799
2,1,1,0.9733,0.7718
2,2,1,0.9467,0.7394
2,3,1,0.9467,0.7866
2,4,1,1.0,0.7555
2,5,1,0.96,0.805
3,1,1,1.0,0.8083
3,2,1,0.9867,0.7751
3,3,1,0.9733,0.7813
3,4,1,0.9733,0.7962
3,5,1,0.96,0.7942
4,1,1,0.96,0.8016
4,2,1,0.9467,0.8109
4,3,1,0.92,0.8144
4,4,1,0.9067,0.8049
4,5,1,0.9867,0.7807
5,1,1,0.9867,0.7831
5,2,1,1.0,0.7913
5,3,1,1.0,0.7229
5,4,1,0.9867,0.7973
5,5,1,1.0,0.7945


==> anc/results/rvit100rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r100_1_1,F,vit_small_patch16_224,0.9267,0.7744,1065.0,35,0.00271443038628767,6.5557089406489064e-06,0.01267128716687313,0.0677512091362774,11,2,0.009907677273716987,0.37463873029860073,SGD,32
r100_1_2,F,vit_small_patch16_224,0.96,0.804,1095.0,45,5.3253003094472845e-05,5.045668022030798e-05,0.0003374896775684335,0.49599562339388137,11,1,0.044410785972645125,0.5534311832926729,AdamW,32
r100_1_3,F,vit_small_patch16_224,0.82,0.7182,1086.0,36,0.0010418058538204697,0.0003463658749594639,0.007708818965203451,0.4114881883736997,15,1,0.3346332385021175,0.6923663336101484,SGD,32
r100_1_4,F,vit_small_patch16_224,0.9733,0.8089,1045.0,35,7.78218003942135e-05,7.929138052369442e-06,0.13171814352378844,0.12671865114497105,0,3,0.20385533674556622,0.0003420783962828078,AdamW,32
r100_1_5,F,vit_small_patch16_224,0.76,0.8053,1134.0,30,0.0001222348026061682,1.7712845657286083e-06,0.06464408642112572,0.23236020094400786,8,1,0.2729269323610918,0.5507696798915416,AdamW,32
r100_2_1,F,vit_small_patch16_224,0.96,0.7905,1122.0,31,0.005854751355295724,1.8283634209844514e-05,0.13730018553631673,0.41731283594868646,0,3,0.3955444355625979,0.7481656543798394,SGD,32
r100_2_2,F,vit_small_patch16_224,0.8933,0.7889,1257.0,33,0.00010909405964388857,0.00965295829261358,0.09915676479281735,0.148434454795842,12,2,0.1355939152547094,0.2897951259100902,AdamW,32
r100_2_3,F,vit_small_patch16_224,0.76,0.7927,965.0,18,0.023676760447497853,0.004386212071969706,0.13853705161497917,0.30398730833136073,4,1,0.14426897822606818,0.5817321996498389,SGD,32
r100_2_4,F,vit_small_patch16_224,0.9867,0.7893,1251.0,34,2.180953690704343e-05,0.00024494378769128363,0.04909074171662042,0.3662967242949839,14,2,0.24142540414408256,0.06506781238280734,AdamW,32
r100_2_5,F,vit_small_patch16_224,0.8933,0.7911,1103.0,17,7.215950074580974e-05,1.3943238447469193e-05,0.14107321597511666,0.4471563685703607,3,1,0.0199521428288002,0.027043617986395097,AdamW,32
r100_3_1,F,vit_small_patch16_224,0.7733,0.8117,1289.0,41,0.00016082930081790742,3.213732840171211e-05,0.15829440662046598,0.24456620541929028,4,3,0.20469791715139532,0.26792553222236204,AdamW,32
r100_3_2,F,vit_small_patch16_224,0.68,0.7997,1135.0,26,4.881165703768304e-05,0.005092226643590581,0.035695825267526377,0.34224133935549217,3,2,0.34346786085896075,0.7526368075190926,AdamW,32
r100_3_3,F,vit_small_patch16_224,0.8533,0.7888,1324.0,37,0.034376285445421824,0.0012133207800347045,0.06036790939720669,0.10911169640370538,2,2,0.18413381671655032,0.9923978002742537,SGD,32
r100_3_4,F,vit_small_patch16_224,0.9733,0.8108,1145.0,29,0.000155533394833487,7.302367136046925e-06,0.16827533618611532,0.15815268988170444,2,1,0.18388227607423238,0.4891187414812763,AdamW,32
r100_3_5,F,vit_small_patch16_224,0.9733,0.8007,1230.0,38,0.045852502010032395,0.00013832606387147615,0.029459317592675966,0.10202961041544384,9,2,0.11042825856841543,0.7341552979236307,SGD,32
r100_4_1,F,vit_small_patch16_224,0.78,0.5473,1224.0,43,0.0019740214402180476,5.8422005096016905e-06,0.03101625229877169,0.23741116425698597,4,1,0.2214120500956575,0.018044856843295265,AdamW,32
r100_4_2,F,vit_small_patch16_224,0.8067,0.4354,1243.0,34,0.006378317547649051,4.212203350430863e-05,0.16787244284220426,0.20990445230938154,13,2,0.07739611292558016,0.5710968527535774,AdamW,32
r100_4_3,F,vit_small_patch16_224,0.8533,0.6228,1277.0,36,0.001154249464596283,1.7324941629872134e-05,0.19251887003403817,0.00040535253519544123,0,2,0.2618087650594901,0.03054450320382024,AdamW,32
r100_4_4,F,vit_small_patch16_224,0.8533,0.4955,1060.0,26,0.04241031271381254,0.0006576697836890177,0.05741262664134526,0.27673000830865296,15,2,0.16520162984465503,0.564457084701107,AdamW,32
r100_4_5,F,vit_small_patch16_224,0.84,0.7816,1136.0,30,0.0021577393159637314,0.005717384604153081,0.18870801640317592,0.05584621359178571,13,2,0.04033090914505806,0.3834090660671152,SGD,32
r100_5_1,F,vit_small_patch16_224,0.92,0.7326,1328.0,28,0.04843568661106405,5.642032266698162e-05,0.17234699668780662,0.18910236032232394,0,1,0.27223103899979956,0.74741714195209,SGD,32
r100_5_2,F,vit_small_patch16_224,1.0,0.755,1163.0,49,2.8255621281107994e-05,1.7907465111846888e-05,0.008359541963062012,0.3691998793104502,10,1,0.16670137607813484,0.643841934148195,AdamW,32
r100_5_3,F,vit_small_patch16_224,0.76,0.5204,1293.0,38,0.007199866394853252,6.300922029715322e-05,0.09242561225445542,0.418222072115875,15,1,0.24482240172496875,0.02209081191943143,AdamW,32
r100_5_4,F,vit_small_patch16_224,1.0,0.798,1008.0,19,0.053073538997871934,0.0002068431374033895,0.04378540087510768,0.3231185293060058,10,2,0.16067655281957594,0.2767185345805002,SGD,32
r100_5_5,F,vit_small_patch16_224,1.0,0.7874,1261.0,43,0.03660452294580259,0.008512618585278822,0.07191567499326999,0.2143115945306699,14,1,0.23534704798354228,0.06598610244512718,SGD,32
r100s_1_1,R,vit_small_patch16_224,1.0,0.8079,868.0,15,0.04422306957273348,8.031244617321683e-05,0.19745486605537846,0.32124960708123595,12,1,0.004581931192635233,0.7240432356624293,SGD,32
r100s_1_2,R,vit_small_patch16_224,1.0,0.8029,1007.0,36,2.2649765617324617e-05,3.028701124729309e-06,0.11382525553818174,0.20954233338887834,11,3,0.053764102545839944,0.6329607800122319,AdamW,32
r100s_1_3,R,vit_small_patch16_224,1.0,0.8069,870.0,16,0.017745117830546112,0.00037931124903461483,0.06768620250193111,0.09227174310370823,4,1,0.12401068065191244,0.5198267985365188,SGD,32
r100s_1_4,R,vit_small_patch16_224,1.0,0.8108,1105.0,43,1.7305266112201995e-05,0.0005367407912117272,0.01714850834139972,0.3050536174922562,9,2,0.3295858842650684,0.6269084508523842,AdamW,32
r100s_1_5,R,vit_small_patch16_224,0.9733,0.7799,1132.0,37,0.00010824315725975699,0.00012198097780016888,0.1523316578279847,0.1566276780122276,3,1,0.29084015176549066,0.5967726309844139,AdamW,32
r100s_2_1,R,vit_small_patch16_224,0.9733,0.7718,1328.0,40,0.0003746891126530297,1.06394515006192e-06,0.0699444079318117,0.30565637068260787,4,3,0.21090239220780443,0.9829352179610642,AdamW,32
r100s_2_2,R,vit_small_patch16_224,0.9467,0.7394,1072.0,25,0.0006925702328877745,0.009607397183713558,0.0666971224295008,0.09964817658937536,8,1,0.32333355813668524,0.8205502834618755,SGD,32
r100s_2_3,R,vit_small_patch16_224,0.9467,0.7866,1181.0,27,0.005062769871479565,0.00047031449136193887,0.05607951442069583,0.16476412062344292,5,1,0.08809815099551506,0.8028313632239633,SGD,32
r100s_2_4,R,vit_small_patch16_224,1.0,0.7555,1186.0,40,0.09552264892490438,0.0035227416828482786,0.06754484631330673,0.15203331025636518,1,2,0.1803965852731003,0.3019698624550583,SGD,32
r100s_2_5,R,vit_small_patch16_224,0.96,0.805,1127.0,31,0.025426116996556947,0.003567247408835561,0.1846088353293728,0.43118193090842166,14,2,0.22610247888880403,0.34007269266986134,SGD,32
r100s_3_1,R,vit_small_patch16_224,1.0,0.8083,1151.0,41,2.1657059012629425e-05,0.0017119126019035636,0.1457131703297661,0.1393268144444791,4,3,0.24797956498535412,0.48012875884506756,AdamW,32
r100s_3_2,R,vit_small_patch16_224,0.9867,0.7751,1145.0,39,0.00014068261587123746,0.0027540232549962593,0.02785327411657488,0.4924447229343945,5,1,0.3973261031016001,0.011907673264950625,AdamW,32
r100s_3_3,R,vit_small_patch16_224,0.9733,0.7813,1215.0,40,0.004480836322738571,0.0016638290785707369,0.07297944181009768,0.25698780100677276,1,3,0.22512349215863553,0.729413373570606,SGD,32
r100s_3_4,R,vit_small_patch16_224,0.9733,0.7962,1229.0,24,1.7199680384054912e-05,0.0002800833329459428,0.024802923662654398,0.3797647645816657,12,2,0.3775190023532182,0.17377979375527586,AdamW,32
r100s_3_5,R,vit_small_patch16_224,0.96,0.7942,1050.0,19,0.011972198770810738,0.004774667328866143,0.07488496313462632,0.26870142468396224,4,1,0.17233425227096616,0.31197327039968503,SGD,32
r100s_4_1,R,vit_small_patch16_224,0.96,0.8016,1297.0,47,0.016788041034587635,3.712766029007563e-05,0.10990325912043361,0.3875650709590655,4,1,0.22512359299064244,0.6407519171240629,SGD,32
r100s_4_2,R,vit_small_patch16_224,0.9467,0.8109,1086.0,24,1.5230559618915366e-05,0.008562760193073454,0.08827098387096935,0.2520002196895763,5,1,0.15475595412830498,0.8320168996345009,AdamW,32
r100s_4_3,R,vit_small_patch16_224,0.92,0.8144,942.0,18,4.0498970930667935e-05,2.5143016381118977e-06,0.025858772921770835,0.27663886590382675,3,3,0.27264471152297065,0.5410196733597712,AdamW,32
r100s_4_4,R,vit_small_patch16_224,0.9067,0.8049,1247.0,34,0.007939103751862547,1.2118882025991747e-05,0.140646300262918,0.22339910208822203,12,1,0.09928235110006156,0.008373638874671609,SGD,32
r100s_4_5,R,vit_small_patch16_224,0.9867,0.7807,1136.0,30,0.0021577393159637314,0.005717384604153081,0.18870801640317592,0.05584621359178571,13,2,0.04033090914505806,0.3834090660671152,SGD,32
r100s_5_1,R,vit_small_patch16_224,0.9867,0.7831,1079.0,22,0.005878824056644086,0.003202997570029049,0.1789213327007695,0.042522105684888956,0,1,0.3512570013717653,0.0983468338330501,SGD,32
r100s_5_2,R,vit_small_patch16_224,1.0,0.7913,1129.0,44,0.0001836952574314811,8.468230035844012e-05,0.06759149077264706,0.49389785760370525,12,2,0.26537837819223,0.03882405008765202,AdamW,32
r100s_5_3,R,vit_small_patch16_224,1.0,0.7229,1021.0,25,0.00036296096562176593,8.200738412132157e-05,0.07418788500095874,0.4548754948652482,10,2,0.1612654374921265,0.7683644354726007,AdamW,32
r100s_5_4,R,vit_small_patch16_224,0.9867,0.7973,1295.0,34,0.06616906292995083,0.0006188381614605349,0.00713110447714679,0.04263365513931344,4,2,0.21560967185376398,0.14062827403101175,SGD,32
r100s_5_5,R,vit_small_patch16_224,1.0,0.7945,1342.0,43,0.000202755595065475,8.02279023413455e-05,0.07841569261221751,0.21332425947086325,7,1,0.15279025605362917,0.4545790409603836,AdamW,32


==> anc/results/rvit3000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8767,0.8719
1,2,0,0.878,0.8734
1,3,0,0.8791,0.875
1,4,0,0.8818,0.8761
1,5,0,0.8778,0.8714
2,1,0,0.8817,0.875
2,2,0,0.8813,0.8771
2,3,0,0.8847,0.8715
2,4,0,0.8844,0.8771
2,5,0,0.8789,0.8732
3,1,0,0.8757,0.8746
3,2,0,0.8809,0.8715
3,3,0,0.8725,0.8749
3,4,0,0.8754,0.8714
3,5,0,0.8754,0.8715
4,1,0,0.8774,0.8742
4,2,0,0.8812,0.8745
4,3,0,0.8759,0.8764
4,4,0,0.8779,0.879
4,5,0,0.8784,0.8773
5,1,0,0.8759,0.8756
5,2,0,0.8779,0.877
5,3,0,0.8767,0.8765
5,4,0,0.8733,0.8738
5,5,0,0.8756,0.8791


==> anc/results/rvit3000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r3000_1_1,CV,vit_small_patch16_224,0.8767,0.8719,41152.0,44,0.039816133341391426,0.00018290118908634032,0.04998584361445567,0.4087207373558431,7,3,0.06273065946931426,0.5573669366092033,SGD,32
r3000_1_2,CV,vit_small_patch16_224,0.878,0.8734,27091.0,21,0.00011289421914367569,3.0058055653476218e-05,0.11162198021228993,0.10680367581108911,4,1,0.2988547318310067,0.05752634195256914,AdamW,32
r3000_1_3,CV,vit_small_patch16_224,0.8791,0.875,30257.0,23,3.742715079692324e-05,3.0005003085682922e-05,0.14812207112589515,0.13340802999992135,6,2,0.20017571919528485,0.9449448226308422,AdamW,32
r3000_1_4,CV,vit_small_patch16_224,0.8818,0.8761,41999.0,44,4.812016376232663e-05,2.6448209604488896e-06,0.03920281634077673,0.13841204803294566,13,3,0.17537150292334533,0.11962058227636091,AdamW,32
r3000_1_5,CV,vit_small_patch16_224,0.8778,0.8714,32467.0,28,0.0001630010051728919,3.2145704468301454e-05,0.08694431410995745,0.37259849190049266,15,1,0.22261825354215062,0.7403167660735117,AdamW,32
r3000_2_1,CV,vit_small_patch16_224,0.8817,0.875,32434.0,50,0.02017349339587631,0.00022050527546150527,0.09312549497915724,0.3731222884471439,10,3,0.13414775274069918,0.6398133703517598,SGD,32
r3000_2_2,CV,vit_small_patch16_224,0.8813,0.8771,25431.0,31,3.453979704854047e-05,0.00011332154450492924,0.03688797312938306,0.39266757390833673,13,2,0.33862459414298723,0.079645477009061,AdamW,32
r3000_2_3,CV,vit_small_patch16_224,0.8847,0.8715,17465.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r3000_2_4,CV,vit_small_patch16_224,0.8844,0.8771,18947.0,42,3.179478677089348e-05,1.143631609053782e-05,0.11451779099152123,0.3359559128035013,11,3,0.24822542227750835,0.42981990290898064,AdamW,32
r3000_2_5,CV,vit_small_patch16_224,0.8789,0.8732,18513.0,39,4.8581492869431e-05,3.0572865557792957e-06,0.12187440575603159,0.4198459297920471,15,1,0.22115677137653844,0.6959827978702534,AdamW,32
r3000_3_1,CV,vit_small_patch16_224,0.8757,0.8746,12889.0,47,0.017702655794260586,0.0006139824858095092,0.020680540612892914,0.2967405312453761,5,3,0.24286655368033622,0.6481483118123876,SGD,32
r3000_3_2,CV,vit_small_patch16_224,0.8809,0.8715,12527.0,40,0.00014840581937367698,0.0037686683263860646,0.04297470386204339,0.47812782150558286,7,3,0.3146660858091047,0.011887207406004838,AdamW,32
r3000_3_3,CV,vit_small_patch16_224,0.8725,0.8749,10706.0,18,5.865285888807613e-05,0.0007992423640701396,0.15698734068622622,0.4860491818418829,13,2,0.035916347809225924,0.4888732446161128,AdamW,32
r3000_3_4,CV,vit_small_patch16_224,0.8754,0.8714,8254.0,23,0.00016503757736353503,0.0002068431374033895,0.10137260546201596,0.2963905314362855,9,1,0.15110152109007685,0.2706645463331708,AdamW,32
r3000_3_5,CV,vit_small_patch16_224,0.8754,0.8715,13632.0,43,0.00017766572622621786,9.930776732469376e-05,0.10960958744332117,0.4635475122945536,15,2,0.1805368609287561,0.7299012797677003,AdamW,32
r3000_4_1,CV,vit_small_patch16_224,0.8774,0.8742,11948.0,30,0.01730536971642313,0.0004528036554439375,0.09599509788485788,0.38871481420788756,9,3,0.2039215639610003,0.5535035003917343,SGD,32
r3000_4_2,CV,vit_small_patch16_224,0.8812,0.8745,8432.0,22,4.7507921189969e-05,0.0015416861775724006,0.023712473575018718,0.10641840873684835,4,2,0.20115255541324184,0.14120293177898108,AdamW,32
r3000_4_3,CV,vit_small_patch16_224,0.8759,0.8764,8784.0,20,4.578335577152552e-05,8.076589347263483e-05,0.1649565906243345,0.46908023299861656,4,2,0.039044088078597106,0.951306845354535,AdamW,32
r3000_4_4,CV,vit_small_patch16_224,0.8779,0.879,13764.0,40,3.3868780152503256e-05,3.0395082420932187e-05,0.041311052812050754,0.3410405803398296,14,3,0.2951659274362989,0.2450641727546691,AdamW,32
r3000_4_5,CV,vit_small_patch16_224,0.8784,0.8773,11424.0,23,7.066737083304344e-05,0.000184042294924202,0.04481665122421104,0.3062235036287351,13,1,0.18694749639399444,0.47834879014733145,AdamW,32
r3000_5_1,CV,vit_small_patch16_224,0.8759,0.8756,12961.0,39,0.029685751189351465,2.641090552324305e-05,0.08937749321760817,0.47674923155746807,4,3,0.23282368509826543,0.36471537860928793,SGD,32
r3000_5_2,CV,vit_small_patch16_224,0.8779,0.877,10258.0,33,4.099609991467783e-05,7.725239694916719e-05,0.0632615137054946,0.2760123034404525,15,1,0.23105128616199005,0.4845271649199053,AdamW,32
r3000_5_3,CV,vit_small_patch16_224,0.8767,0.8765,9044.0,25,8.098155216801528e-05,1.6198686401270688e-06,0.06600269044913223,0.2862035348692873,9,1,0.3603452748768903,0.3468322501573069,AdamW,32
r3000_5_4,CV,vit_small_patch16_224,0.8733,0.8738,13839.0,41,6.569843466386834e-05,0.00012885089059572853,0.11304006096884449,0.36723162633637607,12,3,0.19953581707170875,0.25324838743141664,AdamW,32
r3000_5_5,CV,vit_small_patch16_224,0.8756,0.8791,11618.0,28,8.731999682079073e-05,1.3827893769253824e-05,0.1253610979590258,0.43134152853190305,15,1,0.2660941873867968,0.7247134485535545,AdamW,32


==> anc/results/rvit3000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8744,0.8742
1,2,0,0.8851,0.87
1,3,0,0.8864,0.8733
1,4,0,0.8868,0.8698
1,5,0,0.8918,0.8741
2,1,0,0.9099,0.8696
2,2,0,0.8991,0.8735
2,3,0,0.8908,0.8742
2,4,0,0.9092,0.8721
2,5,0,0.8827,0.8763
3,1,0,0.9137,0.8772
3,2,0,0.8753,0.8753
3,3,0,0.8923,0.8729
3,4,0,0.8767,0.8721
3,5,0,0.872,0.8607
4,1,0,0.8788,0.8724
4,2,0,0.8727,0.8758
4,3,0,0.8911,0.8755
4,4,0,0.889,0.8756
4,5,0,0.8929,0.8726
5,1,0,0.8666,0.8774
5,2,0,0.869,0.8757
5,3,0,0.8885,0.8761
5,4,0,0.8978,0.8759
5,5,0,0.8862,0.8756
1,1,1,0.9056,0.8784
1,2,1,0.9055,0.8742
1,3,1,0.8949,0.8753
1,4,1,0.8955,0.8683
1,5,1,0.9114,0.8717
2,1,1,0.8978,0.8755
2,2,1,0.8998,0.8774
2,3,1,0.8974,0.8757
2,4,1,0.9038,0.8737
2,5,1,0.8986,0.8742
3,1,1,0.9117,0.8729
3,2,1,0.8924,0.8709
3,3,1,0.906,0.8744
3,4,1,0.8974,0.8721
3,5,1,0.8984,0.8755
4,1,1,0.9114,0.8756
4,2,1,0.9046,0.8735
4,3,1,0.901,0.8731
4,4,1,0.9068,0.8766
4,5,1,0.8981,0.876
5,1,1,0.9027,0.866
5,2,1,0.9007,0.877
5,3,1,0.9031,0.8723
5,4,1,0.8996,0.8752
5,5,1,0.9001,0.8749


==> anc/results/rvit3000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r3000_1_1,F,vit_small_patch16_224,0.8744,0.8742,8756.0,26,0.025160431920916347,5.849586581316791e-05,0.03098441680124806,0.4781575968767179,13,2,0.3347523060739425,0.7361693325197828,SGD,32
r3000_1_2,F,vit_small_patch16_224,0.8851,0.87,7909.0,23,0.00015669051956517739,0.002713086854536108,0.019552569260344155,0.1878246705552816,0,1,0.294774216270444,0.98256919276575,AdamW,32
r3000_1_3,F,vit_small_patch16_224,0.8864,0.8733,6713.0,18,6.308749792165104e-05,0.00010396309544551073,0.01855824684159741,0.2275608163194459,13,2,0.09083117017532044,0.49501046384594505,AdamW,32
r3000_1_4,F,vit_small_patch16_224,0.8868,0.8698,8794.0,49,0.00014682825964436774,0.000420607937876412,0.13524593042313388,0.31077566984482885,3,3,0.335774217505731,0.28034066021594406,AdamW,32
r3000_1_5,F,vit_small_patch16_224,0.8918,0.8741,7352.0,22,0.02896791686357344,1.8179296649312867e-06,0.16523494489895102,0.21555811281435566,9,1,0.19363701419924262,0.3825615860183899,SGD,32
r3000_2_1,F,vit_small_patch16_224,0.9099,0.8696,7830.0,42,0.0001743455493478328,0.0015419661452518686,0.15961297282107018,0.3967882862383054,4,2,0.27314703330035034,0.8157981801937169,AdamW,32
r3000_2_2,F,vit_small_patch16_224,0.8991,0.8735,4450.0,16,5.171431984724622e-05,0.004811952472819386,0.03940882824496175,0.22501345622372773,9,1,0.263757475100018,0.9112096435372582,AdamW,32
r3000_2_3,F,vit_small_patch16_224,0.8908,0.8742,4419.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r3000_2_4,F,vit_small_patch16_224,0.9092,0.8721,6384.0,40,4.42568502104633e-05,2.809720248707762e-05,0.17023954745132686,0.34158019311289506,14,2,0.28968809270400675,0.17598007992560344,AdamW,32
r3000_2_5,F,vit_small_patch16_224,0.8827,0.8763,5133.0,28,0.02254388716459463,6.788563404522718e-06,0.05366264878159799,0.36575908189697154,2,3,0.2510914682892033,0.9031471020943891,SGD,32
r3000_3_1,F,vit_small_patch16_224,0.9137,0.8772,6695.0,33,7.550428455065875e-05,0.001909313539561203,0.15419748160207014,0.1833883991667909,13,3,0.11504829240729272,0.8358847679071064,AdamW,32
r3000_3_2,F,vit_small_patch16_224,0.8753,0.8753,4559.0,26,0.00010785741799949935,2.4616330761897377e-05,0.19124431776420714,0.2726435281696898,14,3,0.1642554703800464,0.8512606838720194,AdamW,32
r3000_3_3,F,vit_small_patch16_224,0.8923,0.8729,3743.0,18,4.0498970930667935e-05,2.5143016381118977e-06,0.025858772921770835,0.27663886590382675,3,3,0.27264471152297065,0.5410196733597712,AdamW,32
r3000_3_4,F,vit_small_patch16_224,0.8767,0.8721,4272.0,37,0.04258488873830061,0.00022275021256980615,0.19896631643515392,0.172868738817363,14,2,0.0792405115120354,0.5694185412301832,SGD,32
r3000_3_5,F,vit_small_patch16_224,0.872,0.8607,3709.0,18,0.0024362950436524287,1.041424558905045e-06,0.16581826984100384,0.21795224521671497,6,1,0.027357891117318015,0.332441501293836,SGD,32
r3000_4_1,F,vit_small_patch16_224,0.8788,0.8724,3075.0,24,5.470183659124567e-05,1.9594078366978613e-05,0.14595137269875502,0.07181913565158937,1,1,0.35444437424008973,0.3657351054496589,AdamW,32
r3000_4_2,F,vit_small_patch16_224,0.8727,0.8758,4011.0,31,4.770329360580465e-05,3.334047795492303e-05,0.026703294242197563,0.41439383650684974,10,2,0.10911777642585742,0.14191502054870142,AdamW,32
r3000_4_3,F,vit_small_patch16_224,0.8911,0.8755,3100.0,18,5.865285888807613e-05,0.0007992423640701396,0.15698734068622622,0.4860491818418829,13,2,0.035916347809225924,0.4888732446161128,AdamW,32
r3000_4_4,F,vit_small_patch16_224,0.889,0.8756,3220.0,36,3.0181152298130715e-05,0.00045659172262949455,0.1919044567382979,0.36031864608427366,6,2,0.17729046817078647,0.9584868664260285,AdamW,32
r3000_4_5,F,vit_small_patch16_224,0.8929,0.8726,2554.0,18,0.012718611783397914,3.0483710472413644e-05,0.16374690625416877,0.07893025229812459,9,1,0.3158432913029377,0.8596097508669793,SGD,32
r3000_5_1,F,vit_small_patch16_224,0.8666,0.8774,2179.0,25,0.006509314201059921,0.0010593997644478886,0.15461225730052958,0.06267957547152644,0,1,0.36259478787994837,0.2175943772234169,SGD,32
r3000_5_2,F,vit_small_patch16_224,0.869,0.8757,2616.0,37,7.891094753214103e-05,2.0286739457920347e-05,0.08430151192468965,0.2398065424261273,6,2,0.3640454926162405,0.6976014899142258,AdamW,32
r3000_5_3,F,vit_small_patch16_224,0.8885,0.8761,1979.0,18,4.0498970930667935e-05,2.5143016381118977e-06,0.025858772921770835,0.27663886590382675,3,3,0.27264471152297065,0.5410196733597712,AdamW,32
r3000_5_4,F,vit_small_patch16_224,0.8978,0.8759,2551.0,30,3.135552185127218e-05,0.0005610012855034657,0.1635208037356824,0.4425799806929085,7,1,0.1732262191386939,0.8029031588407378,AdamW,32
r3000_5_5,F,vit_small_patch16_224,0.8862,0.8756,2863.0,47,0.011098819379816334,0.0002791481982072585,0.09368403998050444,0.4998508050885407,9,1,0.3782473668204268,0.046777530912578205,SGD,32
r3000s_1_1,R,vit_small_patch16_224,0.9056,0.8784,8959.0,47,0.01001915593846708,2.215582932106093e-06,0.04780794318956941,0.348272057820191,3,2,0.26231257336168307,0.9457469998341668,SGD,32
r3000s_1_2,R,vit_small_patch16_224,0.9055,0.8742,7219.0,33,4.114878515014933e-05,0.00010639706040434485,0.07351368801281274,0.27427714716766977,6,1,0.23734950413127012,0.9548234618303992,AdamW,32
r3000s_1_3,R,vit_small_patch16_224,0.8949,0.8753,6132.0,35,0.009338169150500406,0.0008458389968175407,0.049944670746995504,0.4429054673251851,7,3,0.0937143141074701,0.5118626400538425,SGD,32
r3000s_1_4,R,vit_small_patch16_224,0.8955,0.8683,6794.0,17,0.00021303529716132363,0.000226139333275743,0.1226011987715307,0.30572866680896293,9,2,0.011391511596274828,0.7088717601830404,AdamW,32
r3000s_1_5,R,vit_small_patch16_224,0.9114,0.8717,8456.0,49,0.04516741293764374,1.5448036943974005e-05,0.07026559583451152,0.21022712361769735,7,3,0.08918898587644676,0.999598280542717,SGD,32
r3000s_2_1,R,vit_small_patch16_224,0.8978,0.8755,5969.0,28,0.0192436185338151,3.7276574760995234e-05,0.09184615375709679,1.6092132546689873e-05,4,2,0.31071240208920314,0.5738187332398222,SGD,32
r3000s_2_2,R,vit_small_patch16_224,0.8998,0.8774,5281.0,31,3.453979704854047e-05,0.00011332154450492924,0.03688797312938306,0.39266757390833673,13,2,0.33862459414298723,0.079645477009061,AdamW,32
r3000s_2_3,R,vit_small_patch16_224,0.8974,0.8757,4398.0,19,7.106806606577304e-05,0.00031669844725270256,0.1356830539015509,0.3576959504966638,8,3,0.15006570744555994,0.5473674792790905,AdamW,32
r3000s_2_4,R,vit_small_patch16_224,0.9038,0.8737,5561.0,38,0.020636567989209605,2.2356179806144377e-05,0.02237965739127371,0.43305909840228585,4,2,0.28492023208783823,0.2767599403409233,SGD,32
r3000s_2_5,R,vit_small_patch16_224,0.8986,0.8742,5706.0,28,0.006121982004130485,9.152632451545288e-05,0.0663390911593855,0.06642157131118773,8,2,0.3623593959299951,0.12923028935394587,SGD,32
r3000s_3_1,R,vit_small_patch16_224,0.9117,0.8729,5680.0,50,0.031169916071632605,5.642268321071066e-05,0.11391082388159782,0.46697769680025436,4,3,0.3965192007398397,0.6388863849613926,SGD,32
r3000s_3_2,R,vit_small_patch16_224,0.8924,0.8709,4308.0,36,0.02434639282832617,0.000548209352920125,0.09967668105152445,0.23445927678847417,2,1,0.1648640304766941,0.9037400224853448,SGD,32
r3000s_3_3,R,vit_small_patch16_224,0.906,0.8744,3972.0,24,8.121293536082752e-05,2.2490119369328074e-06,0.040352598475991076,0.04667218609268808,6,2,0.02799086832197359,0.5821294557186623,AdamW,32
r3000s_3_4,R,vit_small_patch16_224,0.8974,0.8721,3356.0,14,4.294312337721256e-05,0.00015163889352371997,0.10488081601369469,0.3188051220629968,6,2,0.15876000116069308,0.6239161135482231,AdamW,32
r3000s_3_5,R,vit_small_patch16_224,0.8984,0.8755,4706.0,28,0.009968056997950106,1.4974429858568103e-06,0.013043556214696009,0.07881120932712411,9,3,0.05926011070699577,0.5028612531513061,SGD,32
r3000s_4_1,R,vit_small_patch16_224,0.9114,0.8756,4003.0,38,0.012304848305203876,7.631970304907673e-05,0.16889307456546038,0.4412120277422138,5,3,0.1875868768333127,0.6112417139130091,SGD,32
r3000s_4_2,R,vit_small_patch16_224,0.9046,0.8735,3655.0,23,1.6071265712470868e-05,4.656638480249003e-06,0.013125915441141982,0.4648508963966677,4,2,0.3408085825372955,0.3970883870762698,AdamW,32
r3000s_4_3,R,vit_small_patch16_224,0.901,0.8731,3769.0,48,0.0032229731349628725,1.0308876557976113e-06,0.03302383982032796,0.3482907725923009,15,3,0.029269050168392152,0.35353026065323395,SGD,32
r3000s_4_4,R,vit_small_patch16_224,0.9068,0.8766,2746.0,26,2.1913623514078634e-05,0.0002276730928250661,0.05698909446981469,0.339579662076355,14,2,0.15561042809260195,0.44128511300151413,AdamW,32
r3000s_4_5,R,vit_small_patch16_224,0.8981,0.876,2988.0,48,0.02159707899395261,1.4568826097559154e-06,0.19956002720641264,0.02854603143912273,11,3,0.24396030006387584,0.23612439412705977,SGD,32
r3000s_5_1,R,vit_small_patch16_224,0.9027,0.866,3237.0,48,0.03383836331303319,7.393869972686484e-05,0.19567111929611697,0.4403732324507641,7,1,0.31890975187316106,0.10152328443957279,SGD,32
r3000s_5_2,R,vit_small_patch16_224,0.9007,0.877,2607.0,27,0.0001146556859229873,2.8698447014762857e-05,0.13429033177564442,0.4494453579755457,13,2,0.3209465147356037,0.4941476092404489,AdamW,32
r3000s_5_3,R,vit_small_patch16_224,0.9031,0.8723,2045.0,20,0.0001984801755283394,1.9717333199021616e-06,0.10922750027370381,0.38238005761552357,3,1,0.03145513768021137,0.08730013003257914,AdamW,32
r3000s_5_4,R,vit_small_patch16_224,0.8996,0.8752,2877.0,49,0.00010126275600718354,0.0037270220966915666,0.18292191740705976,0.28805842974646,14,3,0.2576512333003578,0.11426838865041664,AdamW,32
r3000s_5_5,R,vit_small_patch16_224,0.9001,0.8749,2342.0,16,0.012729153105001055,0.0006148012533734518,0.05471117958154725,0.3501254617484547,3,2,0.05995496641652495,0.4943349807757269,SGD,32


==> anc/results/rvit300cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.8338,0.8425
1,2,0,0.8319,0.8368
1,3,0,0.8471,0.8351
1,4,0,0.8469,0.8339
1,5,0,0.8534,0.83
2,1,0,0.8457,0.8295
2,2,0,0.834,0.832
2,3,0,0.8312,0.8262
2,4,0,0.8377,0.8302
2,5,0,0.8319,0.8245
3,1,0,0.8681,0.8345
3,2,0,0.8537,0.8434
3,3,0,0.8745,0.8275
3,4,0,0.8571,0.8285
3,5,0,0.8654,0.8293
4,1,0,0.7838,0.8422
4,2,0,0.8007,0.8376
4,3,0,0.7996,0.8429
4,4,0,0.7988,0.8409
4,5,0,0.7607,0.8326
5,1,0,0.8774,0.8488
5,2,0,0.8736,0.8513
5,3,0,0.8779,0.8447
5,4,0,0.8719,0.8377
5,5,0,0.8912,0.843


==> anc/results/rvit300cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r300_1_1,CV,vit_small_patch16_224,0.8338,0.8425,6752.0,29,4.3615188137275204e-05,5.642032266698162e-05,0.06308788826357618,0.49277539217489785,5,2,0.19568740680540225,0.47005977354200384,AdamW,32
r300_1_2,CV,vit_small_patch16_224,0.8319,0.8368,6038.0,19,3.1797136172372525e-05,0.0001539853001931438,0.06408914223336885,0.06607793620057864,4,2,0.32743988691035575,0.6724690453565532,AdamW,32
r300_1_3,CV,vit_small_patch16_224,0.8471,0.8351,5241.0,18,5.865285888807613e-05,0.0007992423640701396,0.15698734068622622,0.4860491818418829,13,2,0.035916347809225924,0.4888732446161128,AdamW,32
r300_1_4,CV,vit_small_patch16_224,0.8469,0.8339,7636.0,38,2.574405183520247e-05,7.411098390462833e-06,0.09249808027201373,0.23471585393465805,13,1,0.19190054117478264,0.06933690425900933,AdamW,32
r300_1_5,CV,vit_small_patch16_224,0.8534,0.83,7994.0,47,1.9678661835975212e-05,0.009086449026692329,0.19797067658118786,0.06314829475864123,1,3,0.1599120672490821,0.8957024921739859,AdamW,32
r300_2_1,CV,vit_small_patch16_224,0.8457,0.8295,8698.0,43,0.007474778964290672,4.25515324238106e-06,0.05035993056920482,0.31179585814074284,12,2,0.03518195039761582,0.8463436826696895,SGD,32
r300_2_2,CV,vit_small_patch16_224,0.834,0.832,9312.0,41,0.00010121433688254123,0.0008240306691617795,0.042772721322128435,0.3966192897463958,8,3,0.2995512741811708,0.034658349015730706,AdamW,32
r300_2_3,CV,vit_small_patch16_224,0.8312,0.8262,7015.0,30,0.02881530065087369,7.513728513617694e-06,0.04949607206906303,0.2677219790084839,14,3,0.060144337202031696,0.5564385259293948,SGD,32
r300_2_4,CV,vit_small_patch16_224,0.8377,0.8302,6013.0,30,0.05091934083565733,0.00046527646597844944,0.029745367886811393,0.1822765876628779,13,2,0.07561030378246195,0.47262130916577305,SGD,32
r300_2_5,CV,vit_small_patch16_224,0.8319,0.8245,8421.0,39,0.022309696346408867,0.0003880174505257755,0.06692103077994245,0.20083371645244047,2,2,0.28049003075568146,0.0914883318241123,SGD,32
r300_3_1,CV,vit_small_patch16_224,0.8681,0.8345,8580.0,40,0.00017654287383986344,2.4725689251597628e-05,0.0010551495170667852,0.20125627311720315,6,1,0.19096727143521872,0.0908194965649387,AdamW,32
r300_3_2,CV,vit_small_patch16_224,0.8537,0.8434,9174.0,48,5.77234127884219e-05,0.00042939111733549705,0.03442153510549949,0.49599562339388137,11,3,0.1470590941451744,0.6068344095274565,AdamW,32
r300_3_3,CV,vit_small_patch16_224,0.8745,0.8275,8625.0,41,0.02077192056809902,0.0010616709420389638,0.007798897205829949,0.08864113323333205,7,1,0.32795441590615226,0.16942518789757544,SGD,32
r300_3_4,CV,vit_small_patch16_224,0.8571,0.8285,7559.0,39,0.0001505598075317997,0.005322730481662534,0.16355612657732505,0.08537105853855739,6,1,0.25898640997742706,0.8906817763807964,AdamW,32
r300_3_5,CV,vit_small_patch16_224,0.8654,0.8293,8141.0,48,0.021448861338053963,2.44537036542889e-06,0.07972606806690487,0.27714630271714047,8,1,0.24835811487943307,0.2242649725525991,SGD,32
r300_4_1,CV,vit_small_patch16_224,0.7838,0.8422,5588.0,26,6.67739863530217e-05,0.0014104280559377673,0.09599509788485788,0.38871481420788756,11,2,0.10718093605915759,0.9871543626471595,AdamW,32
r300_4_2,CV,vit_small_patch16_224,0.8007,0.8376,7837.0,41,0.00022771393999013713,0.00021718372364031585,0.06971860036847113,0.24816550144950486,4,1,0.23211266905295208,0.32531836492878674,AdamW,32
r300_4_3,CV,vit_small_patch16_224,0.7996,0.8429,8155.0,47,0.01776357845530417,0.003778813906702038,0.026601482598442614,0.3388429962995281,4,1,0.13807636187074845,0.7668974527388797,SGD,32
r300_4_4,CV,vit_small_patch16_224,0.7988,0.8409,7308.0,37,0.03280581685174149,2.6807452869772566e-05,0.017918793494310838,0.08537105853855739,9,2,0.02759317716718657,0.010623640044443293,SGD,32
r300_4_5,CV,vit_small_patch16_224,0.7607,0.8326,6193.0,37,9.040565627629996e-05,4.931737613220991e-05,0.09307524517907775,0.05171950770181088,4,1,0.21204181283076803,0.4720266125717295,AdamW,32
r300_5_1,CV,vit_small_patch16_224,0.8774,0.8488,6600.0,29,0.0001384362719624827,1.0933844533457646e-06,0.1660486980115976,0.03562699761979976,1,1,0.17311693394850253,0.3017031644299679,AdamW,32
r300_5_2,CV,vit_small_patch16_224,0.8736,0.8513,8570.0,45,8.453257488918516e-05,0.005354214136218811,0.030963717572007603,0.3222262539766419,10,3,0.2796913405925852,0.23197191732168007,AdamW,32
r300_5_3,CV,vit_small_patch16_224,0.8779,0.8447,7297.0,39,0.02029102937510635,0.005759979936072846,0.0013930165771461746,0.0762859477288063,7,1,0.22327670008949146,0.8235232556046509,SGD,32
r300_5_4,CV,vit_small_patch16_224,0.8719,0.8377,7965.0,41,3.035255660869306e-05,1.8821875260198115e-05,0.12609686031802747,0.17202905745309835,2,2,0.3048686210563689,0.21880502415985303,AdamW,32
r300_5_5,CV,vit_small_patch16_224,0.8912,0.843,7216.0,44,0.01924949677429233,5.173386401633315e-05,0.13908569844195387,0.40089413879034164,2,1,0.3342312422816818,0.1123336516087212,SGD,32


==> anc/results/rvit300rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9534,0.8395
1,2,0,0.9255,0.8411
1,3,0,0.9022,0.841
1,4,0,0.8525,0.8255
1,5,0,0.8866,0.8307
2,1,0,0.8245,0.8217
2,2,0,0.8245,0.8212
2,3,0,0.9022,0.8173
2,4,0,0.8377,0.7621
2,5,0,0.9457,0.8239
3,1,0,0.8253,0.8178
3,2,0,0.8548,0.777
3,3,0,0.8649,0.829
3,4,0,0.8261,0.7982
3,5,0,0.9193,0.8094
4,1,0,0.882,0.8392
4,2,0,0.7888,0.8464
4,3,0,0.8276,0.8396
4,4,0,0.9208,0.8161
4,5,0,0.7787,0.5679
5,1,0,0.9425,0.8446
5,2,0,0.9037,0.8397
5,3,0,0.9332,0.8487
5,4,0,0.9301,0.8441
5,5,0,0.9006,0.827
1,1,1,0.913,0.8296
1,2,1,0.9371,0.8338
1,3,1,0.9006,0.8236
1,4,1,0.927,0.823
1,5,1,0.9037,0.7623
2,1,1,0.9239,0.8006
2,2,1,0.9037,0.7824
2,3,1,0.9154,0.8216
2,4,1,0.9317,0.815
2,5,1,0.9208,0.8207
3,1,1,0.9224,0.8293
3,2,1,0.9177,0.8265
3,3,1,0.9379,0.8118
3,4,1,0.913,0.8226
3,5,1,0.8882,0.8287
4,1,1,0.8804,0.8414
4,2,1,0.8494,0.8437
4,3,1,0.8866,0.8427
4,4,1,0.8649,0.8354
4,5,1,0.8509,0.82
5,1,1,0.9387,0.8568
5,2,1,0.9348,0.8424
5,3,1,0.9689,0.8506
5,4,1,0.9348,0.842
5,5,1,0.9627,0.8397


==> anc/results/rvit300rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
r300_1_1,F,vit_small_patch16_224,0.9534,0.8395,1840.0,44,0.02143670458533722,1.874511752182246e-05,0.08311305428213728,0.4974943797577344,4,3,0.2039215639610003,0.5493326735079568,SGD,32
r300_1_2,F,vit_small_patch16_224,0.9255,0.8411,1548.0,36,0.00019450952916858627,2.6838438480178063e-05,0.006422576506863146,0.45216832795470063,11,2,0.32547297641554057,0.3132963680702124,AdamW,32
r300_1_3,F,vit_small_patch16_224,0.9022,0.841,1446.0,27,0.030209999959657466,1.58708141732306e-05,0.040352598475991076,0.03548627778583051,13,3,0.22989290964765385,0.12048577984456867,SGD,32
r300_1_4,F,vit_small_patch16_224,0.8525,0.8255,1537.0,34,2.180953690704343e-05,0.00024494378769128363,0.04909074171662042,0.3662967242949839,14,2,0.24142540414408256,0.06506781238280734,AdamW,32
r300_1_5,F,vit_small_patch16_224,0.8866,0.8307,1914.0,45,0.01449432186137721,0.0005510507799948774,0.07170541512669593,0.18141620429365923,4,1,0.0009926565347421754,0.5547578396843377,SGD,32
r300_2_1,F,vit_small_patch16_224,0.8245,0.8217,1857.0,47,0.02892706616382271,4.0847078078018235e-06,0.11642727621203634,0.022447578346143863,1,1,0.2951891717521464,0.021786323104186323,SGD,32
r300_2_2,F,vit_small_patch16_224,0.8245,0.8212,1637.0,34,1.934255537592762e-05,6.420348087374356e-05,0.028994278375034384,0.4062143255758819,13,2,0.35732560355731596,0.08259542153680144,AdamW,32
r300_2_3,F,vit_small_patch16_224,0.9022,0.8173,1426.0,12,3.337918875432144e-05,0.0002203784830345395,0.18776200992674344,0.4694200736737778,3,2,0.11912103285350467,0.3794575341352998,AdamW,32
r300_2_4,F,vit_small_patch16_224,0.8377,0.7621,1759.0,27,0.0011067735526726031,0.004677213025305857,0.004724676856001121,0.15466756587901953,11,3,0.09393888554444281,0.2121438084519333,AdamW,32
r300_2_5,F,vit_small_patch16_224,0.9457,0.8239,1925.0,35,0.007709233771723307,1.3993232717704856e-05,0.16608048251242846,0.07279033102499949,14,2,0.13578620763670032,0.730273177252403,SGD,32
r300_3_1,F,vit_small_patch16_224,0.8253,0.8178,1568.0,13,0.006745095763015449,0.0004353374477658023,0.14126789124142666,0.20131225485769288,0,1,0.35238277190153255,0.24626735585152038,SGD,32
r300_3_2,F,vit_small_patch16_224,0.8548,0.777,2009.0,38,0.0004749160747954943,0.0009981947290553087,0.05054127683205996,0.10159102338625842,5,3,0.3409089036794845,0.0634757972026646,AdamW,32
r300_3_3,F,vit_small_patch16_224,0.8649,0.829,1563.0,23,0.009029433684318217,0.0003642367861705191,0.14605424131127437,0.33947984308495904,3,3,0.11049578981050906,0.6437607813170428,SGD,32
r300_3_4,F,vit_small_patch16_224,0.8261,0.7982,2106.0,43,0.001056708099895628,0.00011816161186181524,0.1596354950070059,0.29739945429851633,1,2,0.11135711785347122,0.5627331987005157,SGD,32
r300_3_5,F,vit_small_patch16_224,0.9193,0.8094,2016.0,42,0.00025824750633627854,0.004343363432350463,0.06888347993237964,0.3998299359888157,2,1,0.23061208105594042,0.010824175316581974,AdamW,32
r300_4_1,F,vit_small_patch16_224,0.882,0.8392,2049.0,46,0.03811611341519492,0.0001997383753907851,0.044017682582290385,0.26169851684464573,8,2,0.05706601981465759,0.6398505203035635,SGD,32
r300_4_2,F,vit_small_patch16_224,0.7888,0.8464,1692.0,30,2.466145140528784e-05,1.7343480614089572e-05,0.04553887309000208,0.45456411063027646,14,2,0.3388794106845121,0.43308404998233907,AdamW,32
r300_4_3,F,vit_small_patch16_224,0.8276,0.8396,1709.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r300_4_4,F,vit_small_patch16_224,0.9208,0.8161,2018.0,50,0.00010374370578790818,2.4038818543318046e-05,0.12327074570570028,0.4137176147934092,4,1,0.26919783716681683,0.17678439018334272,AdamW,32
r300_4_5,F,vit_small_patch16_224,0.7787,0.5679,1908.0,35,0.014620375689378165,8.534258011422226e-06,0.17659548213824228,0.4845641742531905,4,1,0.0005584738146489909,0.23345691957530704,AdamW,32
r300_5_1,F,vit_small_patch16_224,0.9425,0.8446,1828.0,31,3.9773424330978226e-05,0.00011210004536665676,0.018670787089575522,0.2829154989273656,3,1,0.24480140333652736,0.6118965968666532,AdamW,32
r300_5_2,F,vit_small_patch16_224,0.9037,0.8397,1878.0,47,2.1042738366848863e-05,5.7430882693059376e-05,0.1730374426082283,0.025105914992924788,7,1,0.32888415104488694,0.9905191905448418,AdamW,32
r300_5_3,F,vit_small_patch16_224,0.9332,0.8487,1742.0,45,0.03556502675426785,4.3644259852110516e-05,0.027959663269797694,0.17523928049237286,4,2,0.3086752030767904,0.19040384647048428,SGD,32
r300_5_4,F,vit_small_patch16_224,0.9301,0.8441,1938.0,43,0.03159195560751512,0.003969547950369977,0.14736721448999657,0.27121928545180884,1,1,0.2548065988615507,0.477024354810476,SGD,32
r300_5_5,F,vit_small_patch16_224,0.9006,0.827,1788.0,36,0.0025918361992817605,0.005714624860027997,0.15830853948697576,0.3802182959171604,0,2,0.049046824162165964,0.3326912663527136,SGD,32
r300s_1_1,R,vit_small_patch16_224,0.913,0.8296,1333.0,27,0.014225675171730581,3.274543996102816e-05,0.1081371811784517,0.44397976074137946,5,3,0.2977525488436963,0.7938841510090037,SGD,32
r300s_1_2,R,vit_small_patch16_224,0.9371,0.8338,1610.0,37,1.0830963440539394e-05,0.004672181467536862,0.030432245199483607,0.19942163297347149,6,1,0.2353637011286608,0.6976014899142258,AdamW,32
r300s_1_3,R,vit_small_patch16_224,0.9006,0.8236,1266.0,24,0.006772460602119251,0.0009704762071721023,0.13821858437115286,0.34459020687745706,5,3,0.13593946558272715,0.572793869868875,SGD,32
r300s_1_4,R,vit_small_patch16_224,0.927,0.823,1628.0,35,0.0001575840969542176,1.915553814991146e-05,0.153632037772326,0.35305515303875235,11,1,0.34660559333284435,0.10657100159609356,AdamW,32
r300s_1_5,R,vit_small_patch16_224,0.9037,0.7623,1818.0,31,0.0003589814006027341,9.010925672412727e-05,0.03880693492248643,0.41554692008311067,7,2,0.12691354525152745,0.6519564508331357,SGD,32
r300s_2_1,R,vit_small_patch16_224,0.9239,0.8006,1742.0,21,0.002053727555924919,0.00018288110441205493,0.025832316043878492,0.4963080283615797,9,1,0.23692720915845739,0.29536010674847896,SGD,32
r300s_2_2,R,vit_small_patch16_224,0.9037,0.7824,2016.0,47,4.2895734445172805e-05,0.00020795845926811042,0.14814430189994363,0.16292797886688673,1,1,0.1049518720750876,0.262380395269995,AdamW,32
r300s_2_3,R,vit_small_patch16_224,0.9154,0.8216,1654.0,33,0.03889027083368163,0.0028266398165245647,0.08133289846884545,0.3156190206105437,6,1,0.318313993006985,0.36539830289849473,SGD,32
r300s_2_4,R,vit_small_patch16_224,0.9317,0.815,1579.0,17,0.03098051415514014,8.544694714047885e-06,0.12216509955250071,0.2986124130565916,13,3,0.1386098646225908,0.9123629536094067,SGD,32
r300s_2_5,R,vit_small_patch16_224,0.9208,0.8207,1959.0,40,0.00037951838007624003,5.433315388063926e-06,0.1606070963452081,0.23404277525736586,5,1,0.3506703507864073,0.7454113666597507,AdamW,32
r300s_3_1,R,vit_small_patch16_224,0.9224,0.8293,2076.0,42,4.8127549849881936e-05,4.9214948972615365e-06,0.08594482465492036,0.21561662783687544,2,2,0.3211740301240814,0.25692224404228076,AdamW,32
r300s_3_2,R,vit_small_patch16_224,0.9177,0.8265,1524.0,22,0.034948289737947655,0.00030862075814925004,0.05988580601616352,0.3297032149427901,14,1,0.06029844925300431,0.9611677788216484,SGD,32
r300s_3_3,R,vit_small_patch16_224,0.9379,0.8118,1585.0,14,2.0964783431242183e-05,8.634545243414772e-05,0.06576037249753111,0.20564644687057576,2,3,0.2244301233190918,0.33373718475520053,AdamW,32
r300s_3_4,R,vit_small_patch16_224,0.913,0.8226,2079.0,43,0.010765299716134194,1.5789181697694885e-05,0.05836534965546693,0.11875561279690125,6,3,0.0794223782676859,0.4619409233834498,SGD,32
r300s_3_5,R,vit_small_patch16_224,0.8882,0.8287,1680.0,13,3.55903716332557e-05,5.295965223972754e-06,0.18243163659641,0.1610473307313276,11,2,0.2610696822012326,0.3453084466112625,AdamW,32
r300s_4_1,R,vit_small_patch16_224,0.8804,0.8414,1798.0,17,3.5362503098265445e-05,0.0053750418764502905,0.13936363229798004,0.033000086361031244,12,3,0.36920981421859334,0.7115247586284718,AdamW,32
r300s_4_2,R,vit_small_patch16_224,0.8494,0.8437,1654.0,24,1.5230559618915366e-05,0.008562760193073454,0.08827098387096935,0.2520002196895763,5,1,0.15475595412830498,0.8320168996345009,AdamW,32
r300s_4_3,R,vit_small_patch16_224,0.8866,0.8427,1565.0,47,0.022739045527331615,0.0008040406272640493,0.09604799121708202,0.4210515929383234,11,2,0.36559010680237514,0.6336655637875748,SGD,32
r300s_4_4,R,vit_small_patch16_224,0.8649,0.8354,1457.0,22,0.008360821142735867,1.7145913159430187e-06,0.1318248820724337,0.0973486210499166,2,3,0.03742027641805543,0.9859816547537308,SGD,32
r300s_4_5,R,vit_small_patch16_224,0.8509,0.82,1586.0,30,0.0021577393159637314,0.005717384604153081,0.18870801640317592,0.05584621359178571,13,2,0.04033090914505806,0.3834090660671152,SGD,32
r300s_5_1,R,vit_small_patch16_224,0.9387,0.8568,1905.0,46,0.02409033596222543,0.001816332128677642,0.1875125121668928,0.3021127313697362,13,2,0.11152154925236761,0.8832134941614289,SGD,32
r300s_5_2,R,vit_small_patch16_224,0.9348,0.8424,1739.0,46,3.1352472851429846e-05,0.006891503690445448,0.1893083459401439,0.35624439756360543,5,1,0.23522562044835008,0.662663681325547,AdamW,32
r300s_5_3,R,vit_small_patch16_224,0.9689,0.8506,1849.0,41,0.00013383743569527783,8.567924681364178e-05,0.05513048652877009,0.16986908940735657,8,2,0.2683952566149702,0.05882647265331131,AdamW,32
r300s_5_4,R,vit_small_patch16_224,0.9348,0.842,1746.0,33,0.06606411695539405,0.00019367490194224072,0.045490956825012106,0.3401365816689941,13,2,0.1760086109497076,0.3306021771508653,SGD,32
r300s_5_5,R,vit_small_patch16_224,0.9627,0.8397,1860.0,48,0.007709233771723307,0.006877835547727669,0.19858247831007297,0.14540421762810476,9,1,0.07964366980704128,0.27539839813889716,SGD,32


==> anc/results/tin10000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9828,0.9841
1,2,0,0.9815,0.9848
1,3,0,0.9867,0.9884
2,1,0,0.9826,0.9842
2,2,0,0.9823,0.9849
2,3,0,0.9876,0.9881
3,1,0,0.9822,0.9846
3,2,0,0.9814,0.9848
3,3,0,0.9861,0.9879
4,1,0,0.9824,0.984
4,2,0,0.9826,0.9846
4,3,0,0.9869,0.9878
5,1,0,0.9827,0.9838
5,2,0,0.9823,0.9844
5,3,0,0.9863,0.9878


==> anc/results/tin10000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
tin10000_1_1,CV,resnet18,0.9828,0.9841,63686.0,46,0.00031117903758065937,1.6757988254348654e-05,0.09170088199871716,0.49046884586864764,4,3,0.2344225592774818,0.6333398006283161,AdamW,32
tin10000_1_2,CV,resnet18,0.9815,0.9848,42202.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_1_3,CV,resnet18,0.9867,0.9884,52941.0,41,0.06185094772125421,6.835194694169484e-05,0.04154582949376813,0.1725618658859486,7,1,0.3488577870238902,0.8301089684845624,SGD,32
tin10000_2_1,CV,resnet18,0.9826,0.9842,50530.0,43,0.00022936803127476834,5.578411432018785e-06,0.07675206053247567,0.1141315833360247,5,3,0.19717434604808468,0.5706517082250722,AdamW,32
tin10000_2_2,CV,resnet18,0.9823,0.9849,36626.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000_2_3,CV,resnet18,0.9876,0.9881,53846.0,49,0.050078469599839776,6.835194694169484e-05,0.04154582949376813,0.1725618658859486,8,1,0.29326814438181115,0.711740535956433,SGD,32
tin10000_3_1,CV,resnet18,0.9822,0.9846,48044.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin10000_3_2,CV,resnet18,0.9814,0.9848,35852.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_3_3,CV,resnet18,0.9861,0.9879,37599.0,37,0.0480014859178979,2.1275626561791764e-05,0.03982069597611751,0.1825621946485404,3,1,0.3634972297250335,0.650161568868306,SGD,32
tin10000_4_1,CV,resnet18,0.9824,0.984,47711.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin10000_4_2,CV,resnet18,0.9826,0.9846,40828.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_4_3,CV,resnet18,0.9869,0.9878,52400.0,37,0.0480014859178979,2.1275626561791764e-05,0.03982069597611751,0.1825621946485404,3,1,0.3634972297250335,0.650161568868306,SGD,32
tin10000_5_1,CV,resnet18,0.9827,0.9838,51247.0,43,0.00022936803127476834,5.578411432018785e-06,0.07675206053247567,0.1141315833360247,5,3,0.19717434604808468,0.5706517082250722,AdamW,32
tin10000_5_2,CV,resnet18,0.9823,0.9844,31894.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_5_3,CV,resnet18,0.9863,0.9878,35427.0,41,0.06185094772125421,6.835194694169484e-05,0.04154582949376813,0.1725618658859486,7,1,0.3488577870238902,0.8301089684845624,SGD,32


==> anc/results/tin10000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9834,0.9838
1,2,0,0.9805,0.9838
1,3,0,0.9863,0.9881
2,1,0,0.9804,0.9836
2,2,0,0.9836,0.9854
2,3,0,0.9867,0.9879
3,1,0,0.9823,0.9844
3,2,0,0.9821,0.9841
3,3,0,0.9863,0.9883
4,1,0,0.9816,0.9835
4,2,0,0.9842,0.9846
4,3,0,0.9853,0.9869
5,1,0,0.9834,0.9836
5,2,0,0.9846,0.985
5,3,0,0.9889,0.9872
1,1,1,0.9839,0.9839
1,2,1,0.9808,0.9835
1,3,1,0.9881,0.9884
2,1,1,0.9829,0.9838
2,2,1,0.9828,0.9854
2,3,1,0.9871,0.9881
3,1,1,0.9833,0.9842
3,2,1,0.9846,0.9849
3,3,1,0.9892,0.9883
4,1,1,0.9833,0.9829
4,2,1,0.9816,0.9855
4,3,1,0.9892,0.9879
5,1,1,0.9835,0.9834
5,2,1,0.9832,0.9834
5,3,1,0.9879,0.9872


==> anc/results/tin10000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
tin10000_1_1,F,resnet18,0.9834,0.9838,16387.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000_1_2,F,resnet18,0.9805,0.9838,13386.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin10000_1_3,F,resnet18,0.9863,0.9881,15868.0,43,0.043804284841405826,0.00018414055525410103,0.07954994238529198,0.07188842778072478,9,1,0.30465236988885663,0.8281899787453979,SGD,32
tin10000_2_1,F,resnet18,0.9804,0.9836,11843.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000_2_2,F,resnet18,0.9836,0.9854,10008.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000_2_3,F,resnet18,0.9867,0.9879,12918.0,39,0.04413395656429859,4.947712531227687e-06,0.059384517446168586,0.1744149467874797,10,1,0.3405556858676112,0.7684455355276008,SGD,32
tin10000_3_1,F,resnet18,0.9823,0.9844,10809.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000_3_2,F,resnet18,0.9821,0.9841,12208.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin10000_3_3,F,resnet18,0.9863,0.9883,16964.0,43,0.043804284841405826,0.00018414055525410103,0.07954994238529198,0.07188842778072478,9,1,0.30465236988885663,0.8281899787453979,SGD,32
tin10000_4_1,F,resnet18,0.9816,0.9835,13380.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000_4_2,F,resnet18,0.9842,0.9846,12186.0,39,0.0002858243791739079,0.0004967075880658611,0.06586707635051109,0.2001656836519336,7,3,0.10792579789586901,0.8039161993131794,AdamW,32
tin10000_4_3,F,resnet18,0.9853,0.9869,11451.0,41,0.0969651078047126,4.5607782313460735e-05,0.08656428924474902,0.06465400998772038,12,1,0.30995996882239846,0.7502165906150593,SGD,32
tin10000_5_1,F,resnet18,0.9834,0.9836,10124.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000_5_2,F,resnet18,0.9846,0.985,7091.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000_5_3,F,resnet18,0.9889,0.9872,9213.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin10000s_1_1,R,resnet18,0.9839,0.9839,14869.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000s_1_2,R,resnet18,0.9808,0.9835,12065.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin10000s_1_3,R,resnet18,0.9881,0.9884,13404.0,43,0.04231253537265303,2.4790677850688528e-05,0.03190840840039103,0.10130331676412525,7,1,0.33772198763445926,0.8744681166090063,SGD,32
tin10000s_2_1,R,resnet18,0.9829,0.9838,11856.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000s_2_2,R,resnet18,0.9828,0.9854,10008.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000s_2_3,R,resnet18,0.9871,0.9881,13651.0,43,0.043804284841405826,0.00018414055525410103,0.07954994238529198,0.07188842778072478,9,1,0.30465236988885663,0.8281899787453979,SGD,32
tin10000s_3_1,R,resnet18,0.9833,0.9842,12166.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000s_3_2,R,resnet18,0.9846,0.9849,14026.0,36,0.0003163193476927344,0.0020979634509778744,0.07174972679055924,0.2656962471046709,8,2,0.19514627426609318,0.7641588575839038,AdamW,32
tin10000s_3_3,R,resnet18,0.9892,0.9883,16266.0,44,0.042673157456963165,6.356311555063594e-05,0.03992313115164937,0.09843510709685123,7,1,0.24458399171322456,0.8819003710766212,SGD,32
tin10000s_4_1,R,resnet18,0.9833,0.9829,12351.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000s_4_2,R,resnet18,0.9816,0.9855,8656.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000s_4_3,R,resnet18,0.9892,0.9879,11456.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin10000s_5_1,R,resnet18,0.9835,0.9834,8770.0,29,0.00035024108445605467,0.0011269167561642225,0.07856675371158818,0.11694345143735649,4,3,0.24166379653014944,0.6450828462123664,AdamW,32
tin10000s_5_2,R,resnet18,0.9832,0.9834,7175.0,24,0.000517540478202011,6.703653554007196e-05,0.19665304790151047,0.2926976676320788,3,2,0.05675948655754634,0.26662091550828254,AdamW,32
tin10000s_5_3,R,resnet18,0.9879,0.9872,9167.0,39,0.04413395656429859,4.947712531227687e-06,0.059384517446168586,0.1744149467874797,10,1,0.3405556858676112,0.7684455355276008,SGD,32


==> anc/results/tin2000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9492,0.9523
1,2,0,0.9559,0.9557
1,3,0,0.9611,0.9659
2,1,0,0.9469,0.9554
2,2,0,0.9484,0.9553
2,3,0,0.958,0.9662
3,1,0,0.9451,0.9508
3,2,0,0.9498,0.958
3,3,0,0.9564,0.9677
4,1,0,0.9422,0.9512
4,2,0,0.9473,0.9553
4,3,0,0.9561,0.9643
5,1,0,0.9475,0.9527
5,2,0,0.9488,0.9535
5,3,0,0.9572,0.9649


==> anc/results/tin2000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
tin2000_1_1,CV,resnet18,0.9492,0.9523,11473.0,34,0.0009282328542238999,8.036084391035212e-06,0.04179533469822624,0.4880837094181303,11,2,0.1841907241656452,0.5423469354422441,AdamW,32
tin2000_1_2,CV,resnet18,0.9559,0.9557,12814.0,39,0.0008734098481013615,0.0008493131684112892,0.15567785788544225,0.16295623643579552,15,3,0.011407032314616882,0.716006036240792,AdamW,32
tin2000_1_3,CV,resnet18,0.9611,0.9659,11368.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_2_1,CV,resnet18,0.9469,0.9554,6363.0,40,0.0008912719268447832,0.0004530335554435765,0.014230777296260261,0.19562406201420998,13,2,0.17931594344451265,0.18399610725323684,AdamW,32
tin2000_2_2,CV,resnet18,0.9484,0.9553,7075.0,38,0.0008965434696213046,0.0009426772364379948,0.14814124574275053,0.15271182039236134,15,3,0.007879495897478689,0.6904278373483138,AdamW,32
tin2000_2_3,CV,resnet18,0.958,0.9662,7356.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_3_1,CV,resnet18,0.9451,0.9508,6488.0,34,0.0009282328542238999,8.036084391035212e-06,0.04179533469822624,0.4880837094181303,11,2,0.1841907241656452,0.5423469354422441,AdamW,32
tin2000_3_2,CV,resnet18,0.9498,0.958,7223.0,50,0.0005361951372608774,9.66956271472152e-06,0.0960454149619893,0.3490212618186891,9,3,0.2134353979722856,0.438205518968073,AdamW,32
tin2000_3_3,CV,resnet18,0.9564,0.9677,7970.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_4_1,CV,resnet18,0.9422,0.9512,8115.0,34,0.0009282328542238999,8.036084391035212e-06,0.04179533469822624,0.4880837094181303,11,2,0.1841907241656452,0.5423469354422441,AdamW,32
tin2000_4_2,CV,resnet18,0.9473,0.9553,10129.0,39,0.000897012912699078,0.0007172125364094122,0.17284428869745827,0.3212626029093615,13,2,0.05734199096275177,0.5209795222161575,AdamW,32
tin2000_4_3,CV,resnet18,0.9561,0.9643,10249.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_5_1,CV,resnet18,0.9475,0.9527,8997.0,40,0.0008912719268447832,0.0004530335554435765,0.014230777296260261,0.19562406201420998,13,2,0.17931594344451265,0.18399610725323684,AdamW,32
tin2000_5_2,CV,resnet18,0.9488,0.9535,13393.0,39,0.0008734098481013615,0.0008493131684112892,0.15567785788544225,0.16295623643579552,15,3,0.011407032314616882,0.716006036240792,AdamW,32
tin2000_5_3,CV,resnet18,0.9572,0.9649,14867.0,46,0.09510561633838123,2.1977770236838882e-05,0.03489074423125175,0.06084060077515782,5,1,0.3549117187593974,0.877259060325828,SGD,32


==> anc/results/tin2000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9523,0.9586
1,2,0,0.9579,0.9585
1,3,0,0.9627,0.9642
2,1,0,0.9464,0.9569
2,2,0,0.9492,0.9575
2,3,0,0.9553,0.9653
3,1,0,0.951,0.9567
3,2,0,0.946,0.9561
3,3,0,0.9582,0.9644
4,1,0,0.9437,0.9563
4,2,0,0.9506,0.9512
4,3,0,0.9598,0.9645
5,1,0,0.9497,0.9552
5,2,0,0.95,0.957
5,3,0,0.9623,0.9651
1,1,1,0.9608,0.9561
1,2,1,0.9567,0.9546
1,3,1,0.964,0.9659
2,1,1,0.9502,0.9574
2,2,1,0.9565,0.9601
2,3,1,0.9651,0.9635
3,1,1,0.9541,0.9566
3,2,1,0.9523,0.9576
3,3,1,0.9647,0.966
4,1,1,0.9543,0.9563
4,2,1,0.9463,0.959
4,3,1,0.9584,0.9641
5,1,1,0.9556,0.9564
5,2,1,0.9611,0.9542
5,3,1,0.9592,0.9642


==> anc/results/tin2000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
tin2000_1_1,F,resnet18,0.9523,0.9586,3577.0,40,0.0005246247900506888,0.00024630526856472444,0.10291731852449952,0.3102489423667534,8,3,0.2032201610236972,0.2933165074349678,AdamW,32
tin2000_1_2,F,resnet18,0.9579,0.9585,3068.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000_1_3,F,resnet18,0.9627,0.9642,3555.0,39,0.09350958852306038,0.00013440323778268873,0.0797452623531069,0.13231303320313048,9,1,0.24673767028183172,0.7557929018914936,SGD,32
tin2000_2_1,F,resnet18,0.9464,0.9569,3427.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000_2_2,F,resnet18,0.9492,0.9575,3016.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
tin2000_2_3,F,resnet18,0.9553,0.9653,3539.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin2000_3_1,F,resnet18,0.951,0.9567,3326.0,44,0.0005170273183724242,5.049503347868751e-05,0.02717487454875213,0.36888049292066577,11,3,0.2209615431007953,0.02158032720674119,AdamW,32
tin2000_3_2,F,resnet18,0.946,0.9561,4021.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
tin2000_3_3,F,resnet18,0.9582,0.9644,4391.0,47,0.04020286559673995,2.3202340513542272e-05,0.05273945988661874,0.1134764079350018,9,1,0.0009963584850466167,0.9146128064001675,SGD,32
tin2000_4_1,F,resnet18,0.9437,0.9563,4143.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000_4_2,F,resnet18,0.9506,0.9512,3568.0,37,0.0006201495079102977,0.0006103069860804566,0.15762712687493552,0.2082878655527325,0,3,0.39800412450168726,0.29511916277649386,AdamW,32
tin2000_4_3,F,resnet18,0.9598,0.9645,5366.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin2000_5_1,F,resnet18,0.9497,0.9552,5201.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000_5_2,F,resnet18,0.95,0.957,4534.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000_5_3,F,resnet18,0.9623,0.9651,5358.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin2000s_1_1,R,resnet18,0.9608,0.9561,3612.0,44,0.0005170273183724242,5.049503347868751e-05,0.02717487454875213,0.36888049292066577,11,3,0.2209615431007953,0.02158032720674119,AdamW,32
tin2000s_1_2,R,resnet18,0.9567,0.9546,3238.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
tin2000s_1_3,R,resnet18,0.964,0.9659,3665.0,39,0.08392880085483187,0.00015309522007772518,0.06947013956105524,0.10522482601084657,8,1,0.24721852126485225,0.8360232665771983,SGD,32
tin2000s_2_1,R,resnet18,0.9502,0.9574,3544.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000s_2_2,R,resnet18,0.9565,0.9601,3526.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000s_2_3,R,resnet18,0.9651,0.9635,3467.0,40,0.08192932428772874,7.349830367388573e-05,0.07663001919052029,0.0942567468669951,8,1,0.2813326599185807,0.7862904292910295,SGD,32
tin2000s_3_1,R,resnet18,0.9541,0.9566,3351.0,44,0.0005170273183724242,5.049503347868751e-05,0.02717487454875213,0.36888049292066577,11,3,0.2209615431007953,0.02158032720674119,AdamW,32
tin2000s_3_2,R,resnet18,0.9523,0.9576,3888.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000s_3_3,R,resnet18,0.9647,0.966,4468.0,50,0.09910720950387841,7.205656505497104e-05,0.07468081419076357,0.08560302004506536,9,1,0.3998931155283228,0.6934078232536683,SGD,32
tin2000s_4_1,R,resnet18,0.9543,0.9563,3897.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000s_4_2,R,resnet18,0.9463,0.959,3395.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000s_4_3,R,resnet18,0.9584,0.9641,5309.0,50,0.09915489811687234,8.553797529483795e-05,0.08010529732910002,0.10774619419482584,9,1,0.24302225050962756,0.7050395268118466,SGD,32
tin2000s_5_1,R,resnet18,0.9556,0.9564,5228.0,40,0.0006128229742447352,0.0007740362793501876,0.10655267463545467,0.30129335481943403,8,3,0.18132008242999856,0.30454187095212654,AdamW,32
tin2000s_5_2,R,resnet18,0.9611,0.9542,4696.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin2000s_5_3,R,resnet18,0.9592,0.9642,5190.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32


==> anc/results/tin5000cv.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.976,0.9767
1,2,0,0.9751,0.9768
1,3,0,0.9803,0.9831
2,1,0,0.9732,0.9772
2,2,0,0.9732,0.9784
2,3,0,0.9796,0.9827
3,1,0,0.9746,0.9775
3,2,0,0.9755,0.9783
3,3,0,0.9802,0.9813
4,1,0,0.9744,0.9779
4,2,0,0.9753,0.9792
4,3,0,0.9806,0.9831
5,1,0,0.975,0.9774
5,2,0,0.9752,0.9795
5,3,0,0.98,0.9832


==> anc/results/tin5000cv_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
tin5000_1_1,CV,resnet18,0.976,0.9767,28094.0,39,0.000533049896642494,7.377195135683536e-06,0.09244853648092083,0.24795332798023767,6,2,0.1538705489830987,0.459918674408176,AdamW,32
tin5000_1_2,CV,resnet18,0.9751,0.9768,17048.0,40,0.0003882686478561617,0.0016645082476808815,0.1890631151379661,0.0032628658877978806,5,3,0.34317757767637924,0.28667305908712215,AdamW,32
tin5000_1_3,CV,resnet18,0.9803,0.9831,15601.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_2_1,CV,resnet18,0.9732,0.9772,17008.0,39,0.0004681106127886874,5.1452879704358324e-05,0.14562684210932184,0.4370197664187926,8,2,0.14746299061861254,0.46049336276582087,AdamW,32
tin5000_2_2,CV,resnet18,0.9732,0.9784,20136.0,41,0.0004417192946946761,0.0015934157078771193,0.12828791806367684,0.05621553117907385,7,2,0.1897288405014947,0.8827611994488792,AdamW,32
tin5000_2_3,CV,resnet18,0.9796,0.9827,23746.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_3_1,CV,resnet18,0.9746,0.9775,30373.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin5000_3_2,CV,resnet18,0.9755,0.9783,32791.0,48,0.00028292520800893474,0.008962486167362187,0.17804027705270623,0.06475993686430967,3,3,0.03158014691433434,0.8334067023553585,AdamW,32
tin5000_3_3,CV,resnet18,0.9802,0.9813,33739.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin5000_4_1,CV,resnet18,0.9744,0.9779,34931.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin5000_4_2,CV,resnet18,0.9753,0.9792,33359.0,48,0.00028292520800893474,0.008962486167362187,0.17804027705270623,0.06475993686430967,3,3,0.03158014691433434,0.8334067023553585,AdamW,32
tin5000_4_3,CV,resnet18,0.9806,0.9831,32763.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_5_1,CV,resnet18,0.975,0.9774,30302.0,39,0.0004681106127886874,5.1452879704358324e-05,0.14562684210932184,0.4370197664187926,8,2,0.14746299061861254,0.46049336276582087,AdamW,32
tin5000_5_2,CV,resnet18,0.9752,0.9795,30127.0,48,0.00028292520800893474,0.008962486167362187,0.17804027705270623,0.06475993686430967,3,3,0.03158014691433434,0.8334067023553585,AdamW,32
tin5000_5_3,CV,resnet18,0.98,0.9832,31083.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32


==> anc/results/tin5000rf.csv <==
sus,seed,shuffle,best_val,test
1,1,0,0.9744,0.9757
1,2,0,0.9754,0.9773
1,3,0,0.9793,0.9835
2,1,0,0.9736,0.9762
2,2,0,0.9737,0.9788
2,3,0,0.9789,0.9829
3,1,0,0.974,0.9761
3,2,0,0.9732,0.977
3,3,0,0.9802,0.9827
4,1,0,0.9739,0.9763
4,2,0,0.9732,0.9788
4,3,0,0.9831,0.9831
5,1,0,0.9774,0.9773
5,2,0,0.9776,0.9783
5,3,0,0.9796,0.9832
1,1,1,0.9738,0.9756
1,2,1,0.9721,0.9773
1,3,1,0.9817,0.9839
2,1,1,0.9702,0.9738
2,2,1,0.9766,0.9782
2,3,1,0.9792,0.9823
3,1,1,0.9751,0.9753
3,2,1,0.9775,0.9771
3,3,1,0.9809,0.9822
4,1,1,0.9772,0.9762
4,2,1,0.9723,0.978
4,3,1,0.9817,0.9835
5,1,1,0.9756,0.9782
5,2,1,0.9767,0.9777
5,3,1,0.9825,0.981


==> anc/results/tin5000rf_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
tin5000_1_1,F,resnet18,0.9744,0.9757,7408.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_1_2,F,resnet18,0.9754,0.9773,7254.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000_1_3,F,resnet18,0.9793,0.9835,7994.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin5000_2_1,F,resnet18,0.9736,0.9762,8696.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_2_2,F,resnet18,0.9737,0.9788,9809.0,38,0.00037827647394939376,0.0006761302829798411,0.15070631367588813,0.15666329569507084,6,3,0.0067812877829183955,0.2750603423247585,AdamW,32
tin5000_2_3,F,resnet18,0.9789,0.9829,8540.0,39,0.08392880085483187,0.00015309522007772518,0.06947013956105524,0.10522482601084657,8,1,0.24721852126485225,0.8360232665771983,SGD,32
tin5000_3_1,F,resnet18,0.974,0.9761,7205.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_3_2,F,resnet18,0.9732,0.977,7134.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000_3_3,F,resnet18,0.9802,0.9827,7120.0,39,0.08392880085483187,0.00015309522007772518,0.06947013956105524,0.10522482601084657,8,1,0.24721852126485225,0.8360232665771983,SGD,32
tin5000_4_1,F,resnet18,0.9739,0.9763,6459.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_4_2,F,resnet18,0.9732,0.9788,7099.0,38,0.00037827647394939376,0.0006761302829798411,0.15070631367588813,0.15666329569507084,6,3,0.0067812877829183955,0.2750603423247585,AdamW,32
tin5000_4_3,F,resnet18,0.9831,0.9831,7136.0,32,0.08759644132811281,5.162170615975342e-06,0.08822473404404377,0.11061847017389534,6,1,0.15547991844649914,0.6790355443051614,SGD,32
tin5000_5_1,F,resnet18,0.9774,0.9773,7430.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin5000_5_2,F,resnet18,0.9776,0.9783,6043.0,48,0.00037568226949052973,1.8411075790336918e-05,0.14614550966449144,0.08230618094417655,7,2,0.09919902782323516,0.7408794872075194,AdamW,32
tin5000_5_3,F,resnet18,0.9796,0.9832,8502.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin5000s_1_1,R,resnet18,0.9738,0.9756,7504.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000s_1_2,R,resnet18,0.9721,0.9773,5720.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000s_1_3,R,resnet18,0.9817,0.9839,10162.0,43,0.043804284841405826,3.643957079921122e-05,0.07954994238529198,0.07188842778072478,12,1,0.30465236988885663,0.8281899787453979,SGD,32
tin5000s_2_1,R,resnet18,0.9702,0.9738,8917.0,30,0.000265141480436742,0.0010558194066405747,0.0924534340391534,0.11664113103646714,5,3,0.2091505182959018,0.5638544348070355,AdamW,32
tin5000s_2_2,R,resnet18,0.9766,0.9782,8652.0,48,0.0003340027480244097,0.00872604333546514,0.18732952251101453,0.09771174882337677,14,3,0.355228164738127,0.23376171511959076,AdamW,32
tin5000s_2_3,R,resnet18,0.9792,0.9823,8551.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin5000s_3_1,R,resnet18,0.9751,0.9753,6535.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin5000s_3_2,R,resnet18,0.9775,0.9771,7179.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000s_3_3,R,resnet18,0.9809,0.9822,6996.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin5000s_4_1,R,resnet18,0.9772,0.9762,6356.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000s_4_2,R,resnet18,0.9723,0.978,6064.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000s_4_3,R,resnet18,0.9817,0.9835,7755.0,44,0.04350734291657874,2.7811554108129665e-05,0.06985830860774533,0.08628995458185178,15,1,0.2643448206226316,0.855302194327205,SGD,32
tin5000s_5_1,R,resnet18,0.9756,0.9782,6697.0,41,0.000358111070971798,5.3556873733821574e-05,0.026983957955850152,0.0035594903565913383,9,3,0.21968348761790113,0.9947915337299702,AdamW,32
tin5000s_5_2,R,resnet18,0.9767,0.9777,7540.0,47,0.0004200869461698372,8.498840727908294e-05,0.17518641671800683,0.24194298346850118,4,3,0.35905554570202336,0.34334290311192317,AdamW,32
tin5000s_5_3,R,resnet18,0.9825,0.981,8931.0,36,0.03982462431597611,2.3202340513542272e-05,0.035561610111553774,0.06969404725200931,9,1,0.21957589907144678,0.792589985810057,SGD,32


==> anc/results_best.csv <==
cell,tuning,arch,val_auroc,test_auroc,elapsed_time,epochs,lr,weight_decay,label_smoothing,drop_rate,randaugment_magnitude,randaugment_num_ops,mixup_alpha,cutmix_alpha,optimizer,batch_size
bham1000_1_1,CV,resnet18,0.8762,0.8629,17905.0,40,0.03154184150841734,1.044147407103508e-05,0.07043443254277912,0.005615783196904728,11,1,0.1431345374447064,0.3233115131529873,SGD,32
bham1000_1_2,CV,resnet18,0.8768,0.885,17438.0,33,0.00037309278242402845,0.0003330357699699901,0.13822722696320294,0.31820827770158294,6,3,0.28324770556066536,0.9156472616094704,AdamW,32
bham1000_1_3,CV,resnet18,0.867,0.8614,18302.0,34,0.010073648251688267,0.0003352776470259875,0.0454593481304475,0.19921543940604147,9,1,0.25935945417418665,0.15018051473305943,SGD,32
bham1000_1_4,CV,resnet18,0.8786,0.8707,12949.0,14,0.0006372930803613577,0.00014763109039424578,0.051608742603652176,0.3995163794487763,13,1,0.06182973065420921,0.4236424867182524,AdamW,32
bham1000_1_5,CV,resnet18,0.8711,0.8665,20030.0,41,9.598013117440138e-05,5.462942835920345e-06,0.12085764526552453,0.17480168027269744,15,1,0.23216602836996267,0.6004111407035956,AdamW,32
bham1000_2_1,CV,resnet18,0.8839,0.8793,22317.0,46,0.00013027283379646806,8.072637800785432e-06,0.047850039900903106,0.1439448719179343,13,1,0.03799883356652368,0.45948617021607824,AdamW,32
bham1000_2_2,CV,resnet18,0.8899,0.8868,23243.0,50,0.00012406182071881907,0.00041540991854807055,0.1804922212910564,0.33642124099808635,3,3,0.3393301276575465,0.18832856551457347,AdamW,32
bham1000_2_3,CV,resnet18,0.8767,0.8628,18871.0,21,0.011779005187897753,0.0004026820756603141,0.0921692658394193,0.1095071897557714,1,1,0.10094207843896083,0.0009321494367184602,SGD,32
bham1000_2_4,CV,resnet18,0.8869,0.8828,18759.0,29,0.00022688399848784204,5.4469492360613554e-06,0.14290721896507153,0.45476419912120647,7,1,0.20593449059928784,0.293467243919749,AdamW,32
bham1000_2_5,CV,resnet18,0.893,0.8828,22208.0,47,0.00018110587278728532,5.33178887855566e-06,0.09666897215770921,0.3044531386901193,3,1,0.263738327353558,0.8559069474081605,AdamW,32
bham1000_3_1,CV,resnet18,0.8744,0.8707,22209.0,47,0.04601662059921653,1.481470563993814e-05,0.19784241966017596,0.4388611041068554,3,3,0.15994198795166276,0.14084947037223483,SGD,32
bham1000_3_2,CV,resnet18,0.8834,0.8745,19468.0,33,0.00032941897931934523,0.00010395436943966083,0.1523158473461471,0.2571234611393832,15,2,0.25187647860416346,0.37579649227297723,AdamW,32
bham1000_3_3,CV,resnet18,0.8786,0.8718,17841.0,50,0.0013321904382600559,0.0022239333893015623,0.09894429816046732,0.21252521944311442,8,2,0.33019987653288374,0.7427993812741894,AdamW,32
bham1000_3_4,CV,resnet18,0.8855,0.8714,17768.0,45,0.06689328067533616,1.581135142770162e-06,0.18886814271992344,0.35111092022497664,2,2,0.06524459526709747,0.8591758898827984,SGD,32
bham1000_3_5,CV,resnet18,0.8908,0.8646,19768.0,48,0.0010183114289371257,0.00010084008827866258,0.007038469077308165,0.4149802742881079,9,1,0.11485319938831332,0.43649658429702864,AdamW,32
bham1000_4_1,CV,resnet18,0.9085,0.8624,17278.0,34,0.00025683409711463524,0.0016804388547075361,0.10452669388031227,0.36044822336530513,2,1,0.12754493116579757,0.31418315047374124,AdamW,32
bham1000_4_2,CV,resnet18,0.8977,0.8711,16203.0,47,0.0005746640176825106,0.0008433537600256041,0.18517144113434966,0.19196511442462028,5,3,0.34455645436623633,0.24092189751012844,AdamW,32
bham1000_4_3,CV,resnet18,0.8982,0.8661,17484.0,49,0.00014551203757052683,9.656942659284493e-05,0.16818172363642034,0.08708418217681244,6,1,0.3234760286323003,0.29043735258549874,AdamW,32
bham1000_4_4,CV,resnet18,0.8985,0.8623,13906.0,50,0.006078396328545958,0.009080598246029708,0.1381334788584724,0.49356389286489,0,3,0.009846450796821319,0.28858000704387116,SGD,32
bham1000_4_5,CV,resnet18,0.9074,0.8511,13639.0,48,0.00012814329155409605,1.209922420879753e-05,0.09604406621473721,0.38415771108355345,5,1,0.37327842168059855,0.4530589279036783,AdamW,32
bham1000_5_1,CV,resnet18,0.8873,0.8619,9582.0,31,0.00028262069889883396,0.0009034543396605542,0.0929337415376039,0.104806799000331,5,3,0.2090138344923466,0.5623019168460021,AdamW,32
bham1000_5_2,CV,resnet18,0.8985,0.8707,10780.0,43,0.00016906089059612084,0.0023716252674813127,0.19598205897135226,0.019277211817226213,8,2,0.2691756983746449,0.027397484098125535,AdamW,32
bham1000_5_3,CV,resnet18,0.8933,0.8681,8841.0,48,0.015500040755860001,0.00047031449136193887,0.1352186274483697,0.31979251681537807,1,1,0.03474285855788503,0.14880250344317053,SGD,32
bham1000_5_4,CV,resnet18,0.8879,0.8706,8518.0,46,0.049618877485013715,4.70115467115089e-06,0.07780892883741469,0.1636649720143759,1,3,0.17928614736545728,0.14387031134162473,SGD,32
bham1000_5_5,CV,resnet18,0.9073,0.877,7304.0,34,0.00017383906205018074,1.1688928619040092e-05,0.08303276253992611,0.3128369658677263,2,1,0.23780587953557453,0.18447062072145304,AdamW,32
bham1000_1_1,F,resnet18,0.886,0.8754,3918.0,40,0.0005694259607447165,5.8797104096167626e-05,0.1659963555299582,0.2921299319514498,12,2,0.15132115006211153,0.9679917259874684,AdamW,32
bham1000_1_2,F,resnet18,0.8954,0.8761,3235.0,28,0.0010475744832177112,9.028898222735464e-06,0.15001158669991135,0.25634582281390733,0,3,0.376145073005802,0.43359493350932476,AdamW,32
bham1000_1_3,F,resnet18,0.8786,0.876,3628.0,50,6.246517483201524e-05,5.518009199470823e-06,0.09701569797484232,0.21823410338231347,2,2,0.17554269751739981,0.9085299504884747,AdamW,32
bham1000_1_4,F,resnet18,0.8954,0.8702,4498.0,41,0.023050089883703894,0.0005841494077832615,0.11649251406084336,0.1326066515677594,0,3,0.2840241993756902,0.1906733659252935,SGD,32
bham1000_1_5,F,resnet18,0.9154,0.8673,3513.0,40,0.03377419445632142,0.0007855754607009303,0.0752052168187529,0.11725476183528263,1,2,0.21969449627012236,0.23799349318958846,SGD,32
bham1000_2_1,F,resnet18,0.9534,0.8836,3493.0,39,0.00022925692740667262,0.00010213346183089156,0.1588562332145223,0.16138669340565126,4,1,0.33912382326031687,0.2513778033713028,AdamW,32
bham1000_2_2,F,resnet18,0.9062,0.889,3705.0,25,0.0007020934620660517,0.00010785264332392969,0.04836735870292605,0.05533643377293723,1,3,0.2131797772379635,0.08150571295397013,AdamW,32
bham1000_2_3,F,resnet18,0.9391,0.8664,3593.0,26,0.018209394788866143,0.0018064530842233555,0.14648147954748744,0.12489863187082495,3,2,0.20850503736864404,0.4583161169863487,SGD,32
bham1000_2_4,F,resnet18,0.9333,0.8787,3232.0,15,0.00023916894562826238,0.005382342926998445,0.18378678353602107,0.1292614359594929,14,1,0.355248973930399,0.18777912496584725,AdamW,32
bham1000_2_5,F,resnet18,0.907,0.8637,4646.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
bham1000_3_1,F,resnet18,0.8814,0.8743,4253.0,42,0.001989292145000037,5.9630402789773686e-05,0.1551568844299091,0.22265011697722023,7,1,0.26051746457208913,0.4780113015709859,AdamW,32
bham1000_3_2,F,resnet18,0.8857,0.8833,4531.0,47,0.001038445076256921,0.0004534952186607447,0.04628841689732083,0.09912960963876415,4,2,0.3934321230339409,0.7076979398428427,AdamW,32
bham1000_3_3,F,resnet18,0.8585,0.8574,3797.0,39,0.013856907950206361,5.123423555745467e-06,0.16084911059161902,0.16831036326226723,4,2,0.013116491461318332,0.7162950640746902,SGD,32
bham1000_3_4,F,resnet18,0.9232,0.8562,5298.0,43,0.005732224023517021,1.9862136242657155e-06,0.19114067633274656,0.00038353289839084155,6,1,0.39762498702050547,0.04023990195947758,AdamW,32
bham1000_3_5,F,resnet18,0.8997,0.8839,5183.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
bham1000_4_1,F,resnet18,0.9538,0.8742,4104.0,22,0.0005921527039155903,5.859642714707177e-06,0.014568720792750725,0.1358899704681925,3,2,0.06576378123334763,0.9975126520108669,AdamW,32
bham1000_4_2,F,resnet18,0.8992,0.8768,4567.0,40,0.00024749397860184046,1.0291371664490542e-05,0.16881980208850886,0.23769134937549782,4,3,0.35905554570202336,0.09642860840644141,AdamW,32
bham1000_4_3,F,resnet18,0.9129,0.8632,3545.0,21,0.01379530673768308,0.0012142856637834692,0.006169721586975291,0.08858891933104006,8,3,0.011237499982718037,0.3382792887271957,SGD,32
bham1000_4_4,F,resnet18,0.9135,0.8571,4359.0,46,0.016969576940548962,0.0070672452691042656,0.017057646416174965,0.31077566984482885,3,2,0.053165385483880855,0.37265193298523613,SGD,32
bham1000_4_5,F,resnet18,0.9273,0.8613,3482.0,17,0.0003262432105286187,1.1783654098898741e-05,0.18769812829950944,0.45226909528560005,12,1,0.054763907216534076,0.9327004357454654,AdamW,32
bham1000_5_1,F,resnet18,0.9341,0.8631,3790.0,33,0.0025468009184061394,3.3671155153838207e-06,0.02676111367329427,0.0674599045954303,3,2,0.06700304750021668,0.6024548232884863,AdamW,32
bham1000_5_2,F,resnet18,0.9054,0.8514,3637.0,27,3.4107659801688915e-05,1.6850578940432147e-05,0.021920700809879342,0.12192988617913114,2,2,0.12025276317722518,0.08554064348218295,AdamW,32
bham1000_5_3,F,resnet18,0.9071,0.8584,4786.0,41,0.0969651078047126,0.0023030904369670344,0.10626955558726409,0.08426688258150897,12,1,0.30995996882239846,0.9840697962817395,SGD,32
bham1000_5_4,F,resnet18,0.9277,0.8623,3149.0,22,0.0007862399158249437,4.146513528712453e-06,0.15308177573765655,0.004449684345451288,0,1,0.3142931087424869,0.5782089747513881,AdamW,32
bham1000_5_5,F,resnet18,0.9298,0.8649,4168.0,39,0.0012141836618005599,2.485294386301985e-05,0.09173572486206868,0.3832148596044315,4,1,0.37088358177238495,0.5798495474376668,AdamW,32
bham1000s_1_1,R,resnet18,0.9025,0.8549,3791.0,31,0.005854751355295724,1.8283634209844514e-05,0.13730018553631673,0.41731283594868646,0,3,0.3955444355625979,0.7481656543798394,SGD,32
bham1000s_1_2,R,resnet18,0.9177,0.8805,3577.0,32,0.00023023514550734025,6.457894386751264e-05,0.11868214751010936,0.4480592504315736,9,2,0.3431622592180058,0.2606554917397211,AdamW,32
bham1000s_1_3,R,resnet18,0.9068,0.8471,3385.0,15,0.016668336557465767,4.243658504936309e-06,0.014066286632566642,0.29605031816671934,12,2,0.12594362785653812,0.36693196456727684,SGD,32
bham1000s_1_4,R,resnet18,0.9244,0.8812,3737.0,44,0.022662364897870806,0.0011561504900970026,0.009334272766632373,0.2927395310977444,2,2,0.15516464028513213,0.10944820192639598,SGD,32
bham1000s_1_5,R,resnet18,0.9112,0.8726,3883.0,41,0.00010059544321020146,0.0004132916278727206,0.17488704500764923,0.1537808560512072,5,3,0.0771103042101367,0.2858566974120986,AdamW,32
bham1000s_2_1,R,resnet18,0.9014,0.8544,3062.0,24,0.004725321440245381,0.0016464676345786292,0.19272968464818882,0.24629678833308893,2,1,0.3230296643620756,0.3567947119350986,SGD,32
bham1000s_2_2,R,resnet18,0.9159,0.8753,3662.0,50,8.01450580507702e-05,0.0006103069860804566,0.012435273495725783,0.38474592933520235,9,1,0.2958278484231427,0.716006036240792,AdamW,32
bham1000s_2_3,R,resnet18,0.9279,0.8805,3179.0,25,0.00030381498723041267,0.00019109482422181907,0.00867273307477845,0.08222136466172703,10,1,0.21708699401744705,0.9516714263367598,AdamW,32
bham1000s_2_4,R,resnet18,0.905,0.8722,3215.0,24,0.00010492206714595807,6.370122728100952e-06,0.059712601564478246,0.005006813786884406,8,2,0.22045151336931412,0.45966306483138253,AdamW,32
bham1000s_2_5,R,resnet18,0.9113,0.8754,4031.0,33,0.015138034026900367,0.0008355772461495533,0.12713779538816833,0.004708614527843727,0,2,0.00130375655755587,0.6434670009491574,SGD,32
bham1000s_3_1,R,resnet18,0.9224,0.8752,3546.0,18,0.0005909276370286809,0.0002537263050098449,0.03535986611202502,0.0713931714282875,13,1,0.22117520183653247,0.0028111143847375595,AdamW,32
bham1000s_3_2,R,resnet18,0.9094,0.8972,3901.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham1000s_3_3,R,resnet18,0.9197,0.8538,5270.0,38,0.02029102937510635,0.0007698018888267422,0.005124475836087022,0.20350320590964133,7,2,0.3099217922970657,0.23522564186750056,SGD,32
bham1000s_3_4,R,resnet18,0.9155,0.8425,4378.0,30,0.010711964899361272,0.0016014260115010653,0.12750222179760223,0.1994646676186598,15,2,0.08913720809459105,0.4977940224636443,SGD,32
bham1000s_3_5,R,resnet18,0.9228,0.8799,4735.0,36,0.0002618802333462433,1.0803422129862636e-06,0.06222538168532691,0.15915453476843414,6,1,0.27914114204498763,0.5359655585817406,AdamW,32
bham1000s_4_1,R,resnet18,0.9213,0.8365,3986.0,31,0.0037257764411947948,6.364376841502196e-05,0.10269453114810947,0.26043746264666745,11,2,0.22744318132280544,0.6586076641722589,SGD,32
bham1000s_4_2,R,resnet18,0.9314,0.8419,4534.0,49,2.8255621281107994e-05,1.7907465111846888e-05,0.008359541963062012,0.3691998793104502,10,1,0.16670137607813484,0.643841934148195,AdamW,32
bham1000s_4_3,R,resnet18,0.9052,0.8596,3566.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
bham1000s_4_4,R,resnet18,0.9129,0.8632,4367.0,39,0.0009435944209382529,0.009651308437389301,0.1543643900551641,0.46722337079829757,0,2,0.0413359231276291,0.9853242317734225,AdamW,32
bham1000s_4_5,R,resnet18,0.9322,0.8647,3919.0,30,0.0008254168176201455,0.0007605703306408024,0.13163805198477935,0.3444958015333045,4,1,0.27098730703039725,0.4496399941114448,AdamW,32
bham1000s_5_1,R,resnet18,0.9523,0.8633,3745.0,31,0.0005068044465219869,3.5740040451944244e-05,0.1329183460305804,0.311954087557083,11,2,0.17088685824346084,0.9514689808180409,AdamW,32
bham1000s_5_2,R,resnet18,0.9299,0.842,3723.0,10,0.015474611554928158,1.1955154427905242e-05,0.11653697770580691,0.012775470924846377,10,2,0.19882951949380506,0.4149058373746872,SGD,32
bham1000s_5_3,R,resnet18,0.9361,0.8614,4133.0,48,0.0002290858157291129,2.119281915106771e-06,0.12437425497066627,0.46896398365027164,10,2,0.33241045381299583,0.22831924132913617,AdamW,32
bham1000s_5_4,R,resnet18,0.9165,0.8462,3177.0,29,0.004148221527249941,2.1256149984461183e-06,0.1564038599936417,0.03087342297403406,1,3,0.0022065983439395753,0.9813062488242542,SGD,32
bham1000s_5_5,R,resnet18,0.9148,0.8602,4134.0,35,0.00034796438829191596,0.0010059519730763315,0.16924770865835867,0.1648425606474779,14,3,0.10052424488436498,0.9484967819680811,AdamW,32
bham100_1_1,CV,resnet18,0.8438,0.721,7040.0,45,0.0009601720152860757,0.0017713262907781545,0.1083436670391069,0.3427485974278868,0,2,0.021658578301442966,0.6053504115572799,AdamW,32
bham100_1_2,CV,resnet18,0.8281,0.8397,6981.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
bham100_1_3,CV,resnet18,0.8187,0.8062,6831.0,26,0.03000762241265983,5.617818173520868e-05,0.0338593385947498,0.11524248154975236,15,2,0.16515752342264065,0.6290448140650398,SGD,32
bham100_1_4,CV,resnet18,0.8094,0.7711,4709.0,21,0.0015763972183153424,9.901857681388524e-06,0.10031150931491763,0.19528833924165814,1,2,0.39963616405326796,0.6348318256267631,AdamW,32
bham100_1_5,CV,resnet18,0.7812,0.6337,6287.0,16,0.006539166190467171,7.656772672186715e-06,0.17633676493086353,0.11259004343180526,9,1,0.21250803723869505,0.14644529985965177,AdamW,32
bham100_2_1,CV,resnet18,0.8562,0.7873,6720.0,42,0.0027891089676196847,1.2023250717715535e-05,0.09605403853399522,0.24845869110155236,4,2,0.1108733710068872,0.2511470976615096,AdamW,32
bham100_2_2,CV,resnet18,0.8313,0.7882,6305.0,23,0.0020930273634217496,0.0001527207832794828,0.019850566616130435,0.28672491819262796,9,2,0.3680756545057326,0.6847805599016207,AdamW,32
bham100_2_3,CV,resnet18,0.8531,0.757,7878.0,43,0.0053790197813423325,1.116516270949873e-06,0.10172199272758074,0.18975841763333035,11,2,0.22731741479386938,0.570559506043163,AdamW,32
bham100_2_4,CV,resnet18,0.8719,0.7521,8479.0,47,0.0038890468800429658,1.479653851126765e-06,0.1907283113100239,0.0025124524804196503,11,1,0.33546027065425643,0.2049895208727923,AdamW,32
bham100_2_5,CV,resnet18,0.8313,0.788,8140.0,45,0.0015716932545433362,2.467211930109947e-06,0.08403586071574584,0.0005694639868112361,5,1,0.3447421961308112,0.15543373767049934,AdamW,32
bham100_3_1,CV,resnet18,0.8781,0.83,7193.0,34,0.001005013750489246,1.8376020839401336e-05,0.09646111574812924,0.47397451352585795,15,1,0.32011811922083283,0.025500542562760232,AdamW,32
bham100_3_2,CV,resnet18,0.8234,0.8407,6359.0,26,0.0004349900249483998,2.2160456514632315e-05,0.17573446720798924,0.15888239486061556,5,1,0.22445888210564474,0.607780081702992,AdamW,32
bham100_3_3,CV,resnet18,0.8531,0.7914,6928.0,38,0.0020093927242226303,2.708311563427769e-05,0.19761343709625112,0.005298671770497779,15,1,0.005868944811008378,0.023789421010384282,AdamW,32
bham100_3_4,CV,resnet18,0.8547,0.769,6095.0,15,0.0024899083306091177,0.00033381436705468047,0.054643018847632126,0.0436725506094161,13,2,0.3393270072334925,0.3193198139218979,AdamW,32
bham100_3_5,CV,resnet18,0.8297,0.8251,8612.0,40,0.00028705759889675414,6.746695594866737e-05,0.04869960199841287,0.43713378808618897,8,1,0.16251424825924632,0.9698424934226335,AdamW,32
bham100_4_1,CV,resnet18,0.8875,0.8396,9514.0,49,0.0007223680379643517,1.2034412474002589e-05,0.07004405519847437,0.40347730288356504,10,3,0.30203888394505757,0.07411200171945562,AdamW,32
bham100_4_2,CV,resnet18,0.8781,0.737,8188.0,37,0.0007679813155743263,0.0006393671387462326,0.15718626380368272,0.1731223824839755,0,3,0.0007614404035507158,0.29232688480639196,AdamW,32
bham100_4_3,CV,resnet18,0.8656,0.7981,6293.0,21,0.001447646209315509,5.560924023190515e-05,0.05922128579153747,0.08708418217681244,11,3,0.22224924034856855,0.67371687329119,AdamW,32
bham100_4_4,CV,resnet18,0.8688,0.813,10870.0,44,0.00021719892663998823,2.0011478521141164e-05,0.0965137810700615,0.10638656841700804,4,1,0.2760428131763951,0.263665777988369,AdamW,32
bham100_4_5,CV,resnet18,0.8594,0.7713,8782.0,22,0.000477560678492826,1.938835322129866e-06,0.033634812547502925,0.0982357098497169,5,1,0.3563499430820126,0.6076143726526155,AdamW,32
bham100_5_1,CV,resnet18,0.7312,0.7445,7245.0,41,0.0044871608256308645,2.7329621117317685e-06,0.07618611880226868,0.06837994218315074,8,1,0.22183092383153524,0.16786781488993147,AdamW,32
bham100_5_2,CV,resnet18,0.7578,0.797,7377.0,22,0.0012865943394398535,3.531980492176859e-05,0.0910040513656351,0.356244234005497,11,2,0.06634230101381652,0.6371993850158861,AdamW,32
bham100_5_3,CV,resnet18,0.8016,0.7238,8585.0,32,0.006801289958688559,1.4575348768947391e-05,0.10216552103953261,0.44647347717382735,14,1,0.0828971512552747,0.05146720330082988,AdamW,32
bham100_5_4,CV,resnet18,0.8719,0.7407,8920.0,50,0.004743702020613743,1.029952416034112e-06,0.19497959844311058,0.015934281429740692,4,1,0.3471533949916317,0.34545332064326273,AdamW,32
bham100_5_5,CV,resnet18,0.7797,0.7256,9038.0,47,0.003186839456236003,3.056571202398741e-06,0.05169245818309665,0.35891302805549075,2,1,0.30048821931892694,0.4740932657631842,AdamW,32
bham100_1_1,F,resnet18,1.0,0.7869,888.0,27,0.0009282328542238999,3.9489824480985696e-05,0.04510284470198986,0.4880837094181303,4,1,0.16582159142003683,0.5423469354422441,AdamW,32
bham100_1_2,F,resnet18,0.7031,0.6883,1109.0,34,0.0562541252367987,4.628153731902977e-05,0.030673415964028394,0.2636042134366936,0,3,0.01651330608015799,0.7652207146750143,AdamW,32
bham100_1_3,F,resnet18,0.875,0.5196,1094.0,41,0.04360358224873425,3.3520716555950337e-06,0.0845415265818764,0.4888042672042309,11,1,0.3753019225162926,0.29482324863144294,AdamW,32
bham100_1_4,F,resnet18,0.9062,0.813,1019.0,45,0.008695971366178086,0.0023585150093694326,0.09692862847686964,0.3002486639703467,4,3,0.2229489306277153,0.789946415799973,SGD,32
bham100_1_5,F,resnet18,0.9531,0.7427,1187.0,44,0.0018480861196187941,0.00011232384337966832,0.08395132211420141,0.08648530017338071,4,1,0.20710687178311657,0.3988657203495732,AdamW,32
bham100_2_1,F,resnet18,0.9688,0.787,977.0,21,0.002906059118848819,0.000860398200960244,0.15722394305014864,0.1012242152028843,9,2,0.2590997931203888,0.5489762537536774,AdamW,32
bham100_2_2,F,resnet18,1.0,0.8117,1042.0,37,0.0003285630547971884,0.00014617435149919382,0.14704029021049594,0.23039468073315447,2,3,0.04228441437821095,0.3445148376647213,AdamW,32
bham100_2_3,F,resnet18,0.9219,0.7363,1082.0,24,0.007011317309457014,0.001577335643760673,0.05660732490842456,0.09531409918099856,4,1,0.09555743514674588,0.09090903874736678,AdamW,32
bham100_2_4,F,resnet18,0.9531,0.7981,1136.0,36,0.0005701039677233396,9.436434166240667e-05,0.16192898313745405,0.42724110725314,2,1,0.25132902495370985,0.12916078022643573,AdamW,32
bham100_2_5,F,resnet18,1.0,0.7614,1190.0,46,0.005157363231000672,3.0572865557792957e-06,0.1318469419648024,0.43638065378374163,5,1,0.30132285877600556,0.4556780921674177,AdamW,32
bham100_3_1,F,resnet18,0.9844,0.8036,1012.0,26,0.0006988123895399344,0.00042020257093600697,0.05121353449946664,0.19073641921873385,2,3,0.16128453092399755,0.6945080409012725,AdamW,32
bham100_3_2,F,resnet18,0.9688,0.8436,991.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
bham100_3_3,F,resnet18,0.9219,0.6444,1132.0,36,0.062257084986475836,5.653003472990452e-05,0.19251887003403817,0.00040535253519544123,7,1,0.00475909655913366,0.03054450320382024,AdamW,32
bham100_3_4,F,resnet18,0.9375,0.7902,1050.0,33,0.0033631390437180468,3.0840536387852855e-06,0.18542071334140384,0.03650015198847714,4,1,0.2646331845152541,0.302033257591085,AdamW,32
bham100_3_5,F,resnet18,0.9688,0.8302,1157.0,48,0.0004326260692135941,0.0032907712246419583,0.1727962626479751,0.2985654592743239,1,3,0.10649888889146078,0.8217382090018788,AdamW,32
bham100_4_1,F,resnet18,0.9531,0.7913,1261.0,42,0.01918368174643853,1.7541730927756042e-06,0.10169707423915987,0.04897275291579968,6,1,0.28562502623769753,0.6033865195734669,SGD,32
bham100_4_2,F,resnet18,0.9062,0.8159,999.0,27,0.002389357592594525,0.0010739190886300705,0.13842229429185318,0.13331278979708752,4,3,0.25765153848024686,0.7487825654234727,AdamW,32
bham100_4_3,F,resnet18,1.0,0.7739,1180.0,40,0.04473093844265369,4.963543692092531e-05,0.08347136029544525,0.4184036939604282,2,2,0.2988803253042953,0.8819003710766212,SGD,32
bham100_4_4,F,resnet18,1.0,0.8288,1144.0,40,0.00036030785473498356,0.0038486843704389206,0.13130724245041736,0.4185301445320855,2,2,0.2762115948642879,0.7590589886099056,AdamW,32
bham100_4_5,F,resnet18,0.8906,0.8084,1202.0,46,0.0001903585496598152,8.68703209513427e-06,0.057786797685561275,0.4385000405215956,2,1,0.34950230903710333,0.7191807364970584,AdamW,32
bham100_5_1,F,resnet18,1.0,0.7177,1168.0,39,8.05431726096266e-05,1.2570319879121838e-06,0.04897044502720695,0.3695167444780726,7,2,0.14813921606163044,0.14547368566537905,AdamW,32
bham100_5_2,F,resnet18,0.8906,0.7875,1229.0,50,0.00031475566061407246,0.0003250294633145424,0.054651399846654874,0.14493077377257685,7,3,0.3548574831639319,0.9594420834607333,AdamW,32
bham100_5_3,F,resnet18,1.0,0.7877,1219.0,28,0.07115504103615969,5.756622432149683e-05,0.0861103568629032,0.3223485573970972,2,3,0.25095057991639774,0.6244427258034795,SGD,32
bham100_5_4,F,resnet18,0.9688,0.7429,1347.0,41,0.09503285262718415,3.020480413511926e-05,0.13220582560238542,0.4888732323275059,10,1,0.2914057521031153,0.07095007473748496,SGD,32
bham100_5_5,F,resnet18,0.6875,0.7954,1214.0,26,0.08720616550507963,0.0016054845169200594,0.010792420429029372,0.09523888672775133,7,3,0.13281925981427098,0.3599831951713076,SGD,32
bham100s_1_1,R,resnet18,0.9375,0.8081,1234.0,43,0.0020910993079460045,7.417526973944873e-05,0.09184615375709679,0.3884098063453445,9,3,0.024214570467433014,0.8319234920915733,AdamW,32
bham100s_1_2,R,resnet18,0.9688,0.7815,1096.0,21,0.0038614299930115393,2.575611606916583e-05,0.10823490066319971,0.3008479018315832,2,2,0.3638059175901172,0.263715369077157,AdamW,32
bham100s_1_3,R,resnet18,0.9375,0.805,1096.0,36,0.0016331994198250763,1.006157188386317e-06,0.005124475836087022,0.39893238414529847,9,2,0.31021168443243957,0.7935456830642174,AdamW,32
bham100s_1_4,R,resnet18,0.9375,0.7034,1217.0,50,0.006110232926867095,1.6650539524501317e-06,0.14022119139207817,0.49356389286489,4,3,0.2747329284515232,0.33585448249671696,AdamW,32
bham100s_1_5,R,resnet18,0.8906,0.7934,1199.0,37,0.004285768704922872,0.00010961885989239331,0.041990724506131775,0.43172087740475257,6,1,0.320961810872825,0.10982726532150026,AdamW,32
bham100s_2_1,R,resnet18,0.9844,0.7989,1183.0,48,0.0019849986678292524,1.4674124498064429e-05,0.1667714742213633,0.4036806447524575,8,2,0.21175657101657747,0.8721001991557729,AdamW,32
bham100s_2_2,R,resnet18,0.9844,0.7562,1050.0,44,0.0029056963396088256,9.125205794752188e-05,0.01023614459799567,0.42704663387448266,10,1,0.04120668925647131,0.3650922005080768,AdamW,32
bham100s_2_3,R,resnet18,0.9375,0.8062,1136.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
bham100s_2_4,R,resnet18,0.9531,0.7484,1177.0,34,0.0014465734836904734,2.8435380786507642e-06,0.15683998082310907,0.429287543606557,13,1,0.26699707505218656,0.26473571978759497,AdamW,32
bham100s_2_5,R,resnet18,1.0,0.7696,1213.0,47,0.004521131690492222,2.0062697627318652e-06,0.18495281319428497,0.3508763056772117,5,2,0.36069599797519775,0.7251515733242052,AdamW,32
bham100s_3_1,R,resnet18,0.9531,0.7516,1052.0,39,0.007056456161553761,3.7925790835336006e-06,0.053814903592882074,0.1259822980982875,8,1,0.2963659825643246,0.620642315653497,AdamW,32
bham100s_3_2,R,resnet18,0.9375,0.7406,1137.0,36,0.003803581430209507,0.0009828675804971542,0.14151490833558472,0.053129060951246004,9,1,0.39598887750466827,0.5545600813152542,AdamW,32
bham100s_3_3,R,resnet18,1.0,0.823,947.0,23,0.002948861856866716,4.929880032473674e-05,0.12114584327661768,0.22673945400550527,10,2,0.0027567281391860377,0.9889874967064467,AdamW,32
bham100s_3_4,R,resnet18,0.9688,0.7221,1201.0,32,0.015290856141616425,2.437447044703274e-06,0.18396197507509182,0.18841659678699396,11,1,0.25489888321788257,0.09765840875445342,AdamW,32
bham100s_3_5,R,resnet18,0.9688,0.8178,1052.0,33,0.022079022631137743,0.00014859370224004062,0.08832357825348572,0.47961424009611353,4,1,0.07632623212856562,0.04370786965645651,SGD,32
bham100s_4_1,R,resnet18,0.9531,0.7239,1188.0,50,0.005282201322321617,3.060260601378661e-05,0.04740427216089916,0.037686260069181854,0,2,0.21855377205421622,0.7518573118569556,AdamW,32
bham100s_4_2,R,resnet18,0.9375,0.7835,957.0,24,0.004145521042250512,8.78304152873713e-05,0.0742953266010079,0.1711877716266132,7,3,0.11393390293101012,0.733871061411449,AdamW,32
bham100s_4_3,R,resnet18,0.9219,0.8023,1140.0,38,0.001101343639970214,2.8265079756956998e-05,0.08793339091140014,0.03074276929110359,15,1,0.011933142127521112,0.011570550791122576,AdamW,32
bham100s_4_4,R,resnet18,0.9453,0.7994,1003.0,20,0.02819537044098591,0.003942328351089777,0.03327879164996614,0.4267757292102634,3,2,0.013542946321110243,0.9749021872282532,SGD,32
bham100s_4_5,R,resnet18,0.9531,0.7988,1190.0,43,0.007835075096978311,2.6628433530665524e-06,0.1191460880630171,0.1297996388579371,11,1,0.2750684796432694,0.609611116585803,SGD,32
bham100s_5_1,R,resnet18,0.9062,0.6956,993.0,22,0.005878824056644086,0.003202997570029049,0.1789213327007695,0.042522105684888956,0,1,0.3512570013717653,0.0983468338330501,SGD,32
bham100s_5_2,R,resnet18,0.9375,0.7646,1374.0,38,0.0008620643734228759,0.0006167900350068949,0.020957867658053474,0.02162116812644621,11,2,0.16045581080790738,0.19521619438046547,AdamW,32
bham100s_5_3,R,resnet18,0.875,0.7239,1390.0,45,0.0009346399120086001,6.579062277628485e-05,0.026309047983670182,0.0930198775419748,15,2,0.35444724043610687,0.12414316465348721,AdamW,32
bham100s_5_4,R,resnet18,0.8438,0.705,1360.0,38,0.001971183238182596,6.037531124389584e-06,0.07739722304397928,0.494818390662862,5,3,0.21102022716914226,0.0021371727041753497,AdamW,32
bham100s_5_5,R,resnet18,0.8594,0.7867,1321.0,41,0.0029517919425173685,1.3960781226921446e-05,0.1997997656767228,0.14164443107346086,1,2,0.3675515401363502,0.5561869210870722,AdamW,32
bham3000_1_1,CV,resnet18,0.9028,0.8911,26001.0,13,0.0013135457102197044,1.0103842061192743e-06,0.1690882976976033,0.07795528288645162,3,1,0.15640536788347,0.6073204332818445,AdamW,32
bham3000_1_2,CV,resnet18,0.9103,0.9044,41712.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham3000_1_3,CV,resnet18,0.9092,0.9031,43141.0,33,0.00023925212929268077,0.0018807417099087015,0.0538278507381475,0.221691943541497,3,3,0.22155026687301568,0.6630013437619451,AdamW,32
bham3000_1_4,CV,resnet18,0.9028,0.9004,37585.0,24,0.0003970743177642329,1.0310189258306472e-06,0.05599464055708074,0.16376266286132987,9,2,0.36968650862415614,0.7668018054797479,AdamW,32
bham3000_1_5,CV,resnet18,0.9077,0.9005,49035.0,39,0.00015949004939743412,6.369182610442912e-05,0.04278336915541443,0.43301413079365864,0,1,0.36271926315218994,0.26922849925026315,AdamW,32
bham3000_2_1,CV,resnet18,0.908,0.8944,38599.0,27,0.001382560510733173,0.004782258778378112,0.12532694229465594,0.13422287446115905,6,2,0.15647998987447476,0.6368155369085027,AdamW,32
bham3000_2_2,CV,resnet18,0.9096,0.9016,48377.0,32,0.0007691353976996751,0.004140885333239295,0.0014841763689017254,0.15299187604677342,3,3,0.34450040227171097,0.538754121611081,AdamW,32
bham3000_2_3,CV,resnet18,0.9069,0.8996,48090.0,32,0.00025219333473760076,0.0003024106014108566,0.06410615522804387,0.24548562344115313,13,1,0.2156750571713074,0.7732070153740824,AdamW,32
bham3000_2_4,CV,resnet18,0.9059,0.9067,35913.0,34,0.0013692201003628602,3.056736178529676e-05,0.16204487207714582,0.20401078016633217,4,2,0.25255445108578417,0.5576280727301994,AdamW,32
bham3000_2_5,CV,resnet18,0.9052,0.8981,40271.0,31,0.00023107282166404702,1.1053674857065321e-06,0.1497579562672161,0.3296103947227433,1,2,0.1537951171644978,0.7005207889825986,AdamW,32
bham3000_3_1,CV,resnet18,0.8948,0.9004,40041.0,20,0.0003856214575803466,0.0006613311497299577,0.15227993327134864,7.003501068897355e-05,9,2,0.015830572346039073,0.5502987548866203,AdamW,32
bham3000_3_2,CV,resnet18,0.8946,0.8951,30960.0,35,0.0003694570694522189,0.003923946098982427,0.1357652395805239,0.4341788707255173,2,3,0.2724376530956707,0.7442006849336338,AdamW,32
bham3000_3_3,CV,resnet18,0.9036,0.8916,31536.0,22,0.0006384428528814775,1.037934828597018e-06,0.018919044126242204,0.17733248194397117,2,2,0.19263899084315908,0.66831493179118,AdamW,32
bham3000_3_4,CV,resnet18,0.8972,0.8954,37859.0,44,0.01250470311831169,0.005196486285728805,0.08177175975791734,0.042810907561868825,2,1,0.12897257280088498,0.3054714262566,SGD,32
bham3000_3_5,CV,resnet18,0.9034,0.8986,28875.0,29,0.00020267990377629376,1.9591104413670936e-05,0.1382611296411867,0.35554060907141094,0,2,0.21250803723869505,0.8747478462478833,AdamW,32
bham3000_4_1,CV,resnet18,0.9121,0.9066,41948.0,33,0.00025597053100574676,2.6425959865035618e-05,0.041610661207340346,0.19735454062335184,7,3,0.034623531947098204,0.3193419657085719,AdamW,32
bham3000_4_2,CV,resnet18,0.9095,0.8927,36492.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
bham3000_4_3,CV,resnet18,0.9114,0.9117,35866.0,32,0.00021642091640989143,1.4193771709453799e-05,0.17404043123033244,0.16964182037752767,3,1,0.2763790443648281,0.6183911939578379,AdamW,32
bham3000_4_4,CV,resnet18,0.9128,0.9038,37277.0,50,0.00011209951997582196,1.399417541174018e-05,0.15056377990456538,0.018575910083830086,3,1,0.34750138046288664,0.42900487472135657,AdamW,32
bham3000_4_5,CV,resnet18,0.9148,0.8949,28292.0,39,0.00019648964360666446,0.00045973655109812794,0.10106946084300618,0.4591524072748041,2,2,0.25888683882640606,0.19208949221220853,AdamW,32
bham3000_5_1,CV,resnet18,0.9086,0.9027,38010.0,35,0.00044721711725427787,0.0013366691770312637,0.05052379415350249,0.2512258028531441,5,2,0.31363912478433775,0.36471537860928793,AdamW,32
bham3000_5_2,CV,resnet18,0.9023,0.8943,37926.0,30,0.00019434260492681444,0.00012001363496488216,0.02089429550855059,0.20625900327914626,4,2,0.0774059182314922,0.8174347257827537,AdamW,32
bham3000_5_3,CV,resnet18,0.9057,0.8934,34425.0,48,0.04646914336024317,9.209645218359175e-05,0.03754603855569697,0.042628040534159195,0,1,0.0015772350270027201,0.3419112162300644,SGD,32
bham3000_5_4,CV,resnet18,0.8997,0.8901,23889.0,48,0.05982871031327413,1.0469884583144988e-06,0.026226531142581673,0.4036686871383467,0,2,0.002562023183370305,0.6056621663443947,SGD,32
bham3000_5_5,CV,resnet18,0.9059,0.9011,19221.0,19,0.0007068948715830781,2.9920133018913444e-06,0.015941062472984553,0.47646619737349266,7,1,0.14210089886080443,0.09803949599180173,AdamW,32
bham3000_1_1,F,resnet18,0.9192,0.8892,9645.0,43,0.0019740214402180476,3.0791188618936886e-05,0.03101625229877169,0.07432768728291582,9,1,0.2214120500956575,0.018044856843295265,AdamW,32
bham3000_1_2,F,resnet18,0.9103,0.8871,8693.0,37,0.0007679813155743263,0.0006393671387462326,0.15718626380368272,0.1731223824839755,0,3,0.0007614404035507158,0.29232688480639196,AdamW,32
bham3000_1_3,F,resnet18,0.9219,0.9012,9174.0,32,0.00010506689625186694,6.921714706419666e-06,0.16810408573882463,0.24633580268521155,1,2,0.16195642934108243,0.1873955188795005,AdamW,32
bham3000_1_4,F,resnet18,0.9141,0.9031,9082.0,31,0.0006576133928487159,5.572385436080533e-05,0.17069381955879742,0.038952411586334605,7,1,0.283401121185623,0.32564397592335703,AdamW,32
bham3000_1_5,F,resnet18,0.9371,0.8993,10212.0,36,0.0001370841907272986,0.00011980698443924135,0.1542262636689262,0.4992986363868419,5,2,0.35034261042823445,0.41848509624630026,AdamW,32
bham3000_2_1,F,resnet18,0.9182,0.9055,9431.0,26,0.0006010514141439499,4.214474039719949e-06,0.001915502010350293,0.37271063276775823,13,1,0.05880820532080463,0.7497634739032477,AdamW,32
bham3000_2_2,F,resnet18,0.8903,0.9028,9571.0,41,0.00268919351051379,9.218479285718968e-05,0.17595629174153732,0.003236895476745251,3,2,0.04245253175149024,0.9444797136712404,AdamW,32
bham3000_2_3,F,resnet18,0.934,0.8908,10768.0,48,0.02631476379429033,8.51056565676392e-06,0.07536342480761352,0.05321491213706037,4,2,0.004269060660029883,0.9515125041212593,SGD,32
bham3000_2_4,F,resnet18,0.9348,0.8911,11644.0,46,0.028673150763575184,0.00020213380162008093,0.06513984044161178,0.1914967650504487,2,1,0.32040771796912004,0.7040583505504153,SGD,32
bham3000_2_5,F,resnet18,0.9233,0.9053,12155.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
bham3000_3_1,F,resnet18,0.871,0.879,10187.0,47,0.006593729581065708,0.009014783016488273,0.12303158436457225,0.1722984107835178,14,1,0.035089852763581286,0.36471537860928793,SGD,32
bham3000_3_2,F,resnet18,0.9307,0.8941,11028.0,42,0.00024399760687730888,0.0008684696053327912,0.0005544651368313766,0.48062688003421133,4,3,0.31587750175552315,0.542976961944828,AdamW,32
bham3000_3_3,F,resnet18,0.8994,0.8937,12213.0,38,0.06808686210187608,6.351190929134285e-05,0.1941425811272965,0.1554600465503073,0,1,0.015032453440393709,0.22726581944663718,SGD,32
bham3000_3_4,F,resnet18,0.9133,0.8913,11999.0,48,0.021790318254393502,0.0016416948507172065,0.12931612351536265,0.0644379209230275,3,1,0.34285470451815636,0.23966506650278957,SGD,32
bham3000_3_5,F,resnet18,0.9287,0.8895,10131.0,34,0.0009179484783099235,7.94516463067685e-05,0.19492221637032772,0.2099730893842871,3,2,0.31424970093404303,0.8534955421238976,AdamW,32
bham3000_4_1,F,resnet18,0.917,0.907,13605.0,44,0.0001500934256208389,3.0220595907317867e-05,0.0038349573243422197,0.119562433421455,9,2,0.175310907204807,0.018537518906159123,AdamW,32
bham3000_4_2,F,resnet18,0.909,0.8937,10479.0,41,0.0015998302368559255,0.0009063928453684857,0.032149706166579486,0.17339772417727806,0,3,0.3990258780734658,0.7644713825476624,AdamW,32
bham3000_4_3,F,resnet18,0.9389,0.8991,10963.0,41,0.00012321783558779488,0.00034753612345155417,0.0060523883653016,0.21973062860222628,2,1,0.21200920565999168,0.7794531227548326,AdamW,32
bham3000_4_4,F,resnet18,0.9226,0.8991,8162.0,42,0.001823835340693801,1.2634931519169714e-05,0.14964050985496605,0.19233546199105772,3,1,0.2794593539048181,0.4841888800665645,AdamW,32
bham3000_4_5,F,resnet18,0.9187,0.8873,11010.0,48,0.0013681365259019145,2.9980356119990364e-06,0.09383250513880054,0.11041381969938946,6,1,0.2715374002158659,0.5079376145953021,AdamW,32
bham3000_5_1,F,resnet18,0.9197,0.8978,10193.0,39,0.00014556235984318944,0.002463634827100634,0.013227421523315887,0.0579327531373119,13,1,0.17354022545265818,0.5317426033292977,AdamW,32
bham3000_5_2,F,resnet18,0.9124,0.8958,8168.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
bham3000_5_3,F,resnet18,0.9381,0.8955,8800.0,20,0.0007865892428938061,7.570017243255671e-05,0.03240201635248415,0.18626599320654177,2,2,0.30765589998473397,0.5676254142720532,AdamW,32
bham3000_5_4,F,resnet18,0.9102,0.898,7490.0,41,0.0001781618547459777,0.0026396922507984206,0.07895207106992505,0.15946163991666884,3,1,0.2715401318403616,0.1648650264261427,AdamW,32
bham3000_5_5,F,resnet18,0.9219,0.8972,8765.0,37,0.000978853792073069,3.783312555084424e-06,0.06018612266118298,0.22258285485042736,5,1,0.23938524567033553,0.43353979154952127,AdamW,32
bham3000s_1_1,R,resnet18,0.9213,0.8933,7639.0,42,0.002773126145241769,1.3566984048103401e-06,0.15707693716821014,0.3889059321314642,4,2,0.09284233499539718,0.5731427928198373,AdamW,32
bham3000s_1_2,R,resnet18,0.9223,0.9049,9091.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham3000s_1_3,R,resnet18,0.9149,0.9026,10079.0,38,0.06808686210187608,6.351190929134285e-05,0.1941425811272965,0.1554600465503073,0,1,0.015032453440393709,0.22726581944663718,SGD,32
bham3000s_1_4,R,resnet18,0.9202,0.9009,10974.0,50,0.00324543000492885,1.6299512616497397e-06,0.19850070570293085,0.00519383495924669,4,1,0.38420804741653475,0.32206919470416273,AdamW,32
bham3000s_1_5,R,resnet18,0.9259,0.8967,9246.0,23,0.00017203800588097047,0.005184871756531941,0.19979062074136603,0.14269509238574968,0,3,0.15393713526007247,0.08344876827906844,AdamW,32
bham3000s_2_1,R,resnet18,0.9256,0.9038,8520.0,37,0.0007658693189939514,5.667472058731791e-06,0.18498743070144968,0.12737627523668046,3,2,0.3053657352769947,0.8305620241946211,AdamW,32
bham3000s_2_2,R,resnet18,0.9141,0.9018,8177.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
bham3000s_2_3,R,resnet18,0.9233,0.8986,10186.0,40,0.0003626338944876487,6.218232344788825e-05,0.1816039136601206,0.07695852660216904,4,1,0.2754808124200298,0.14901804005693547,AdamW,32
bham3000s_2_4,R,resnet18,0.9129,0.8982,7176.0,42,0.00039248354279931754,0.00015687618174661366,0.17047413549807072,0.34683417397554767,2,2,0.06726224707529371,0.2479716177232572,AdamW,32
bham3000s_2_5,R,resnet18,0.9209,0.9023,12936.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
bham3000s_3_1,R,resnet18,0.9168,0.8917,10410.0,30,0.0006119947203793367,0.0006117034247330513,0.0898625033898898,0.11471859804123388,0,1,0.2425546602481144,0.4739163052363801,AdamW,32
bham3000s_3_2,R,resnet18,0.9197,0.8794,12513.0,40,0.0011632522198909518,1.0216497324919265e-05,0.07717037922344058,0.49612913386904717,7,1,0.09041641632838195,0.5691004363596097,AdamW,32
bham3000s_3_3,R,resnet18,0.9154,0.8935,10122.0,42,0.00020869046186877007,6.753886650712818e-06,0.04871943944017806,0.3772430108559751,8,2,0.1066209733696321,0.30547827324804194,AdamW,32
bham3000s_3_4,R,resnet18,0.9126,0.8948,11863.0,50,0.01597559112814131,0.002369498940783175,0.1154313625127402,0.10010877023167966,2,1,0.10263937347865068,0.375592956255973,SGD,32
bham3000s_3_5,R,resnet18,0.92,0.8985,11024.0,42,0.00019671770640702273,3.635975514194095e-06,0.13234476767903935,0.35686136469493335,0,1,0.32893253127124994,0.6121144700779434,AdamW,32
bham3000s_4_1,R,resnet18,0.9119,0.8969,10625.0,41,0.016320347369835828,0.00844874065268144,0.1627664058946915,0.36007785925889857,0,1,0.3094603309696207,0.983709190044187,SGD,32
bham3000s_4_2,R,resnet18,0.937,0.8952,10456.0,43,0.00016906089059612084,0.0022017984451045067,0.19598205897135226,0.2001656836519336,8,2,0.2735806506712307,0.033570766426629095,AdamW,32
bham3000s_4_3,R,resnet18,0.9236,0.8939,12170.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
bham3000s_4_4,R,resnet18,0.9366,0.9013,11425.0,49,0.00014177304103865908,8.517986159314868e-06,0.07558537846922556,0.44949223569037194,7,1,0.31027483694130187,0.02460599556147587,AdamW,32
bham3000s_4_5,R,resnet18,0.9363,0.9033,9761.0,35,9.80191368387228e-05,1.7883255766850273e-05,0.07269666242926037,0.16570199032233485,5,1,0.2425828134228118,0.6756399143954492,AdamW,32
bham3000s_5_1,R,resnet18,0.9144,0.8913,10729.0,42,0.0005170273183724242,5.049503347868751e-05,0.15316071597917835,0.392778564051242,11,3,0.008732556955672446,0.22184940963397595,AdamW,32
bham3000s_5_2,R,resnet18,0.9234,0.8972,7872.0,14,0.000834087852687926,3.150596654716563e-05,0.12795469969525344,0.27891843983819853,1,2,0.2893317843821518,0.01080431266348425,AdamW,32
bham3000s_5_3,R,resnet18,0.9172,0.8948,6022.0,25,0.00017179644145210536,3.0169141457872273e-05,0.08179818376855069,0.05462773826404432,4,1,0.141838746306887,0.5331758320343377,AdamW,32
bham3000s_5_4,R,resnet18,0.9181,0.8892,6150.0,25,0.0018291590106989503,0.0003527851413170724,0.18856156947171843,0.39549980410809393,4,2,0.22463935235841845,0.5697300461057322,AdamW,32
bham3000s_5_5,R,resnet18,0.9259,0.8829,8774.0,37,0.00027172424999731266,9.539074686155025e-06,0.13842494435414193,0.34916366488858674,0,2,0.22156691530567743,0.44653992264288356,AdamW,32
bham300_1_1,CV,resnet18,0.8692,0.8273,8917.0,44,0.0016837686678959965,3.172706744038655e-05,0.18827850953866485,0.024477665856662945,14,2,0.3168359224662102,0.07687657187844588,AdamW,32
bham300_1_2,CV,resnet18,0.8345,0.8364,7862.0,33,0.0013319733686362309,2.845422943816477e-05,0.062246058975334424,0.3902289427851311,2,2,0.1256151295591426,0.781782802390281,AdamW,32
bham300_1_3,CV,resnet18,0.8467,0.818,8286.0,44,0.03155435233109428,0.00041645354293255184,0.056889323092914154,0.026608529811114986,4,3,0.26744028627846683,0.6948925463051261,SGD,32
bham300_1_4,CV,resnet18,0.8392,0.816,9838.0,46,0.002592808344115803,7.656732754383852e-06,0.18051499205244925,0.02975361513491013,12,1,0.36801118352615747,0.2775048026114476,AdamW,32
bham300_1_5,CV,resnet18,0.8534,0.7908,8847.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
bham300_2_1,CV,resnet18,0.9111,0.8344,10777.0,45,0.0003304400192407327,1.00630464534709e-05,0.07709688758863215,0.3657269214692712,10,3,0.07833074559460856,0.13872510610898675,AdamW,32
bham300_2_2,CV,resnet18,0.8973,0.8257,11275.0,44,0.004306144660027751,0.0060500116603264134,0.00396470274480058,0.017428831371579717,5,3,0.30762228037655026,0.6087829360900144,AdamW,32
bham300_2_3,CV,resnet18,0.9029,0.8475,10121.0,44,0.060151602362276305,0.004695793852807926,0.1766826011130629,0.026833741224091268,1,1,0.02108771129140668,0.7644458396944467,SGD,32
bham300_2_4,CV,resnet18,0.9257,0.8299,8185.0,22,0.0005526649065229845,5.949072899279001e-05,0.06759980629082982,0.07722312478312482,8,2,0.21180679359259433,0.1632943019124747,AdamW,32
bham300_2_5,CV,resnet18,0.9134,0.8141,10014.0,33,0.0007448142615133068,0.0005916706152266929,0.09541943603066202,0.4127984783329951,4,2,0.16054227922779124,0.697271672154791,AdamW,32
bham300_3_1,CV,resnet18,0.8293,0.8484,8999.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
bham300_3_2,CV,resnet18,0.8386,0.844,9992.0,39,0.00012348014176901843,2.344166430293129e-06,0.16411692341300443,0.2899797772644416,0,1,0.19578814474747702,0.9393824953969062,AdamW,32
bham300_3_3,CV,resnet18,0.851,0.8307,11585.0,36,0.03882938415649478,1.1028713645334022e-05,0.03199595096134921,0.06460833660056559,13,2,0.19327103493001024,0.8495047354385737,SGD,32
bham300_3_4,CV,resnet18,0.8442,0.8206,9754.0,20,0.08605439302791072,6.89687170446562e-06,0.021919344068611082,0.06928206020378375,11,1,0.13973038057201217,0.5078372856101668,SGD,32
bham300_3_5,CV,resnet18,0.8432,0.8417,13636.0,39,0.016523331763237094,0.00046316192223369216,0.13123157327114476,0.17840335799728738,2,2,0.19532879674547227,0.8666194448960023,SGD,32
bham300_4_1,CV,resnet18,0.8793,0.8225,9719.0,20,0.0009282328542238999,0.0003105929370200005,0.19476847648765616,0.255326919045807,4,2,0.03697652139808634,0.805534525629052,AdamW,32
bham300_4_2,CV,resnet18,0.8789,0.8518,11736.0,46,0.0001674832636302535,0.00794616782278761,0.13407063499849659,0.0030927093257268196,2,3,0.11672261201451258,0.17064604374570197,AdamW,32
bham300_4_3,CV,resnet18,0.885,0.812,12314.0,48,0.021766098589313557,0.0005943911004108603,0.040352598475991076,0.3088311801849836,4,1,0.3763400814109951,0.7524087255938102,SGD,32
bham300_4_4,CV,resnet18,0.8803,0.8123,10433.0,50,0.015533780956051247,0.00015687618174661366,0.1815702577874903,0.1322386427115472,4,1,0.17229543171437636,0.5598400964362356,SGD,32
bham300_4_5,CV,resnet18,0.8786,0.8319,11690.0,47,0.0002961951465388464,7.012115254655052e-05,0.09770321735372359,0.00547889547480282,4,1,0.3450970323586563,0.4306007587789813,AdamW,32
bham300_5_1,CV,resnet18,0.846,0.8205,11135.0,28,0.014892957470404448,3.189276473901796e-05,0.10822629720520062,0.3760183089643362,5,3,0.2325524087972797,0.8157539421210078,SGD,32
bham300_5_2,CV,resnet18,0.8526,0.8425,10303.0,42,0.00021229651735644244,4.301118075997005e-06,0.18666025536481717,0.18381963963241155,7,3,0.016879678608515525,0.42644298651903434,AdamW,32
bham300_5_3,CV,resnet18,0.8557,0.8191,10229.0,44,0.03194184682339838,0.002069333316228269,0.09281995973015815,0.4037256136020774,6,2,0.34376994002299416,0.6638783260902937,SGD,32
bham300_5_4,CV,resnet18,0.8418,0.821,8628.0,45,0.016626455498354405,5.1629487748957586e-05,0.14754218574843903,0.08566607990192053,1,3,0.21937382888865828,0.7114084578261786,SGD,32
bham300_5_5,CV,resnet18,0.8438,0.8075,7469.0,37,0.0010556708926893117,5.3322874198510065e-05,0.03814040787874638,0.06877215000288814,2,2,0.1563301147497455,0.9781492697053177,AdamW,32
bham300_1_1,F,resnet18,0.9123,0.8201,1429.0,31,0.002896790328276243,4.3557904317588765e-05,0.14118877284504203,0.26799559598257505,4,2,0.267432265949419,0.574296882502554,AdamW,32
bham300_1_2,F,resnet18,0.9253,0.8533,1585.0,32,0.00037108283216083423,0.0010817953246959288,0.15708181645927982,0.48115287339362667,1,3,0.1389622652447106,0.13242382955154344,AdamW,32
bham300_1_3,F,resnet18,0.8993,0.7846,1717.0,37,0.0014304935114853505,2.8265079756956998e-05,0.19145813776887746,0.1554600465503073,15,1,0.011933142127521112,0.011570550791122576,AdamW,32
bham300_1_4,F,resnet18,0.8559,0.8096,1341.0,49,0.004129715166215025,4.724437476311343e-06,0.17850083096577662,0.09200142986184591,6,2,0.016511920924839968,0.913809615723319,AdamW,32
bham300_1_5,F,resnet18,0.8446,0.8359,1626.0,24,0.00011160784206566758,1.0042168465937353e-06,0.01867161561794275,0.029258518490638236,9,1,0.3440880937308068,0.05605157241453379,AdamW,32
bham300_2_1,F,resnet18,0.9566,0.8346,1449.0,21,0.02435014514803161,5.014137613008739e-06,0.05217919063719542,0.33660265797549893,5,1,0.2405321918589513,0.13000380007732146,SGD,32
bham300_2_2,F,resnet18,0.941,0.8368,1564.0,14,0.00030064768510913666,8.873388215285944e-06,0.049636753723541684,0.05113523830917657,7,3,0.11060179757943545,0.7922883679045236,AdamW,32
bham300_2_3,F,resnet18,0.9679,0.847,1642.0,41,0.03248518496072759,0.00020144549438768652,0.10589373317305388,0.26616292346512627,2,2,0.30942613161807925,0.3857328114083992,SGD,32
bham300_2_4,F,resnet18,0.934,0.8201,1538.0,19,0.007336983775471797,1.632591079154577e-06,0.19850070570293085,0.005207759868942119,0,1,0.38420804741653475,0.9742938217656533,AdamW,32
bham300_2_5,F,resnet18,0.9479,0.8421,1691.0,39,0.0012472020598109214,2.599068628657413e-06,0.12579457725687457,0.4763046761715361,4,2,0.3212849377235386,0.6635472092520485,AdamW,32
bham300_3_1,F,resnet18,0.8663,0.8224,1464.0,24,0.010075077894785215,0.0008016631879017481,0.176661218241162,0.31183610352780444,12,2,0.10797115670601043,0.8958862181960668,SGD,32
bham300_3_2,F,resnet18,0.8767,0.8277,1599.0,39,0.005534379633931231,2.2160456514632315e-05,0.08380801761256593,0.2284154127256754,11,2,0.031179982148175567,0.01374620614364297,AdamW,32
bham300_3_3,F,resnet18,0.8628,0.8374,1765.0,42,0.020579627947521575,0.0003061581722261367,0.0013947214593886725,0.1799355666974485,11,1,0.21844081293236536,0.7469491968691521,SGD,32
bham300_3_4,F,resnet18,0.8559,0.8014,1842.0,49,0.0015450018247892775,0.007775663179233846,0.14296319873487293,0.3488644122986354,3,3,0.0024921020818359455,0.25298236238344396,SGD,32
bham300_3_5,F,resnet18,0.9175,0.8389,1679.0,48,0.00046317418758245815,2.3902593522132042e-05,0.09647404359836731,0.15496519340389997,10,1,0.3691363949812704,0.5577173583068009,AdamW,32
bham300_4_1,F,resnet18,0.9245,0.8484,2120.0,41,0.00022926540756828336,0.00018768253404213468,0.1821826429868163,0.4281057731222579,10,3,0.018602086862801178,0.1622915977651342,AdamW,32
bham300_4_2,F,resnet18,0.9184,0.8153,1807.0,32,0.0005704392954852897,9.242264073080097e-05,0.18149970703855087,0.23726891862748034,2,1,0.35995738702587715,0.4536266357741424,AdamW,32
bham300_4_3,F,resnet18,0.974,0.8138,1932.0,31,0.0009455034306214356,9.36560763673868e-05,0.10131708343753754,0.05340631376526106,1,1,0.3390826953031625,0.06293007878893353,AdamW,32
bham300_4_4,F,resnet18,0.9392,0.7585,1955.0,41,0.001666720383252927,3.4352473605352948e-06,0.09890111440108329,0.23947459616768182,4,1,0.20608618260629075,0.25547678874256274,AdamW,32
bham300_4_5,F,resnet18,0.901,0.826,1888.0,35,0.0010250064187608168,5.7347661149770685e-05,0.1507318167556647,0.33555991584584427,3,2,0.3343469510382536,0.6464394355433373,AdamW,32
bham300_5_1,F,resnet18,0.8576,0.8108,1592.0,26,0.03226246122074175,5.827627894156564e-05,0.13620550714120547,0.1633405299418276,0,1,0.3722134677250886,0.666865025676515,SGD,32
bham300_5_2,F,resnet18,0.8984,0.8455,1844.0,40,0.00027292635496312546,0.0027453582435245567,0.13817713549608687,0.07719530272203917,4,3,0.2948566523631543,0.4557458593452245,AdamW,32
bham300_5_3,F,resnet18,0.8958,0.8329,1722.0,49,0.09350958852306038,0.0006789729706925959,0.0797452623531069,0.13231303320313048,10,1,0.39232444193708116,0.7838356661197052,SGD,32
bham300_5_4,F,resnet18,0.8672,0.7999,2079.0,46,0.002525640506579261,0.00796161670895074,0.13261278348078107,0.43134669223181105,0,1,0.09814931055580911,0.13674500126227362,SGD,32
bham300_5_5,F,resnet18,0.8759,0.7879,1760.0,32,0.00978193037672312,0.0073353699937057214,0.09942503789331844,0.07893025229812459,0,3,0.2715374002158659,0.5079376145953021,AdamW,32
bham300s_1_1,R,resnet18,0.9549,0.8311,1662.0,34,0.0001822078221240831,8.0986679852422e-05,0.18909476842777917,0.4547760149993233,1,1,0.08969797244504082,0.8524406963295195,AdamW,32
bham300s_1_2,R,resnet18,0.9644,0.8403,1694.0,46,0.005816211322589721,8.540919568933559e-06,0.0009021143958225369,0.002633352509870096,2,2,0.2136355244416664,0.4337675801300981,SGD,32
bham300s_1_3,R,resnet18,0.9149,0.8216,1697.0,35,0.0005164346134179932,1.5613866974100727e-05,0.18180001043176758,0.2462749006972798,4,2,0.34742808916732065,0.9642640175670218,AdamW,32
bham300s_1_4,R,resnet18,0.9583,0.8224,1358.0,48,0.01516719482539373,0.00012732176110314392,0.16624769997605393,0.20594512424571615,0,2,0.14909515355108716,0.21909180990644817,SGD,32
bham300s_1_5,R,resnet18,0.8958,0.8226,1766.0,48,0.0004072400332207314,4.603768787329223e-05,0.034903818130523775,0.41672686709275353,1,1,0.22867804654824506,0.39342824087479944,AdamW,32
bham300s_2_1,R,resnet18,0.9722,0.8391,1723.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
bham300s_2_2,R,resnet18,0.9722,0.8338,1800.0,34,0.0002523799628461364,0.0005045947010564432,0.19613874614022092,0.17857345004246905,10,2,0.07739611292558016,0.2881558851490392,AdamW,32
bham300s_2_3,R,resnet18,0.9635,0.8655,1866.0,46,0.007706173457085382,0.005673507461355199,0.0008299411495704019,0.24502800041930745,0,1,0.09041105424300826,0.3794575341352998,SGD,32
bham300s_2_4,R,resnet18,0.9627,0.827,1717.0,50,0.004749635385992912,1.9862136242657155e-06,0.19114067633274656,0.10935080601453005,5,1,0.31231585054360583,0.26990713444888703,AdamW,32
bham300s_2_5,R,resnet18,0.9688,0.8306,1698.0,47,0.0016759441621466277,1.1466077839508454e-05,0.16136564513583668,0.48783362625433613,4,1,0.32391724302433256,0.6897167579980243,AdamW,32
bham300s_3_1,R,resnet18,0.9219,0.8365,1475.0,31,0.00022936803127476834,4.708764274587257e-06,0.09298255960900932,0.4928864650559456,5,3,0.19717434604808468,0.5909343811588281,AdamW,32
bham300s_3_2,R,resnet18,0.9193,0.8441,1682.0,38,0.004144284319550184,6.721018449090337e-06,0.02448237198924018,0.4398069175378315,8,1,0.24507941154671944,0.7694412264413985,AdamW,32
bham300s_3_3,R,resnet18,0.8924,0.8199,1888.0,47,0.00714282801286092,1.9147080271217273e-05,0.1703779658863196,0.4255383341101638,4,1,0.3540974481986873,0.9564235385342557,AdamW,32
bham300s_3_4,R,resnet18,0.8941,0.8011,1315.0,17,0.04715547854755186,5.336890415642861e-05,0.16603762041966927,0.2083881523391813,14,2,0.1324698012364491,0.5721387702727486,SGD,32
bham300s_3_5,R,resnet18,0.9149,0.8218,1261.0,26,0.08720616550507963,0.0016054845169200594,0.010792420429029372,0.09523888672775133,7,3,0.13281925981427098,0.3599831951713076,SGD,32
bham300s_4_1,R,resnet18,0.9375,0.8237,2102.0,31,0.005854751355295724,1.8283634209844514e-05,0.13730018553631673,0.41731283594868646,0,3,0.3955444355625979,0.7481656543798394,SGD,32
bham300s_4_2,R,resnet18,0.941,0.8338,2162.0,41,0.0035562669887319164,0.006132535124039427,0.044921031252441325,0.07576720707870116,4,3,0.27976487948433637,0.8125359877996583,AdamW,32
bham300s_4_3,R,resnet18,0.9687,0.8262,1903.0,40,0.000468290084778716,7.54439195271716e-05,0.07418788500095874,0.22658323839123673,1,1,0.22069748684271914,0.0850099695664468,AdamW,32
bham300s_4_4,R,resnet18,0.974,0.814,1853.0,42,0.001002083715338542,3.2392084254194298e-06,0.15422064852972603,0.133540895224709,9,1,0.3376281829746507,0.24359504501315715,AdamW,32
bham300s_4_5,R,resnet18,0.9757,0.8462,1744.0,15,0.000840834488698169,8.393115660781356e-06,0.0741782820262133,0.2239078522802307,9,2,0.05134095782716641,0.908098750003817,AdamW,32
bham300s_5_1,R,resnet18,0.9601,0.8037,1751.0,43,0.012017168132130768,0.0003201068100691099,0.09586131357246272,0.325222250893363,10,2,0.25005948473313416,0.49713532628459045,SGD,32
bham300s_5_2,R,resnet18,0.9392,0.8451,1824.0,40,0.0006649142767044973,5.968974156860733e-06,0.068075649275519,0.34224133935549217,7,3,0.10064512245877658,0.3506681347158971,AdamW,32
bham300s_5_3,R,resnet18,0.941,0.8188,1855.0,40,0.009085805145920075,0.0029253759807491373,0.006169721586975291,0.395956305839135,1,3,0.1769588717179133,0.38163045472972734,SGD,32
bham300s_5_4,R,resnet18,0.9358,0.854,2080.0,47,0.00013173768604544145,0.0031569847958674143,0.1695477813947217,0.03801722178278183,8,1,0.10312245816071164,0.6538012220996258,AdamW,32
bham300s_5_5,R,resnet18,0.9462,0.8408,1737.0,35,0.00022602859630402485,3.9483973452267214e-05,0.13596206708955572,0.35980717489342395,1,2,0.3343469510382536,0.29071384717238447,AdamW,32
r1000_1_1,CV,resnet18,0.8605,0.8529,14231.0,41,0.0009645116499044955,1.7035050097071587e-05,0.15856299447864186,0.2833957215596152,8,2,0.18495414898962875,0.9496061060329445,AdamW,32
r1000_1_2,CV,resnet18,0.8609,0.847,16666.0,42,0.002465440332487231,0.002383446306139734,0.058946262572812824,0.0022269066123219924,8,3,0.059501289537883084,0.9873262464788305,AdamW,32
r1000_1_3,CV,resnet18,0.8639,0.851,15596.0,41,0.0021577744795553484,4.551978741114996e-05,0.18644172334113665,0.012612356271522181,15,1,0.0019406005595361646,0.014707919534537806,AdamW,32
r1000_1_4,CV,resnet18,0.8473,0.8455,16196.0,45,0.0018375176346928325,1.545131509794947e-05,0.14135147148256302,0.05282035079611113,4,1,0.30358015775388325,0.16320664092462087,AdamW,32
r1000_1_5,CV,resnet18,0.8551,0.85,17689.0,48,0.0009458124002822955,4.152067740293981e-06,0.06845364910434701,0.3110989071145571,9,2,0.07462375600033777,0.9992776193078485,AdamW,32
r1000_2_1,CV,resnet18,0.8555,0.8443,14875.0,30,0.00041464153820392624,2.431252819898627e-06,0.19443984596056021,0.06883096632786088,8,2,0.09317937672033447,0.7845685975240214,AdamW,32
r1000_2_2,CV,resnet18,0.856,0.8505,14640.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
r1000_2_3,CV,resnet18,0.8558,0.8401,14414.0,33,0.0002261267623306894,0.00010216997433807618,0.06750341799100731,0.19299668553073832,8,1,0.21708699401744705,0.24636596644377065,AdamW,32
r1000_2_4,CV,resnet18,0.8531,0.8504,17714.0,41,0.001470043394404026,0.0002741903801962514,0.160121050023568,0.07329107650741917,6,2,0.3875842323177542,0.9046873903552453,AdamW,32
r1000_2_5,CV,resnet18,0.8442,0.8422,16718.0,41,0.004509678354153761,1.944454810157892e-06,0.10842007363692428,0.14289537261476778,4,1,0.28845333489481284,0.5061678515845868,AdamW,32
r1000_3_1,CV,resnet18,0.8503,0.849,17478.0,46,0.0002907914922900336,0.0002791599083721784,0.154841986390346,0.4921815606784731,8,2,0.03574526016502849,0.5423469354422441,AdamW,32
r1000_3_2,CV,resnet18,0.8432,0.8521,15377.0,28,0.0005108354073327513,0.00011616156778721559,0.08975038441768239,0.20732884047767056,3,3,0.20594621959376347,0.23780381016529967,AdamW,32
r1000_3_3,CV,resnet18,0.8506,0.8518,16201.0,38,0.0028449526236412077,2.708311563427769e-05,0.19761343709625112,0.0038405002231769493,15,1,0.005824707990277034,0.03267936024992602,AdamW,32
r1000_3_4,CV,resnet18,0.8448,0.8514,16745.0,49,0.002010569836140492,5.493419475151732e-06,0.1664246530493364,0.0024458151004953885,8,1,0.20654716002269005,0.005612396675432636,AdamW,32
r1000_3_5,CV,resnet18,0.846,0.8452,15345.0,40,0.0005824208201678512,4.2977333932535016e-06,0.17598740624025577,0.13704323099611232,6,1,0.2515151635517933,0.579837810189545,AdamW,32
r1000_4_1,CV,resnet18,0.8635,0.8398,14287.0,28,0.000575940090762677,0.001654031730609517,0.03449612109286915,0.4287707716464012,8,2,0.09618838968497861,0.4565905451214543,AdamW,32
r1000_4_2,CV,resnet18,0.8682,0.8515,14583.0,41,0.0022185379298486395,7.034870423754446e-05,0.12750841702950344,0.18149005857216965,3,3,0.39184822087355586,0.853252752512434,AdamW,32
r1000_4_3,CV,resnet18,0.863,0.8436,14342.0,30,0.0007472208271025167,0.0004449977426951866,0.16170813962668878,0.2442573592183013,13,3,0.2962003915125777,0.2645953935364772,AdamW,32
r1000_4_4,CV,resnet18,0.8696,0.8432,15430.0,49,0.0059782801713339495,1.0579170339014393e-06,0.12083757034444248,0.01285445925022613,6,1,0.3114563137842209,0.2723471252266345,AdamW,32
r1000_4_5,CV,resnet18,0.8628,0.8478,14315.0,50,0.0018863652659308508,1.0380939086482085e-06,0.10906491568688047,0.4942931341607795,2,1,0.29084015176549066,0.5715235911702969,AdamW,32
r1000_5_1,CV,resnet18,0.8346,0.8481,11759.0,36,0.000358943090175976,1.1320852635456972e-05,0.16150552674776344,0.23592079604431002,7,2,0.14347549157948838,0.11660375503377268,AdamW,32
r1000_5_2,CV,resnet18,0.8503,0.8547,13104.0,35,0.0022812176880322816,0.0030349899716070007,0.003900585876008056,0.05508391839377144,8,2,0.18116955087200126,0.03846685918136993,AdamW,32
r1000_5_3,CV,resnet18,0.8466,0.854,14267.0,43,0.0014206264059670932,9.149702294104653e-05,0.00867273307477845,0.21543729471106293,10,2,0.05444367885071987,0.11807772412326716,AdamW,32
r1000_5_4,CV,resnet18,0.8481,0.8525,12881.0,45,0.002448753274610975,9.298360906090903e-06,0.1318248820724337,0.2118870181079903,1,1,0.2550133586651132,0.2945293671978038,AdamW,32
r1000_5_5,CV,resnet18,0.8424,0.8475,14348.0,47,0.004209946261125832,2.376925082661406e-06,0.1451480993985393,0.3319385953643791,4,2,0.2167415677206717,0.7199286092098581,AdamW,32
r1000_1_1,F,resnet18,0.8538,0.847,2449.0,46,0.0016216468780544016,6.29398764213215e-05,0.01644046043883654,0.38377932929678116,15,1,0.07414615620459922,0.10946229330222874,AdamW,32
r1000_1_2,F,resnet18,0.8751,0.8476,3055.0,44,0.0025493341834712233,0.0009074860961702447,0.12584338034642856,0.0662189560817622,2,3,0.0899839740927952,0.13339204288794132,AdamW,32
r1000_1_3,F,resnet18,0.8518,0.8428,2157.0,23,0.001329405519304592,0.0012225642422107456,0.043790169634847054,0.05340631376526106,5,3,0.29404194440596565,0.8115649990132165,AdamW,32
r1000_1_4,F,resnet18,0.8591,0.8329,2803.0,40,0.0008644891525461507,3.0422617776031694e-06,0.13458115399743903,0.0833626458264604,5,1,0.2104882755728387,0.07003163364504442,AdamW,32
r1000_1_5,F,resnet18,0.8979,0.844,2770.0,38,0.00287669498800873,1.1483683229194671e-06,0.0775382465142776,0.08786897928801632,5,1,0.3413928814560777,0.4503078981741007,AdamW,32
r1000_2_1,F,resnet18,0.8538,0.8333,2627.0,35,0.00013971783192835455,0.00012977954988011126,0.15361265549813832,0.21273027103503975,12,3,0.005680807978421715,0.9965090297375283,AdamW,32
r1000_2_2,F,resnet18,0.8672,0.8406,2699.0,44,0.0002254306161156247,0.00041122683161471784,0.07497332236154117,0.029049159373732897,3,3,0.09821601403887939,0.08031983931914599,AdamW,32
r1000_2_3,F,resnet18,0.8971,0.8496,2608.0,36,0.0029343390082163584,3.6288546271431998e-06,0.19920223715053015,0.15706188274485122,1,2,0.25674036326035155,0.39011044398387607,AdamW,32
r1000_2_4,F,resnet18,0.893,0.8445,2870.0,44,0.0039041398144762955,1.4930892179917842e-06,0.18787132728033226,0.4011688870096687,6,1,0.30616820913770787,0.5122000074301644,AdamW,32
r1000_2_5,F,resnet18,0.9113,0.8189,2245.0,17,0.09837778645910349,0.0005334270168233898,0.03787632839760367,0.10597680613345492,5,3,0.13987582227102197,0.2512819997963091,SGD,32
r1000_3_1,F,resnet18,0.8632,0.8486,3350.0,48,0.00022260990804889112,2.3511609224145672e-05,0.185123017157095,0.29019827229397555,8,2,0.3013670861530138,0.2456548064638588,AdamW,32
r1000_3_2,F,resnet18,0.8636,0.8508,3213.0,38,0.0026827124940029218,3.16685647176604e-05,0.1252303241705756,0.1823393991313802,7,1,0.2216853947880016,0.28328169973682404,AdamW,32
r1000_3_3,F,resnet18,0.8792,0.8534,3085.0,43,0.002650400232749788,0.0003022184252046911,0.1688689951534553,0.19313727093615757,15,2,0.11479389986090122,0.3020758570802176,AdamW,32
r1000_3_4,F,resnet18,0.8693,0.8358,1826.0,10,0.0010393557658910486,6.730575215959795e-06,0.14203573890728652,0.09548549678462837,7,1,0.31031460367084085,0.7856960164106579,AdamW,32
r1000_3_5,F,resnet18,0.8604,0.8472,3222.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r1000_4_1,F,resnet18,0.8843,0.8424,3997.0,43,0.00035797519181706046,3.2606850190248714e-05,0.19845332470235688,0.2598490829752362,9,2,0.21085647206832928,0.025561261385508995,AdamW,32
r1000_4_2,F,resnet18,0.8482,0.846,3770.0,39,0.0011523984920979741,0.0005252409809804751,0.06754816879799368,0.49068251458060597,4,3,0.39052777848414094,0.041612188225214786,AdamW,32
r1000_4_3,F,resnet18,0.8686,0.8285,4143.0,47,0.005862225965184476,0.005176383682131732,0.17453527827259582,0.2646415956704393,12,2,0.3442970462717003,0.37509210713178914,AdamW,32
r1000_4_4,F,resnet18,0.8875,0.8423,3137.0,27,0.0010076178135936505,3.334669286791071e-05,0.07989486575954807,0.05249631721419558,0,1,0.25969652396870574,0.2425450645467669,AdamW,32
r1000_4_5,F,resnet18,0.8766,0.8453,3952.0,38,0.0016825378280252898,2.801022736562819e-05,0.16246750558618014,0.28843392842164006,9,1,0.07749506020328678,0.1597544179966282,AdamW,32
r1000_5_1,F,resnet18,0.8355,0.8347,3314.0,27,0.00011397743425090026,2.187858115956559e-05,0.12091669545744557,0.062077571770717634,4,1,0.03010313082368705,0.6652304595288591,AdamW,32
r1000_5_2,F,resnet18,0.8305,0.8501,3616.0,43,0.0035908881146287236,0.00018020983479469132,0.19598205897135226,0.019277211817226213,8,2,0.24507941154671944,0.027397484098125535,AdamW,32
r1000_5_3,F,resnet18,0.8495,0.8548,2815.0,50,0.002034915172191119,0.0003259419100124812,0.11275403416842575,0.0770541141491553,8,3,0.24206778872567433,0.7315763920264466,AdamW,32
r1000_5_4,F,resnet18,0.8789,0.853,3541.0,46,0.002272933927346696,3.2226877200544583e-06,0.14628383661859937,0.06396479646883274,9,1,0.3404161456406253,0.005609471077042928,AdamW,32
r1000_5_5,F,resnet18,0.8572,0.8443,3176.0,36,0.00034744658783579166,6.038271117720398e-06,0.14870142402442527,0.3538769229965276,0,1,0.29228604641888406,0.6681767501110994,AdamW,32
r1000s_1_1,R,resnet18,0.8851,0.8496,2567.0,47,0.0010792486315510707,0.0003079205877742351,0.0805850507148059,0.19007200524268142,12,3,0.23136217358683162,0.3246798104461429,AdamW,32
r1000s_1_2,R,resnet18,0.8951,0.8502,3060.0,44,0.002939300405239817,0.0005062038424915229,0.19629040538639467,0.07114540991540003,8,3,0.06718649196204382,0.20417354905251103,AdamW,32
r1000s_1_3,R,resnet18,0.8897,0.8472,2431.0,45,0.001876588405651051,3.208114477330618e-06,0.09963587076129223,0.4551954672745606,5,1,0.21142256094997902,0.0626260895570825,AdamW,32
r1000s_1_4,R,resnet18,0.9056,0.8442,2614.0,50,0.0025972931583027777,1.3952737782222097e-06,0.19000611957092522,0.00486438306993155,13,1,0.39546122229108727,0.31226284761715706,AdamW,32
r1000s_1_5,R,resnet18,0.887,0.8345,2490.0,36,0.08575299922414287,0.001395340650679782,0.12987844141953506,0.013613658042348958,0,2,0.0027833485550821657,0.18526727527516454,SGD,32
r1000s_2_1,R,resnet18,0.8861,0.8468,2731.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
r1000s_2_2,R,resnet18,0.9054,0.8462,2833.0,46,0.00022054258303448736,0.0002957928041867557,0.16745905068617065,0.16892713195919015,5,3,0.09004126275072089,0.003316742671346351,AdamW,32
r1000s_2_3,R,resnet18,0.8696,0.8458,2356.0,31,0.0005505447026278302,0.0005541576005247396,0.18728322918884832,0.180641012039646,12,1,0.1239861442606898,0.042874267493114904,AdamW,32
r1000s_2_4,R,resnet18,0.8859,0.8442,2457.0,48,0.0029231712474080893,1.06528549053551e-06,0.19158190978097384,0.023069524509279488,4,1,0.37213348989333467,0.08263574592989784,AdamW,32
r1000s_2_5,R,resnet18,0.8564,0.8123,3584.0,43,0.0118304348661777,1.333256344948626e-06,0.07230630745397781,0.47409926304163313,1,1,0.3335533391939641,0.6121144700779434,AdamW,32
r1000s_3_1,R,resnet18,0.8845,0.8579,3222.0,29,0.001116871986193273,3.311173157461144e-05,0.1400568668135683,0.3358685185975059,6,3,0.11888409693048206,0.37864848833416576,AdamW,32
r1000s_3_2,R,resnet18,0.8839,0.8544,3233.0,40,0.0015250180050241093,0.001646568558841343,0.03442215186494128,0.13179943091994215,1,3,0.3877285408712275,0.7191781251815845,AdamW,32
r1000s_3_3,R,resnet18,0.8764,0.8491,2809.0,32,0.00038118190484696214,3.5825725624123145e-06,0.1832366279425443,0.18233851234591236,9,3,0.10447270578442831,0.2833944503137948,AdamW,32
r1000s_3_4,R,resnet18,0.8842,0.8441,2582.0,32,0.0005362628253050424,9.652665659078531e-06,0.1844323615828293,0.0497116572382242,10,1,0.31315305620137573,0.07687550740261356,AdamW,32
r1000s_3_5,R,resnet18,0.9019,0.8481,3368.0,47,0.0046893897749457885,3.0572865557792957e-06,0.14275056162471964,0.056979916848678425,1,1,0.356500380502226,0.2717349919585511,AdamW,32
r1000s_4_1,R,resnet18,0.9102,0.8483,3947.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
r1000s_4_2,R,resnet18,0.9219,0.8511,3799.0,39,0.0016644473860494596,6.1812949134783924e-06,0.19062097819963533,0.2716167425790711,3,2,0.3740124939998305,0.9320300366796823,AdamW,32
r1000s_4_3,R,resnet18,0.8927,0.8317,3476.0,38,0.0007616828133297159,1.0912868396591323e-06,0.0006559959200306067,0.03033907081084891,0,3,0.2595551931020964,0.04491874282996622,AdamW,32
r1000s_4_4,R,resnet18,0.8891,0.8305,3221.0,40,9.164410918907917e-05,0.00013354686091127577,0.16370983218482876,0.2990191392634603,13,1,0.30328618693587517,0.5627331987005157,AdamW,32
r1000s_4_5,R,resnet18,0.921,0.8324,3594.0,15,0.0006148007587766796,1.7744054494706556e-06,0.08320231491152943,0.4034638098587488,6,1,0.3237870409911523,0.5511282348535668,AdamW,32
r1000s_5_1,R,resnet18,0.9071,0.85,3363.0,36,0.0005234161383519957,5.8189377151613115e-06,0.12202358491387573,0.3619278287398883,5,1,0.33578517003574415,0.4518332705418625,AdamW,32
r1000s_5_2,R,resnet18,0.9122,0.8401,3189.0,22,0.0017042625008121084,3.668383084639069e-05,0.12799939593824253,0.033853308926360653,12,2,0.27620486136015965,0.7349026094837575,AdamW,32
r1000s_5_3,R,resnet18,0.9156,0.852,3423.0,37,0.0017509212734568202,0.000438844605069773,0.17078059108004734,0.35304368777228334,7,1,0.25107527557578346,0.8789473836963849,AdamW,32
r1000s_5_4,R,resnet18,0.8854,0.8338,2833.0,12,0.0017951086001171484,0.0012813057768964198,0.07556353803227958,0.010659011600294421,10,1,0.031014740014516526,0.23212712579915407,AdamW,32
r1000s_5_5,R,resnet18,0.8963,0.8503,3024.0,28,0.0017227589798177352,5.880954491011348e-05,0.06958323617819237,0.2377617200250076,11,3,0.18653330069237145,0.18665571141545362,AdamW,32
r100_1_1,CV,resnet18,0.8362,0.7922,1659.0,46,0.0036188972684620176,0.0014320255242765978,0.19427110665935002,0.28230415318922397,11,3,0.09523579900860212,0.901303120079793,AdamW,32
r100_1_2,CV,resnet18,0.8445,0.7884,1785.0,41,0.0005458339845824284,0.00010106770715289272,0.12879189010722203,0.4981413646242749,7,3,0.37405056203680276,0.21310149486176697,AdamW,32
r100_1_3,CV,resnet18,0.8445,0.759,1988.0,43,0.0024620718760716446,5.777563099809543e-05,0.12082479339637896,0.39138093727672085,15,2,0.26465887454847453,0.34315785977921826,AdamW,32
r100_1_4,CV,resnet18,0.8384,0.766,2149.0,50,0.005035694277769336,1.5169959539784123e-06,0.19850070570293085,0.004339134132337469,9,1,0.38420804741653475,0.3680088908076168,AdamW,32
r100_1_5,CV,resnet18,0.8034,0.7761,2107.0,47,0.0008363537443702185,8.896199830174122e-06,0.07894415958147681,0.29650555387343924,6,1,0.32914595589434253,0.5916705870760958,AdamW,32
r100_2_1,CV,resnet18,0.8446,0.7818,1961.0,37,0.003067488059275999,2.8772916926549774e-06,0.18989785174141427,0.22495606673997026,9,2,0.09481079209721109,0.9033795205622538,AdamW,32
r100_2_2,CV,resnet18,0.8058,0.7585,1746.0,38,0.001287818354525817,0.0011823934175660459,0.020430942942764645,0.17133688592104895,2,3,0.3950826727525375,0.8242996128307711,AdamW,32
r100_2_3,CV,resnet18,0.8017,0.7636,1910.0,37,0.004457238400893401,0.00033687165062996433,0.10184229264936502,0.19602693678989597,12,2,0.36595898278114164,0.6133802941850729,AdamW,32
r100_2_4,CV,resnet18,0.826,0.7852,1759.0,28,0.0019208679238073407,0.0023633383977928225,0.10057635179828113,0.17016174744975512,1,3,0.20803129564920816,0.6107157034300752,AdamW,32
r100_2_5,CV,resnet18,0.8006,0.7547,1864.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r100_3_1,CV,resnet18,0.848,0.791,1516.0,28,0.0004393253923908301,9.224839555193626e-06,0.09184615375709679,0.21782161162707303,3,1,0.24824081644511053,0.27782345430426914,AdamW,32
r100_3_2,CV,resnet18,0.8371,0.7881,1766.0,35,0.0005075109786278506,2.456618295963991e-05,0.15092653111122256,0.2756460879172534,6,3,0.2579693924571417,0.48387205137347866,AdamW,32
r100_3_3,CV,resnet18,0.8166,0.7848,2146.0,44,0.00031938804570448077,1.0752752385035408e-06,0.10671445483274697,0.3187321597611163,1,3,0.34407614502094525,0.7263328553717348,AdamW,32
r100_3_4,CV,resnet18,0.8116,0.7928,1775.0,43,0.0003416827029395873,2.039271270986508e-06,0.1266050736935388,0.4943863167632176,6,1,0.22328582585359086,0.06959717277850058,AdamW,32
r100_3_5,CV,resnet18,0.8215,0.7942,1884.0,46,0.00023052034601180643,1.182305314366925e-05,0.1754263721098149,0.011083729800980987,4,2,0.24056802782956715,0.6372045959050436,AdamW,32
r100_4_1,CV,resnet18,0.816,0.7931,1270.0,13,0.001632697010396589,7.33378296102683e-05,0.12463063429590926,0.2913627802191136,2,3,0.1405853733279796,0.3630870729790819,AdamW,32
r100_4_2,CV,resnet18,0.79,0.8104,2057.0,47,0.0026105874284038455,0.00013334521537159658,0.034294860525250354,0.2096101482308988,3,2,0.05970398048025671,0.19060341769964573,AdamW,32
r100_4_3,CV,resnet18,0.7836,0.7607,1886.0,33,0.020201063708871064,0.0004973496334459042,0.07988002832089076,0.3688752696648195,4,3,0.18409047566210307,0.8307359763138574,SGD,32
r100_4_4,CV,resnet18,0.8007,0.7989,2092.0,38,0.0006622449913275386,3.069711049305893e-05,0.1303019018921235,0.22090981122951467,4,1,0.35437353561411544,0.23975063691150403,AdamW,32
r100_4_5,CV,resnet18,0.8017,0.7927,2067.0,47,0.00022963910147115287,3.34778036812133e-06,0.14234553575120326,0.1942339821691463,6,1,0.3371135323573895,0.42142458877041367,AdamW,32
r100_5_1,CV,resnet18,0.9207,0.7793,1714.0,23,0.0015986762172187608,0.00017107171476267978,0.15076692367172162,0.3432342757410942,3,3,0.032502694121262124,0.08873309898371684,AdamW,32
r100_5_2,CV,resnet18,0.9305,0.7697,2077.0,45,0.0028704481345665197,0.001150967878219489,0.19008326817535942,0.04190500184399873,1,3,0.27673821177584157,0.06379223408765392,AdamW,32
r100_5_3,CV,resnet18,0.916,0.7763,2137.0,39,0.002292902832657194,3.528162574983583e-05,0.1922599189048595,0.16623136805863453,15,1,0.215660905486839,0.20832320887944775,AdamW,32
r100_5_4,CV,resnet18,0.9057,0.774,1821.0,45,0.001056708099895628,2.4534967049363214e-05,0.15827505464602695,0.09317338764929683,6,1,0.31822664980475784,0.9982477899490757,AdamW,32
r100_5_5,CV,resnet18,0.9145,0.7489,2081.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r100_1_1,F,resnet18,0.8933,0.7739,538.0,30,0.002785102351434434,7.649642010647335e-06,0.19811384338921853,0.24845869110155236,12,1,0.011807410914760036,0.6012782739935656,AdamW,32
r100_1_2,F,resnet18,0.96,0.7561,713.0,42,0.001969709744870355,0.0062524665979601865,0.1315459571830157,0.2216817686519481,0,3,0.20318585869831585,0.09169526780193776,AdamW,32
r100_1_3,F,resnet18,0.9267,0.7584,800.0,10,0.0010558925290066641,0.0027349482195149245,0.01848424268949389,0.19657725237199086,12,2,0.2958637663821199,0.7990467721637011,AdamW,32
r100_1_4,F,resnet18,0.9,0.7526,1015.0,50,0.001396437241388356,6.7929746148753734e-06,0.1733557032280146,0.06842306890237951,7,1,0.22526640844879658,0.23245085856335193,AdamW,32
r100_1_5,F,resnet18,0.88,0.7245,956.0,17,0.022079022631137743,0.00816715658454716,0.02317697962449863,0.22633504416887823,3,3,0.08354664120141293,0.002305777986865848,SGD,32
r100_2_1,F,resnet18,1.0,0.7065,801.0,21,5.4542113685477536e-05,1.2490465451995188e-06,0.04715562078396341,0.3094268282595598,14,1,0.30072240142016554,0.012573746323457091,AdamW,32
r100_2_2,F,resnet18,0.98,0.6591,854.0,38,0.07042364152623495,0.0028342232445605713,0.03442215186494128,0.12880628959427293,15,3,0.011430179033146078,0.6993416721881036,AdamW,32
r100_2_3,F,resnet18,0.68,0.7671,958.0,37,0.0014304935114853505,2.8265079756956998e-05,0.19145813776887746,0.1554600465503073,15,1,0.011933142127521112,0.011570550791122576,AdamW,32
r100_2_4,F,resnet18,0.9467,0.7718,1012.0,30,0.05091934083565733,0.00046527646597844944,0.029745367886811393,0.1822765876628779,13,2,0.07561030378246195,0.47262130916577305,SGD,32
r100_2_5,F,resnet18,0.92,0.7207,839.0,36,0.007729622583719529,6.153070594035985e-05,0.13410398333629275,0.1554304664934572,0,2,0.32136374046459043,0.5891511437293352,SGD,32
r100_3_1,F,resnet18,0.7467,0.7245,870.0,27,0.007608481233714793,1.0010539860510492e-06,0.060466514526367955,0.07337794540855652,1,1,0.1382242908172191,0.39676747423066994,AdamW,32
r100_3_2,F,resnet18,0.72,0.7107,978.0,32,0.021729600303315506,0.000292447685716558,0.17096200955674581,0.18985797594457043,5,3,0.060652745778242007,0.003316742671346351,AdamW,32
r100_3_3,F,resnet18,0.8267,0.507,722.0,10,0.0002589745509953636,0.005410538783240248,0.11902028653585621,0.31061154121440077,12,3,0.2894426274535734,0.9403836045976501,SGD,32
r100_3_4,F,resnet18,0.9333,0.7776,838.0,41,0.0016963031126365142,0.0024606830989148216,0.15764500396232145,0.1727767298673692,1,1,0.20956130189659986,0.2364326485090375,AdamW,32
r100_3_5,F,resnet18,0.9333,0.666,687.0,10,0.0007242759164329003,2.4176726157604497e-06,0.09931395223877573,0.22906307226380845,12,3,0.11784632357440836,0.03659751315658003,SGD,32
r100_4_1,F,resnet18,0.92,0.7556,1026.0,45,6.656698594589592e-05,0.0014416395158888748,0.02862366012177351,0.09246730695636429,3,3,0.18744098411623944,0.8023690562200747,AdamW,32
r100_4_2,F,resnet18,0.7733,0.6295,832.0,32,0.020157795557251168,3.484825704766325e-05,0.09985978755473035,0.474231686404434,5,3,0.1535688095522389,0.5067280113584297,AdamW,32
r100_4_3,F,resnet18,0.8133,0.7468,847.0,33,0.012838322485307488,9.043995554693469e-05,0.06849054223348343,0.21716235942043177,10,1,0.24729027040942453,0.11520768734851952,AdamW,32
r100_4_4,F,resnet18,0.9067,0.7492,972.0,50,5.9029946513898536e-05,0.0031569847958674143,0.14345935517890207,0.3551152772851262,3,1,0.20036474722905648,0.3243268166990007,AdamW,32
r100_4_5,F,resnet18,0.92,0.7188,764.0,33,7.530563014450336e-05,7.671740140482545e-05,0.0719391165543968,0.46817068083366603,1,1,0.3410005658193124,0.8597634325602507,AdamW,32
r100_5_1,F,resnet18,0.9467,0.7633,818.0,27,0.007608481233714793,1.0010539860510492e-06,0.060466514526367955,0.07337794540855652,1,1,0.1382242908172191,0.39676747423066994,AdamW,32
r100_5_2,F,resnet18,1.0,0.7586,940.0,44,0.00031627908907924543,0.00012841636158258282,0.018208686372830046,0.1608750397669214,6,2,0.36832924488771507,0.4537318850136467,AdamW,32
r100_5_3,F,resnet18,0.92,0.7538,971.0,36,0.0011213460113796538,1.9337450480939035e-06,0.14405025119867723,0.2740864424366424,6,1,0.3080387504996795,0.6567545644528373,AdamW,32
r100_5_4,F,resnet18,1.0,0.8055,989.0,48,0.003582241298917958,0.007763136926518278,0.15550542280438276,0.2905245046820947,7,3,0.16809606827487694,0.7461747238540164,AdamW,32
r100_5_5,F,resnet18,1.0,0.7448,950.0,50,0.00040362388764277854,1.0533357083936445e-06,0.10407232713092916,0.4602524086984233,4,1,0.3061148129005219,0.5359655585817406,AdamW,32
r100s_1_1,R,resnet18,0.9333,0.7841,665.0,33,0.0009156657478750338,3.662193180092235e-05,0.02460142849729487,0.05180515678771963,15,2,0.017059909409355756,0.329101324768397,AdamW,32
r100s_1_2,R,resnet18,0.9733,0.731,826.0,20,0.0026351286698511694,0.0001090307579034329,0.19440898935095996,0.3215020987217665,15,3,0.3889696318109189,0.01705361741196526,AdamW,32
r100s_1_3,R,resnet18,0.8933,0.7242,899.0,24,0.02596859535982787,2.1408631037914765e-05,0.14508242813119088,0.4996440005381837,0,2,0.07222941131528252,0.4062621299382639,SGD,32
r100s_1_4,R,resnet18,0.9867,0.5102,847.0,35,0.014845064463909534,0.0009231257339370836,0.031193285759121447,0.4384079611525675,4,3,0.02293564566205551,0.7741748178409238,AdamW,32
r100s_1_5,R,resnet18,0.88,0.68,990.0,33,0.002869018733247497,0.007978661503379302,0.06699799998320391,0.11115641301809728,9,2,0.03759293942299052,0.08961808490340448,SGD,32
r100s_2_1,R,resnet18,0.9067,0.6761,839.0,24,0.02021755075362081,1.009758994438136e-06,0.1502850378981159,0.3847146237995466,2,2,0.13103980754583078,0.5441538146365856,AdamW,32
r100s_2_2,R,resnet18,1.0,0.7567,933.0,31,0.09584917207144615,6.45906725574108e-06,0.1007127843813664,0.3108780082362011,15,3,0.07426281104335568,0.825154048070707,SGD,32
r100s_2_3,R,resnet18,0.96,0.7609,929.0,38,0.004725360103671659,0.006611015729141342,0.005124475836087022,0.39746996672804397,15,2,0.24620561139820157,0.9998041007710029,AdamW,32
r100s_2_4,R,resnet18,0.9333,0.7783,866.0,30,0.000458417603148543,6.283935408451627e-06,0.13346391807878497,0.29829136829929215,9,2,0.35219697744027134,0.7921218746670776,AdamW,32
r100s_2_5,R,resnet18,0.9333,0.7827,938.0,36,0.0002619244687062216,2.2196783881428015e-05,0.062335867187849794,0.15915453476843414,6,1,0.29642010875018654,0.6309511211410377,AdamW,32
r100s_3_1,R,resnet18,0.9867,0.6832,825.0,24,0.010075077894785215,0.0008016631879017481,0.176661218241162,0.31183610352780444,12,2,0.10797115670601043,0.8958862181960668,SGD,32
r100s_3_2,R,resnet18,0.9467,0.7905,976.0,47,0.00018715573759587513,0.0001505087616510549,0.13002594411199975,0.05097511563099656,4,1,0.04275730752558944,0.04566051779655625,AdamW,32
r100s_3_3,R,resnet18,0.96,0.7894,968.0,40,0.00022364022765288428,1.116516270949873e-06,0.028981598038342486,0.1512369403459513,5,3,0.22731741479386938,0.7760066397609701,AdamW,32
r100s_3_4,R,resnet18,0.92,0.7911,792.0,23,0.0006576133928487159,0.0019457862888025933,0.1226489673054044,0.26461561465757777,14,2,0.1981718689855796,0.853870334437603,AdamW,32
r100s_3_5,R,resnet18,0.9333,0.7777,885.0,43,0.022271212508462635,4.930940103983188e-06,0.028293103342537332,0.2753210617526348,6,3,0.09764096252034618,0.6075391087944939,SGD,32
r100s_4_1,R,resnet18,0.92,0.6351,842.0,35,0.00020257208916786389,0.00012830169947033836,0.17718841986215492,0.17863488000124988,14,2,0.006328497138622513,0.9294372337437613,SGD,32
r100s_4_2,R,resnet18,0.92,0.7903,815.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
r100s_4_3,R,resnet18,0.8467,0.6577,974.0,47,0.0029107095447561803,7.191656503912237e-06,0.13768700391205319,0.31851843518618655,9,2,0.12583575496465685,0.37607449254445013,SGD,32
r100s_4_4,R,resnet18,0.96,0.7828,855.0,38,0.09530664253972224,1.2420459834831075e-05,0.1215368674738624,0.09468628713631247,7,1,0.2929767612873979,0.3947132415669225,SGD,32
r100s_4_5,R,resnet18,0.9867,0.7865,879.0,39,0.00019908203298790925,9.518984054070178e-06,0.07041641045843969,0.18230954905502925,4,1,0.2929512010028043,0.27953449338069636,AdamW,32
r100s_5_1,R,resnet18,1.0,0.785,903.0,35,0.0011730014570138197,0.001993431965100558,0.019859021327994233,0.33720447490599537,10,3,0.007763940905631095,0.001096686195724672,AdamW,32
r100s_5_2,R,resnet18,0.9867,0.7866,933.0,38,0.0028961288676041226,1.261425025803148e-06,0.18843167712413866,0.4556815917460741,11,3,0.04355683460272537,0.7442006849336338,AdamW,32
r100s_5_3,R,resnet18,1.0,0.7716,920.0,21,0.003004722700271062,1.251629189353056e-06,0.008328082207041163,0.499536285844018,15,1,0.2608206908245974,0.29825667040805504,AdamW,32
r100s_5_4,R,resnet18,1.0,0.7546,900.0,45,0.008498459387366842,1.054156504868904e-06,0.008888922328417564,0.17839546732692071,5,1,0.03997767147127245,0.40776140219514434,AdamW,32
r100s_5_5,R,resnet18,1.0,0.7183,906.0,50,0.0026248907150427814,1.6352333820364432e-06,0.1117004498733515,0.49358575426615714,1,1,0.3985269746364765,0.5188206946709945,AdamW,32
r3000_1_1,CV,resnet18,0.8706,0.8661,30522.0,31,0.00035797519181706046,1.0750467581713044e-05,0.02991823603348845,0.2617124640329158,9,2,0.011033433439182352,0.03488346271650311,AdamW,32
r3000_1_2,CV,resnet18,0.8696,0.8656,31482.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
r3000_1_3,CV,resnet18,0.8725,0.8672,34211.0,38,0.0028449526236412077,2.708311563427769e-05,0.19761343709625112,0.0038405002231769493,15,1,0.005824707990277034,0.03267936024992602,AdamW,32
r3000_1_4,CV,resnet18,0.8722,0.8672,36363.0,37,0.0008674767665338137,2.7376411702958067e-06,0.1841121119632486,0.19953987846646598,10,1,0.36553578509592716,0.2777223607539947,AdamW,32
r3000_1_5,CV,resnet18,0.8716,0.8682,36553.0,40,0.002330372243541512,1.1748474938808496e-05,0.15112022592619648,0.4132064204729408,3,1,0.3697039106928402,0.5431079324437281,AdamW,32
r3000_2_1,CV,resnet18,0.8766,0.8677,32038.0,31,0.0011529522253836393,5.366231868445857e-06,0.1105219975609093,0.32169716669661375,7,2,0.07324817641168017,0.3180640258041103,AdamW,32
r3000_2_2,CV,resnet18,0.8815,0.8687,34662.0,41,0.0015830176483631374,0.0004233680848102723,0.13317578267282074,0.16770592664651063,7,3,0.03957837726953202,0.8077917055372461,AdamW,32
r3000_2_3,CV,resnet18,0.8793,0.866,30919.0,35,0.0018436118974079854,1.015354252557413e-06,0.06723468438173387,0.23366369899201667,8,3,0.06266660082439088,0.8397678331066332,AdamW,32
r3000_2_4,CV,resnet18,0.8775,0.8666,32981.0,45,0.0018375176346928325,2.279126318363066e-05,0.15370361454349413,0.05293011117266014,4,1,0.30485194130253784,0.16320664092462087,AdamW,32
r3000_2_5,CV,resnet18,0.8775,0.8666,29327.0,47,0.0021538162402409207,8.72138856764757e-06,0.023997781694913064,0.43830150960958447,13,2,0.3139169132374115,0.35114287902791064,AdamW,32
r3000_3_1,CV,resnet18,0.8704,0.8666,24103.0,27,0.0010542447421449644,1.2717766296872458e-05,0.0006445433596819622,0.1908939938227633,8,2,0.04594833813981469,0.27316492106790186,AdamW,32
r3000_3_2,CV,resnet18,0.8713,0.866,29177.0,38,0.0004314839252196418,0.0009508395355117927,0.1425497730221854,0.10974206157958434,15,3,0.007167825242377186,0.7356970819500671,AdamW,32
r3000_3_3,CV,resnet18,0.8705,0.8695,32865.0,47,0.001417138559759276,1.202621837174309e-05,0.040817800896586265,0.24607556792308968,13,2,0.09448199639442645,0.3331716665623595,AdamW,32
r3000_3_4,CV,resnet18,0.8705,0.8664,22713.0,36,0.001980992662734238,2.2508309199772152e-05,0.15131217411484257,0.11788412485492306,11,1,0.3015254037737379,0.03476352503777741,AdamW,32
r3000_3_5,CV,resnet18,0.8717,0.8674,29315.0,50,0.0015225312923038531,1.0429095450314599e-06,0.11148379433530833,0.47192158590753336,2,1,0.288526430238649,0.5965947224895326,AdamW,32
r3000_4_1,CV,resnet18,0.8735,0.8683,27916.0,41,0.0021277103799002143,2.8519589347641973e-05,0.042118443679281005,0.38580974786479744,8,2,0.09899352222688831,0.7882808002744036,AdamW,32
r3000_4_2,CV,resnet18,0.8719,0.8626,23392.0,27,0.0011290980013986844,8.265524884458884e-05,0.18478819635904573,0.2539554852786507,2,3,0.3755991907354274,0.0364106019595417,AdamW,32
r3000_4_3,CV,resnet18,0.8729,0.8655,22550.0,34,0.0005507319000264405,0.00032782838063488896,0.11561716922779121,0.006726088737662468,14,1,0.03008593309745927,0.3419112162300644,AdamW,32
r3000_4_4,CV,resnet18,0.8698,0.8641,27981.0,31,0.0026437875270173467,4.2636094422974164e-06,0.1368489098265572,0.47735073476393586,3,1,0.2753589732737371,0.22216784301115095,AdamW,32
r3000_4_5,CV,resnet18,0.8713,0.8687,32302.0,48,0.0006787901477130273,1.3744436739323752e-06,0.14791386810078666,0.2626770975712373,12,3,0.06056887229979988,0.9370920671678519,AdamW,32
r3000_5_1,CV,resnet18,0.867,0.8675,26867.0,26,0.0012928853785781577,2.3936004860731664e-06,0.10618832401715741,0.0030186112063345094,12,1,0.19350912366897843,0.687789581753863,AdamW,32
r3000_5_2,CV,resnet18,0.8686,0.8657,32491.0,41,0.0020582634438689744,0.002275332327286625,0.13137446085127275,0.04926948713600507,13,3,0.1200805369064059,0.8214712739915035,AdamW,32
r3000_5_3,CV,resnet18,0.8679,0.8683,31066.0,37,0.0014372480186937656,2.5187822947429038e-05,0.19251887003403817,0.00040535253519544123,15,1,0.003808454481337556,0.03054450320382024,AdamW,32
r3000_5_4,CV,resnet18,0.8632,0.8656,30679.0,47,0.002454626895112629,7.174280468421768e-06,0.15539908412838035,0.0581113776115505,3,1,0.3041511790406637,0.07073970253609986,AdamW,32
r3000_5_5,CV,resnet18,0.8672,0.8681,26384.0,45,0.0019161941220171771,1.1763822831955758e-05,0.0537255179842148,0.43337326304344703,0,2,0.39675068647456263,0.4273424073278109,AdamW,32
r3000_1_1,F,resnet18,0.875,0.8673,5990.0,47,0.0013493353748062235,0.0003079205877742351,0.00219422048270293,0.08350858337140456,13,1,0.11483520788333984,0.12898767072769662,AdamW,32
r3000_1_2,F,resnet18,0.8824,0.8655,5657.0,37,0.0006201495079102977,0.0006103069860804566,0.15762712687493552,0.2082878655527325,0,3,0.39800412450168726,0.29511916277649386,AdamW,32
r3000_1_3,F,resnet18,0.8774,0.8644,5905.0,38,0.0004388313839579911,3.1824618354764045e-05,0.07570361714745326,0.1730704879876425,15,1,0.23102851576438893,0.3618614041744084,AdamW,32
r3000_1_4,F,resnet18,0.9008,0.8664,7043.0,46,0.0021558906633316935,2.186917690149351e-05,0.13264564808040008,0.13573364629658274,4,1,0.3242578133102179,0.20083831334208982,AdamW,32
r3000_1_5,F,resnet18,0.8892,0.8692,8352.0,39,0.0021827202459443022,1.2293352721560085e-05,0.14421002337319294,0.09312778131051391,7,2,0.15279025605362917,0.8697832573658,AdamW,32
r3000_2_1,F,resnet18,0.9092,0.8637,7958.0,43,0.0019740214402180476,3.0791188618936886e-05,0.03101625229877169,0.07432768728291582,9,1,0.2214120500956575,0.018044856843295265,AdamW,32
r3000_2_2,F,resnet18,0.8926,0.8646,8490.0,40,0.0005160450274315675,0.0011172970869962721,0.19190335740791056,0.49599562339388137,13,2,0.16977824463107105,0.13317331369832708,AdamW,32
r3000_2_3,F,resnet18,0.8808,0.8689,8599.0,39,0.0010862927907693708,6.485032896615678e-05,0.19571248413051004,0.007399652734789984,15,1,0.0102157817001515,0.1917805833645678,AdamW,32
r3000_2_4,F,resnet18,0.8978,0.8648,8443.0,29,0.0005443915517590968,6.485312799756612e-05,0.17255561610943826,0.43955652573635173,11,1,0.11026433381806357,0.12286794966178066,AdamW,32
r3000_2_5,F,resnet18,0.8827,0.864,8564.0,46,0.002640637596367645,5.173386401633315e-05,0.13930451314929038,0.3425913654254364,5,2,0.24634460886109008,0.6681767501110994,AdamW,32
r3000_3_1,F,resnet18,0.9047,0.8646,8485.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
r3000_3_2,F,resnet18,0.8708,0.8674,6711.0,42,0.001975871313284023,0.0008467928201101083,0.052760547406341396,0.14485067371465962,0,3,0.397140052170972,0.7345045082592367,AdamW,32
r3000_3_3,F,resnet18,0.8922,0.8627,7018.0,32,0.0003609710539177994,7.570017243255671e-05,0.05437340226531272,0.18255928965325055,1,2,0.3565281208811307,0.5628106581659137,AdamW,32
r3000_3_4,F,resnet18,0.8735,0.8652,7658.0,48,0.004150941186716972,2.458413824089847e-06,0.1514372462140828,0.029382971432936063,10,1,0.19317911301410992,0.3842455587771764,AdamW,32
r3000_3_5,F,resnet18,0.8657,0.8634,7349.0,50,0.002345200609370462,1.0402594717669967e-06,0.1069173307353349,0.4927588027211554,2,1,0.29084015176549066,0.5458606998806885,AdamW,32
r3000_4_1,F,resnet18,0.8744,0.866,7469.0,40,0.0011529522253836393,2.1708253317268823e-05,0.18481065380665695,0.3287224456872862,11,2,0.1815096226428385,0.07946851228725602,AdamW,32
r3000_4_2,F,resnet18,0.8671,0.8684,7087.0,40,0.0015250180050241093,0.001646568558841343,0.03442215186494128,0.13179943091994215,1,3,0.3877285408712275,0.7191781251815845,AdamW,32
r3000_4_3,F,resnet18,0.8739,0.8573,7310.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
r3000_4_4,F,resnet18,0.8881,0.8609,8280.0,39,0.0029927017897276808,2.162411529105521e-06,0.1873467949637863,0.15815268988170444,5,1,0.20151315869968095,0.12185258708308999,AdamW,32
r3000_4_5,F,resnet18,0.8839,0.8649,7834.0,32,0.002142505321875519,3.999755283058112e-06,0.1711673658026531,0.031597856734202984,6,2,0.3623593959299951,0.5711518004448981,AdamW,32
r3000_5_1,F,resnet18,0.8608,0.8657,8746.0,49,0.0016201894451854893,3.7742171111295013e-06,0.041165766612550295,0.02432817858242807,8,2,0.13447755571834447,0.2277845523652151,AdamW,32
r3000_5_2,F,resnet18,0.8563,0.864,8012.0,32,0.00023732141995493904,9.125205794752188e-05,0.17335827968571288,0.0512981427414855,9,3,0.04120668925647131,0.5660259045951412,AdamW,32
r3000_5_3,F,resnet18,0.8794,0.8651,8210.0,50,0.003145482421932886,0.0027418571976618586,0.11275403416842575,0.22084585486424396,5,1,0.3088753135129997,0.2458382412143163,AdamW,32
r3000_5_4,F,resnet18,0.8902,0.8653,7877.0,46,0.0025748956635494604,1.895851081569741e-06,0.18040489105703794,0.0022545380294811007,9,1,0.3923077016857253,0.31463451300648054,AdamW,32
r3000_5_5,F,resnet18,0.8732,0.8664,7558.0,46,0.0006635227313042311,3.4078508863092e-06,0.09756137355313861,0.43041869432296853,2,1,0.30500815203109644,0.6681767501110994,AdamW,32
r3000s_1_1,R,resnet18,0.8928,0.8685,7138.0,34,0.0008802452685266571,3.2113129165216392e-06,0.10163174923996916,0.30060699105886257,11,3,0.11192779732811692,0.6271802119713514,AdamW,32
r3000s_1_2,R,resnet18,0.8871,0.8566,6369.0,49,0.006907450132587908,0.000546277824621778,0.061554571461409455,0.04522082025229639,8,3,0.2055361079200633,0.8592390561775927,AdamW,32
r3000s_1_3,R,resnet18,0.8861,0.855,6207.0,40,0.020892464141877762,0.008473879892259636,0.08476346571238114,0.24864536306647766,5,3,0.1784912889024327,0.6742679997264173,SGD,32
r3000s_1_4,R,resnet18,0.8902,0.855,6021.0,45,0.01984754015385466,0.00867249770319387,0.09577750662807713,0.07257845697128512,3,3,0.15787960136247692,0.09278846505638605,SGD,32
r3000s_1_5,R,resnet18,0.8938,0.8683,7244.0,31,0.0005103175585202758,0.00031397846945126375,0.03589940266630423,0.2751097261664548,3,2,0.32225120710392346,0.3173400997947505,AdamW,32
r3000s_2_1,R,resnet18,0.8868,0.8631,6157.0,24,0.0003841421322547785,8.455961183997679e-06,0.09167160304681424,0.09181525311615837,4,1,0.2214120500956575,0.01744252323168033,AdamW,32
r3000s_2_2,R,resnet18,0.8842,0.8605,9735.0,41,0.04661538730855446,0.0011315635842607192,0.046360728819696065,0.1493273671013712,8,3,0.004837809655544265,0.6803516605963338,SGD,32
r3000s_2_3,R,resnet18,0.8946,0.8654,9065.0,39,0.002292902832657194,5.587402934326855e-05,0.1922599189048595,0.16623136805863453,15,1,0.215660905486839,0.16942518789757544,AdamW,32
r3000s_2_4,R,resnet18,0.8941,0.8607,7949.0,49,0.007046988068585995,1.6095315046667525e-06,0.19528213984196596,0.012170754537096271,8,1,0.39234320590203664,0.3740759397795459,AdamW,32
r3000s_2_5,R,resnet18,0.8974,0.863,7545.0,37,0.004063786148863416,1.1071473630469298e-06,0.08509281058660659,0.13530832893914058,5,1,0.29084015176549066,0.522534808109745,AdamW,32
r3000s_3_1,R,resnet18,0.8862,0.8646,7185.0,48,0.0019840533499274247,0.00016470231996275903,0.1884665350181456,0.41212257057387985,9,2,0.33978970170930184,0.7555956002038111,AdamW,32
r3000s_3_2,R,resnet18,0.8903,0.8712,6702.0,50,0.0012444417901076893,0.004599507673040941,0.02282058472007039,0.40766456778656085,10,3,0.3671779153181287,0.6876618129662321,AdamW,32
r3000s_3_3,R,resnet18,0.9002,0.8647,6293.0,36,0.0004775934686875246,2.3136866115222084e-05,0.0106331981210517,0.4507536599584271,6,3,0.19909928394737766,0.07791236742305892,AdamW,32
r3000s_3_4,R,resnet18,0.885,0.8603,5625.0,17,0.0005541553117864705,6.555428627946619e-05,0.07688706556622515,0.07871380153269464,10,1,0.06241829811477161,0.5905187608926501,AdamW,32
r3000s_3_5,R,resnet18,0.8852,0.8628,7120.0,39,0.0005064926670891349,5.044050083845243e-06,0.0457223619309185,0.3958325586502595,8,1,0.2853113232644302,0.5712582353116545,AdamW,32
r3000s_4_1,R,resnet18,0.8955,0.8544,7156.0,20,0.005925822122433795,2.293237542427215e-06,0.19877051410468927,0.1428915349600966,2,2,0.049871905811623034,0.061347382035248206,AdamW,32
r3000s_4_2,R,resnet18,0.9067,0.8635,5988.0,23,0.0023168277300138177,0.0008467928201101083,0.14591303289647461,0.283043589895904,1,3,0.09638060174986335,0.13232583948303678,AdamW,32
r3000s_4_3,R,resnet18,0.9041,0.8615,6913.0,32,0.0007195041330251589,2.126292007641382e-05,0.18759601186123157,0.14047721126212626,6,2,0.30171344702964675,0.7666888674643897,AdamW,32
r3000s_4_4,R,resnet18,0.8933,0.8624,8192.0,43,0.0034445052631768176,1.6371420989497848e-06,0.14187163511247305,0.11927447039260236,5,1,0.25323843796505596,0.5178580633503602,AdamW,32
r3000s_4_5,R,resnet18,0.8945,0.8622,7694.0,18,0.0006661521594987268,7.708698593320223e-05,0.07942500440684486,0.0723122502939517,10,1,0.3441199118731022,0.7455209564460898,AdamW,32
r3000s_5_1,R,resnet18,0.9041,0.8676,7497.0,33,0.00023132103187588438,4.038778328435027e-05,0.10773065328527043,0.1484771374127962,3,3,0.07221387611426916,0.138722795319682,AdamW,32
r3000s_5_2,R,resnet18,0.8988,0.8645,7758.0,47,0.00037307109052154517,0.004938930545555054,0.12156017308066641,0.474231686404434,9,1,0.1857187671857242,0.5081583470040705,AdamW,32
r3000s_5_3,R,resnet18,0.8902,0.8652,7010.0,36,0.0016331994198250763,1.006157188386317e-06,0.005124475836087022,0.39893238414529847,9,2,0.31021168443243957,0.7935456830642174,AdamW,32
r3000s_5_4,R,resnet18,0.8894,0.8589,5816.0,26,0.00019011967024028695,0.0013251612693115488,0.13074858058806102,0.08127741684701052,11,3,0.0009268546252316702,0.683810878290556,AdamW,32
r3000s_5_5,R,resnet18,0.885,0.8552,7065.0,26,0.08720616550507963,0.0016054845169200594,0.010792420429029372,0.09523888672775133,7,3,0.13281925981427098,0.3599831951713076,SGD,32
r300_1_1,CV,resnet18,0.8303,0.816,5877.0,28,0.0004468380322952707,3.506657840328238e-06,0.16168242242383649,0.1344206227247643,11,2,0.03574526016502849,0.6734125266481037,AdamW,32
r300_1_2,CV,resnet18,0.8098,0.815,6048.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
r300_1_3,CV,resnet18,0.8019,0.8205,5961.0,32,0.0023363444886550736,0.00011324914818136902,0.14202707406826628,0.32192147509386393,3,3,0.33914334970374704,0.09847868184919055,AdamW,32
r300_1_4,CV,resnet18,0.8252,0.818,6349.0,35,0.00028675819516184916,0.001296185176810909,0.16043091235232204,0.21154202353219578,7,1,0.2789780925836968,0.18719329393471773,AdamW,32
r300_1_5,CV,resnet18,0.8279,0.8226,6757.0,50,0.0005044683471409356,1.3097036127696583e-06,0.12313484010067932,0.45602758203001537,1,1,0.36456228910925664,0.5336111034304787,AdamW,32
r300_2_1,CV,resnet18,0.8281,0.8177,9096.0,46,0.0006904146914121846,1.3786437528993258e-05,0.1624145046923392,0.3995578606708661,7,2,0.2808804103805639,0.665871105204358,AdamW,32
r300_2_2,CV,resnet18,0.8208,0.8086,7815.0,27,0.0009021902793326518,0.008295460262932092,0.062246058975334424,0.21794540468067963,0,3,0.2731616182277558,0.9891645177696198,AdamW,32
r300_2_3,CV,resnet18,0.8122,0.8193,8067.0,26,0.0007489267859740508,1.0463358564793765e-05,0.08418437148311944,0.011011106875463677,6,3,0.38137042030092305,0.028130195554700144,AdamW,32
r300_2_4,CV,resnet18,0.8322,0.819,8574.0,47,0.0010993718002235055,0.00898843509683897,0.15738874164093486,0.27821516274511604,6,2,0.051706789406473566,0.5549230591335241,AdamW,32
r300_2_5,CV,resnet18,0.8289,0.7978,10317.0,49,0.0017197025838882737,3.9111589556709486e-06,0.11307869798494449,0.49977387159407877,0,1,0.23029932149456817,0.5087628183890074,AdamW,32
r300_3_1,CV,resnet18,0.8406,0.8185,8819.0,27,0.0025502059278668244,6.543167606402309e-06,0.021558588648290536,0.2639191615715801,9,2,0.057302016676238576,0.31445010124457073,AdamW,32
r300_3_2,CV,resnet18,0.8495,0.8088,10293.0,48,0.002639746787327315,0.006413789448619619,0.1929110397640646,0.02626385803774789,2,3,0.3993996780572148,0.936733662992571,AdamW,32
r300_3_3,CV,resnet18,0.8558,0.8077,9307.0,35,0.001137033274267649,2.7817970087053823e-05,0.18538659523580656,0.030205326521572505,15,1,0.01924098255346786,0.0010826743507423575,AdamW,32
r300_3_4,CV,resnet18,0.8248,0.8138,9947.0,42,0.003069350668225519,0.0037489113694093323,0.1556423354927477,0.10940033558379364,3,3,0.3743402397057499,0.5178580633503602,AdamW,32
r300_3_5,CV,resnet18,0.8494,0.8019,10175.0,46,0.0038992310044803987,2.667581691153409e-06,0.13558549324797511,0.1899491949482423,3,1,0.3313689249010658,0.691208312804926,AdamW,32
r300_4_1,CV,resnet18,0.778,0.8271,8918.0,36,0.0022843495591283324,0.00016575276278290538,0.09692848230118789,0.259423792280199,4,3,0.014918205608301134,0.72958505953303,AdamW,32
r300_4_2,CV,resnet18,0.7799,0.8026,9423.0,39,0.0011286433193569533,0.000731875242808169,0.19782404365042094,0.0979072617446175,0,3,0.2579693924571417,0.22956918230028472,AdamW,32
r300_4_3,CV,resnet18,0.7574,0.8188,7207.0,31,0.0004516686965723304,0.0014781785638048612,0.02731507326683086,0.4448346684910355,4,2,0.10252809509542243,0.043826866918762,AdamW,32
r300_4_4,CV,resnet18,0.7733,0.8191,9798.0,50,0.0007459273929740931,3.953998171055626e-06,0.17393151586501143,0.11544572728194694,3,1,0.2519434701360379,0.10069816901589962,AdamW,32
r300_4_5,CV,resnet18,0.7817,0.8217,10483.0,45,0.0007924016349154077,0.0014964255219513472,0.05789307690244062,0.10454483425385208,6,1,0.21763011657831383,0.35689037047326555,AdamW,32
r300_5_1,CV,resnet18,0.8418,0.8374,10190.0,47,0.00230242733277853,1.0873658609210977e-06,0.10216146686152394,0.08602566582197486,8,3,0.23954048374159237,0.47005977354200384,AdamW,32
r300_5_2,CV,resnet18,0.8385,0.8343,10008.0,35,0.0018253364059424028,0.0003037160339434234,0.1367841922611165,0.16929805376127235,13,2,0.042023780439696005,0.17968909478043416,AdamW,32
r300_5_3,CV,resnet18,0.8046,0.8183,10607.0,48,0.09197859392764428,2.2925436897347075e-05,0.10346189404139078,0.07584783348262743,11,3,0.3567960926170185,0.794978499932032,SGD,32
r300_5_4,CV,resnet18,0.8443,0.8324,9221.0,31,0.0013145481236514786,1.051446094742329e-06,0.10941154773102314,0.17237015224440666,10,1,0.1255413648153292,0.3454190162765543,AdamW,32
r300_5_5,CV,resnet18,0.8454,0.8245,9231.0,47,0.001957252167714767,1.1441291461283855e-06,0.08898110553258064,0.4443780246796934,2,1,0.2873580167672752,0.6821412068247361,AdamW,32
r300_1_1,F,resnet18,0.9519,0.7965,945.0,43,0.014931902962666319,3.213732840171211e-05,0.08791979638245237,0.0035594903565913383,4,3,0.23055197282833717,0.7976158792137986,AdamW,32
r300_1_2,F,resnet18,0.8898,0.8163,1436.0,41,0.0034800305837965786,0.0015416861775724006,0.17883546126723604,0.07860371689143268,4,3,0.05031851249387749,0.12457568037378547,AdamW,32
r300_1_3,F,resnet18,0.913,0.7938,1193.0,27,0.04775170249561284,0.00016281737525377176,0.1718883942236097,0.3216890624806691,1,2,0.1508845542069801,0.431631963152416,SGD,32
r300_1_4,F,resnet18,0.8261,0.8273,1368.0,36,0.00046829458724556106,6.585870620038236e-06,0.12320840038742516,0.2525057359185385,6,3,0.305100336973117,0.8920743175022212,AdamW,32
r300_1_5,F,resnet18,0.8758,0.8248,1433.0,45,0.0002963370529870664,4.9336786459925865e-06,0.1986619245231477,0.0051538225970384766,7,1,0.23187151979277665,0.9622362765795307,AdamW,32
r300_2_1,F,resnet18,0.854,0.8164,1477.0,45,0.0010960077901842529,4.8362602302642076e-05,0.001343452449534148,0.2593303969220198,15,1,0.03880391864756488,0.02475933094133359,AdamW,32
r300_2_2,F,resnet18,0.8121,0.8148,1505.0,48,0.0016929948239776463,0.004210304855811865,0.062246058975334424,0.33488823439760296,7,2,0.11138607473396174,0.5317621483472095,AdamW,32
r300_2_3,F,resnet18,0.882,0.783,1156.0,26,0.010821223375770262,1.037934828597018e-06,0.06616751708543275,0.12323386666801472,8,3,0.1770652072413455,0.760300979907081,SGD,32
r300_2_4,F,resnet18,0.8207,0.8041,1541.0,50,0.002460101529507722,3.1627498598052996e-05,0.12956044403418304,0.22649012051679535,3,1,0.35210439461066967,0.27411380412968395,AdamW,32
r300_2_5,F,resnet18,0.9084,0.7997,1361.0,46,0.0017558573214511632,1.2065927202565816e-06,0.09756137355313861,0.4883530519780172,2,1,0.3342312422816818,0.47629450473548274,AdamW,32
r300_3_1,F,resnet18,0.7671,0.7931,1272.0,30,0.0006125165675615731,1.730786232635471e-06,0.15179312944886014,0.44506354111867635,14,1,0.21087850259516505,0.19835237573558145,AdamW,32
r300_3_2,F,resnet18,0.837,0.8069,1191.0,34,0.0003285630547971884,0.0027251881130428385,0.1270983045881152,0.2446006261079767,4,3,0.03454189173784167,0.16736178338142954,AdamW,32
r300_3_3,F,resnet18,0.8649,0.8125,1192.0,42,0.001051689985136479,0.00023827501741431593,0.005124475836087022,0.16961154269718598,15,1,0.21844081293236536,0.2641531513469405,AdamW,32
r300_3_4,F,resnet18,0.8222,0.8114,1303.0,48,0.0007766689948551749,0.005797514282458284,0.15879389396081275,0.44562527032671145,13,1,0.23199814299479637,0.0006689381299173815,AdamW,32
r300_3_5,F,resnet18,0.8703,0.8117,1327.0,50,0.004340354808831548,2.434589033828093e-06,0.10842007363692428,0.14289537261476778,4,1,0.2884683904596338,0.5061678515845868,AdamW,32
r300_4_1,F,resnet18,0.8463,0.8208,1400.0,45,0.00122007839959943,1.955494521571419e-05,0.0678737025392392,0.0015464340313394037,15,1,0.17070783918091473,0.9309113409812575,AdamW,32
r300_4_2,F,resnet18,0.8168,0.8259,1207.0,30,0.0006430311346193985,6.639184808498563e-05,0.030099361579918438,0.1278771128801101,13,2,0.09832104529584745,0.4373550592937669,AdamW,32
r300_4_3,F,resnet18,0.8587,0.8154,1182.0,25,0.0016291029485538903,1.435220061463652e-05,0.08612915965382963,0.11128866804126977,4,1,0.11839839851873962,0.2099816601370827,AdamW,32
r300_4_4,F,resnet18,0.8082,0.7967,1222.0,47,0.0008465405896516099,1.045690314930986e-05,0.04378540087510768,0.2606458726786143,0,1,0.2614865486535409,0.3360188019511766,AdamW,32
r300_4_5,F,resnet18,0.7298,0.6965,1258.0,23,0.0013016750968530698,0.0006778542311119348,0.1356577818974227,0.409465854220859,14,2,0.00792736295918471,0.6079069193162863,SGD,32
r300_5_1,F,resnet18,0.9037,0.8213,1675.0,35,0.0035705227104466104,3.7852107489028027e-06,0.14324203708682484,0.3244249045622319,7,1,0.08965961574187939,0.8826176589446245,AdamW,32
r300_5_2,F,resnet18,0.8339,0.8186,1421.0,41,0.0023775480538153165,7.255537894378163e-06,0.18013714954599136,0.30289207636749843,2,2,0.30219511574171554,0.9468843584500365,AdamW,32
r300_5_3,F,resnet18,0.8921,0.7811,1414.0,17,0.00011334837175719623,3.166607791811798e-06,0.03907507725304789,0.050927385571512565,4,3,0.39868506097161477,0.8386944269188743,AdamW,32
r300_5_4,F,resnet18,0.9006,0.8323,1675.0,32,0.0013208790763409527,0.0009180749109670986,0.04189745690650726,0.09963123655887399,14,3,0.29574574796395764,0.6797398337075329,AdamW,32
r300_5_5,F,resnet18,0.8929,0.813,1425.0,14,0.0010608059620344013,0.0017645752301351115,0.07072125820259809,0.4636448683001858,7,2,0.2867696088479472,0.7046216240886567,AdamW,32
r300s_1_1,R,resnet18,0.8828,0.762,1013.0,41,0.014139520546769122,1.5843678780855946e-05,0.04600832266635673,0.356938858875858,8,2,0.06073940157180496,0.6835570934458747,AdamW,32
r300s_1_2,R,resnet18,0.903,0.8085,1269.0,32,0.00016156056333324777,9.476044115831545e-06,0.07615075393387584,0.2958566469379513,3,2,0.07748374520778874,0.4160234250311965,AdamW,32
r300s_1_3,R,resnet18,0.9099,0.8112,1236.0,26,0.004062994780668978,0.0004905478215179606,0.15626291912003787,0.18333426181825732,9,2,0.13969828240165863,0.9431477134029531,AdamW,32
r300s_1_4,R,resnet18,0.9418,0.8014,1275.0,40,0.00010095901593565943,1.0683173555683616e-05,0.07670209551422834,0.1487828086522695,4,1,0.2800841924638288,0.19382495681396625,AdamW,32
r300s_1_5,R,resnet18,0.941,0.8166,1424.0,47,0.00018156787884102094,1.532127286387628e-05,0.03880693492248643,0.10736974501534183,7,1,0.3180023445467885,0.17655959457551473,AdamW,32
r300s_2_1,R,resnet18,0.8898,0.7963,1352.0,41,0.00010656433976086674,9.052241031361297e-06,0.1551568844299091,0.2642595870533834,12,2,0.1435995160149282,0.7890373055794663,AdamW,32
r300s_2_2,R,resnet18,0.913,0.7974,1426.0,50,0.00012406182071881907,0.00041540991854807055,0.1804922212910564,0.33642124099808635,3,3,0.3393301276575465,0.18832856551457347,AdamW,32
r300s_2_3,R,resnet18,0.8898,0.796,1205.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r300s_2_4,R,resnet18,0.9193,0.7891,1305.0,36,0.0014674524317277843,1.5284007934022523e-05,0.12009177388565048,0.10829241997248427,1,1,0.2964986063509822,0.12474982445048771,AdamW,32
r300s_2_5,R,resnet18,0.9239,0.7971,1188.0,34,0.00015427853867832738,5.7339061336491495e-06,0.06484752486534445,0.39798460910592715,4,1,0.33648951012137834,0.5039242056288218,AdamW,32
r300s_3_1,R,resnet18,0.9309,0.8127,1355.0,40,0.0006722176378734675,4.0209832185556045e-06,0.18538890931424898,0.03198932367669172,10,3,0.0710452024009561,0.9490945025663681,AdamW,32
r300s_3_2,R,resnet18,0.9053,0.7852,1350.0,40,0.006450689633316145,0.0016788530688020143,0.03517751581711704,0.12348938393926133,1,3,0.37182693936996547,0.7218343606036807,AdamW,32
r300s_3_3,R,resnet18,0.9084,0.8056,1321.0,32,0.001906277358858558,2.3034664387567636e-05,0.006169721586975291,0.24979409665336338,6,2,0.33050305262724194,0.9449165459956044,AdamW,32
r300s_3_4,R,resnet18,0.9092,0.7939,1016.0,10,0.00040534719272112434,2.063120097298603e-05,0.16744503082019485,0.060706270182141295,8,1,0.2697091352893879,0.37983853627370234,AdamW,32
r300s_3_5,R,resnet18,0.927,0.7969,1417.0,48,0.00045002356206319354,3.315874585698902e-05,0.17448490838162262,0.08596634113831544,6,1,0.2541922390209944,0.5742453072567103,AdamW,32
r300s_4_1,R,resnet18,0.816,0.7946,1356.0,44,0.053803887461444946,7.532362477059309e-05,0.06422806794098429,0.2726997876142535,10,2,0.16093092355555766,0.5946163949390293,SGD,32
r300s_4_2,R,resnet18,0.8711,0.8001,1138.0,21,0.005840267828002099,0.00015188557670157076,0.04251944838988558,0.41070506916785904,14,1,0.10350662207374407,0.003316742671346351,AdamW,32
r300s_4_3,R,resnet18,0.8812,0.7613,1142.0,24,0.006772460602119251,0.0009704762071721023,0.13821858437115286,0.34459020687745706,5,3,0.13593946558272715,0.572793869868875,SGD,32
r300s_4_4,R,resnet18,0.8781,0.8022,1185.0,30,0.05091934083565733,0.00046527646597844944,0.029745367886811393,0.1822765876628779,13,2,0.07561030378246195,0.47262130916577305,SGD,32
r300s_4_5,R,resnet18,0.896,0.8066,1814.0,47,0.001206410824753206,0.0007438668939668528,0.09190627346053179,0.22163402544927524,9,1,0.14161659300103163,0.023575586663520637,AdamW,32
r300s_5_1,R,resnet18,0.9022,0.8054,1727.0,48,0.02770236066055538,0.0006433486194375871,0.15843853788917506,0.3670996132314166,10,2,0.16093092355555766,0.5452760990477822,SGD,32
r300s_5_2,R,resnet18,0.9332,0.8256,1513.0,27,0.0005747759846478627,1.9960517332371368e-05,0.11963636309917029,0.3929920073328601,6,2,0.22288109529475106,0.18044690727147028,AdamW,32
r300s_5_3,R,resnet18,0.9022,0.8238,1681.0,42,0.0028133567478526465,0.005251137901889166,0.12672952575801627,0.03549723087460725,1,3,0.24101674599069156,0.5811028068517126,AdamW,32
r300s_5_4,R,resnet18,0.9255,0.8301,1581.0,40,0.0008594224363537432,0.0008515017568562657,0.08979023113382398,0.17222925405179706,13,1,0.13252931470476575,0.1489805052507439,AdamW,32
r300s_5_5,R,resnet18,0.9037,0.826,1708.0,50,0.0002546153919685782,3.2145704468301454e-05,0.06723425613000776,0.35600860939284595,7,1,0.3396980380724014,0.6006833665041655,AdamW,32
r1000_1_1,CV,vit_small_patch16_224,0.8698,0.8574,16831.0,43,0.0002600047549943633,3.9706970952586475e-05,0.09075772061667386,0.48324627405728393,7,2,0.08946039314995066,0.818049202896934,AdamW,32
r1000_1_2,CV,vit_small_patch16_224,0.8627,0.8549,18245.0,50,0.00020055425177111842,0.0040875069342780354,0.14877446805773423,0.08363136283793135,4,3,0.22956736608781755,0.284330164707443,AdamW,32
r1000_1_3,CV,vit_small_patch16_224,0.8638,0.8594,17059.0,49,0.021391396108438952,6.394307525987385e-05,0.005124475836087022,0.4315995060119548,12,2,0.32455479707194,0.7917832232186139,SGD,32
r1000_1_4,CV,vit_small_patch16_224,0.8586,0.8571,13103.0,22,0.00017040270641607708,4.216662873475736e-05,0.09698183773421118,0.4943863167632177,2,3,0.07325230460525936,0.2889334889527737,AdamW,32
r1000_1_5,CV,vit_small_patch16_224,0.8647,0.8619,14588.0,43,0.04293630740031103,0.0001637921826837739,0.15692927695570175,0.16470143984299848,12,3,0.3496140639564529,0.05443809777408651,SGD,32
r1000_2_1,CV,vit_small_patch16_224,0.8604,0.8575,10216.0,21,5.4517900199090305e-05,0.005554433906803813,0.156618951054652,0.048413264612232346,14,1,0.3507782737834013,0.70325746833806,AdamW,32
r1000_2_2,CV,vit_small_patch16_224,0.8605,0.8607,13294.0,32,0.00012510117707640293,8.55474254057597e-05,0.09634737785208768,0.29240169589938775,13,1,0.36748607005384265,0.4698032986180579,AdamW,32
r1000_2_3,CV,vit_small_patch16_224,0.8588,0.8609,14631.0,47,0.022739045527331615,0.0008040406272640493,0.09604799121708202,0.4210515929383234,11,2,0.36559010680237514,0.6336655637875748,SGD,32
r1000_2_4,CV,vit_small_patch16_224,0.861,0.857,10731.0,17,0.015585722976792985,0.0004835959933726115,0.01210046030289708,0.20938950920581711,8,2,0.13712167182623552,0.8980477049865166,SGD,32
r1000_2_5,CV,vit_small_patch16_224,0.8505,0.8518,13786.0,23,0.008092800128665886,0.0019470620875297418,0.05573382177431865,0.3351530360905281,14,3,0.077675795560705,0.5346597071141872,SGD,32
r1000_3_1,CV,vit_small_patch16_224,0.8647,0.8682,10310.0,30,5.34394363253746e-05,1.6715707405521807e-05,0.12617380640062473,0.463751182150658,9,2,0.008668183868495424,0.5234671368313664,AdamW,32
r1000_3_2,CV,vit_small_patch16_224,0.8658,0.865,9319.0,34,5.440199688349368e-05,0.00027561447697332903,0.025143920826474597,0.17913654036684215,7,3,0.0811910864746808,0.9588304274191084,AdamW,32
r1000_3_3,CV,vit_small_patch16_224,0.8623,0.8663,9992.0,45,0.026454860218789292,0.0005437885951930121,0.09444240528911615,0.392014695368193,11,2,0.3646136457706981,0.5527391110756366,SGD,32
r1000_3_4,CV,vit_small_patch16_224,0.8567,0.8659,8086.0,20,8.990475826976632e-05,0.0010534396085358237,0.1652454485957683,0.3135449690332092,2,1,0.3615183840967283,0.6923442895103898,AdamW,32
r1000_3_5,CV,vit_small_patch16_224,0.8589,0.8644,12995.0,43,0.03592271892032004,0.0007761254927494297,0.16911667873926886,0.16181235717255182,8,1,0.21543633623282138,0.7355189856609099,SGD,32
r1000_4_1,CV,vit_small_patch16_224,0.8703,0.8558,18083.0,42,0.04545461169936662,0.00034831645801546864,0.043891382942442096,0.44215592395543707,6,2,0.18392181840887317,0.33354761923357235,SGD,32
r1000_4_2,CV,vit_small_patch16_224,0.873,0.8576,12593.0,32,0.00021565023359942305,0.002763970193948709,0.15776172295687757,0.3991388843664503,9,2,0.2162528784445595,0.5158321718749687,AdamW,32
r1000_4_3,CV,vit_small_patch16_224,0.8728,0.8597,18114.0,50,0.0269761994124882,9.657430332966164e-05,0.025251945322306735,0.43582736891804313,12,2,0.362270371210583,0.794978499932032,SGD,32
r1000_4_4,CV,vit_small_patch16_224,0.8757,0.8565,15163.0,32,0.0002248573733084253,0.006725196766667276,0.09752550594360977,0.15550455746771652,12,2,0.0021666767220972147,0.42760539264731645,AdamW,32
r1000_4_5,CV,vit_small_patch16_224,0.8659,0.8619,14315.0,32,0.024551833701581007,0.0008684847139567843,0.11248553150131743,0.163698677942968,14,2,0.133934345457603,0.11974100611767526,SGD,32
r1000_5_1,CV,vit_small_patch16_224,0.8603,0.8656,13876.0,24,0.00010116155392968373,1.0136475908801527e-06,0.05028406914341419,0.052081890926230584,10,1,0.3856803231367154,0.22247296899646957,AdamW,32
r1000_5_2,CV,vit_small_patch16_224,0.8588,0.8627,16834.0,39,9.597974063326575e-05,2.6536558507541398e-05,0.12592962550866751,0.15075668210796483,6,2,0.16935044563788917,0.7935351590355743,AdamW,32
r1000_5_3,CV,vit_small_patch16_224,0.8612,0.8633,13604.0,22,7.212543646664801e-05,0.00043773247773294763,0.08316441491868384,0.3865157654825681,7,2,0.3900560995963253,0.3636007912012171,AdamW,32
r1000_5_4,CV,vit_small_patch16_224,0.8631,0.8622,13079.0,25,6.764184869920155e-05,0.0002017496057627312,0.1304792190868261,0.28793479757120394,1,2,0.21384868417264655,0.5850373352431092,AdamW,32
r1000_5_5,CV,vit_small_patch16_224,0.8597,0.8601,17067.0,45,0.022156170860940808,0.00038682433661854697,0.0571348941615137,0.1806904703030409,4,2,0.30387750151490395,0.15465094930818407,SGD,32
r1000_1_1,F,vit_small_patch16_224,0.8514,0.8539,4407.0,48,0.0503989066545147,2.888376533111383e-05,0.15802277833134043,0.41817209387219534,2,3,0.3533110851073251,0.33571202192939603,SGD,32
r1000_1_2,F,vit_small_patch16_224,0.8895,0.8601,3967.0,39,7.384329650497585e-05,1.2562184961208099e-06,0.0008816602109637389,0.1939650338315709,7,3,0.3074907239424421,0.8731344187698115,AdamW,32
r1000_1_3,F,vit_small_patch16_224,0.886,0.8641,4365.0,42,0.038363267067186825,0.0003328081889474069,0.11472839752631668,0.07045276264061462,7,2,0.3403676818729545,0.6760657741583158,SGD,32
r1000_1_4,F,vit_small_patch16_224,0.8631,0.8545,4499.0,46,0.0001666722015626662,0.009957364415619046,0.17528856016691732,0.4432623686976867,8,1,0.27097599883997714,0.3706913328165081,AdamW,32
r1000_1_5,F,vit_small_patch16_224,0.9049,0.86,4243.0,43,0.061314402524210866,3.585333182750291e-05,0.016592153625495924,0.046473833713925855,15,1,0.16423197194908168,0.421828568044036,SGD,32
r1000_2_1,F,vit_small_patch16_224,0.8606,0.8516,2951.0,14,0.00017213944874819447,0.009521293170414205,0.05413260708184747,0.07607056481105362,12,2,0.24943923610205915,0.47880643365870196,AdamW,32
r1000_2_2,F,vit_small_patch16_224,0.889,0.8566,3820.0,33,4.1264505489803054e-05,0.002014193197745847,0.07067323279359633,0.004514877638463796,11,2,0.36332784350738523,0.10207799155700262,AdamW,32
r1000_2_3,F,vit_small_patch16_224,0.8865,0.8592,3501.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r1000_2_4,F,vit_small_patch16_224,0.8963,0.8597,3533.0,22,9.042581731844399e-05,0.000685369532020706,0.024344104262781992,0.2708540724381178,11,3,0.32799439446899165,0.4317408460691208,AdamW,32
r1000_2_5,F,vit_small_patch16_224,0.9219,0.8264,3053.0,23,0.00091313689836272,4.177876239011167e-06,0.1858814040083167,0.2143115945306699,9,2,0.0850416132202618,0.6439686905396391,SGD,32
r1000_3_1,F,vit_small_patch16_224,0.8614,0.8668,3217.0,33,0.04161337451186527,3.5689127217734424e-06,0.11257782235529401,0.06303052948005042,2,2,0.3323090464203301,0.7031670174813008,SGD,32
r1000_3_2,F,vit_small_patch16_224,0.8677,0.8654,3552.0,49,6.249312119873403e-05,7.68463636618977e-06,0.0286824619653228,0.4765216256413366,12,3,0.23711170131904735,0.46417842712215523,AdamW,32
r1000_3_3,F,vit_small_patch16_224,0.8965,0.8674,3298.0,43,0.03340912516342671,0.00010008081713336263,0.04689269865436756,0.09987713400042886,13,3,0.244928810948153,0.8252689908471543,SGD,32
r1000_3_4,F,vit_small_patch16_224,0.8907,0.8579,3487.0,36,0.02220434924062618,0.00030314115278238786,0.09686713376093355,0.05173805762344747,1,3,0.3341418429186178,0.007406312036470214,SGD,32
r1000_3_5,F,vit_small_patch16_224,0.8872,0.8637,3606.0,41,0.008490832287992026,2.9033559027928405e-05,0.0025557848465053573,0.4925908663562236,12,1,0.11491034579662229,0.10780668499885909,SGD,32
r1000_4_1,F,vit_small_patch16_224,0.8827,0.8514,3010.0,44,0.08943641629237362,8.070858023418533e-05,0.09648885913275038,0.4953960056936091,4,3,0.21048011854272924,0.5571652387586102,SGD,32
r1000_4_2,F,vit_small_patch16_224,0.8519,0.8489,2075.0,22,0.04895692856122954,7.444241556435362e-05,0.08020846662932007,0.40607889994729424,14,1,0.1835972723889886,0.7469893394065997,SGD,32
r1000_4_3,F,vit_small_patch16_224,0.8611,0.857,2018.0,24,0.009762862750460425,3.109322597399047e-05,0.11460755817343148,0.15512633107587176,9,2,0.0022181378641608906,0.9572507270229743,SGD,32
r1000_4_4,F,vit_small_patch16_224,0.8938,0.8551,2901.0,44,0.04790443410412049,1.3300484782972657e-05,0.12768366145125276,0.29546356626791487,2,3,0.02541316077567606,0.284226139810852,SGD,32
r1000_4_5,F,vit_small_patch16_224,0.8801,0.8552,2284.0,38,0.01856393277933828,0.002292285640886193,0.14399042612746815,0.3943536094486022,3,3,0.11336837724808246,0.2547854038110292,SGD,32
r1000_5_1,F,vit_small_patch16_224,0.8735,0.8626,2743.0,50,1.0912997083684013e-05,5.642268321071066e-05,0.1366259123274557,0.4466552445536542,6,3,0.39781628974549516,0.7041564920271657,AdamW,32
r1000_5_2,F,vit_small_patch16_224,0.8541,0.8632,2056.0,31,3.453979704854047e-05,0.00011332154450492924,0.03688797312938306,0.39266757390833673,13,2,0.33862459414298723,0.079645477009061,AdamW,32
r1000_5_3,F,vit_small_patch16_224,0.8659,0.8627,2030.0,21,0.02267156717220343,6.182415560655147e-06,0.020492455918054833,0.36859942628527625,10,2,0.18766877051412056,0.9239364445147522,SGD,32
r1000_5_4,F,vit_small_patch16_224,0.8958,0.867,1722.0,16,7.444559457200315e-05,0.0024606830989148216,0.17954497208004933,0.05888653189175942,1,1,0.19980986089474517,0.5212870064322584,AdamW,32
r1000_5_5,F,vit_small_patch16_224,0.8743,0.8643,2333.0,27,0.023222651898723207,0.0003734097997681982,0.19945069383139552,0.08300036611857442,9,2,0.19507827494555316,0.11551402750073878,SGD,32
r1000s_1_1,R,vit_small_patch16_224,0.887,0.861,3501.0,33,2.910907332043578e-05,5.066022239099236e-06,0.1978040364234008,0.2825198973268849,8,3,0.399650521899236,0.6077209967720559,AdamW,32
r1000s_1_2,R,vit_small_patch16_224,0.9057,0.8545,3838.0,45,0.03435852338532892,6.396396028633031e-05,0.0029401539989228204,0.4355167107504388,13,1,0.057825974028465905,0.8872003371810284,SGD,32
r1000s_1_3,R,vit_small_patch16_224,0.8846,0.857,2970.0,12,0.0001690258558067371,1.0193405780697101e-06,0.12508269291040613,0.1786452430745227,1,3,0.13558611933433784,0.4930649932251848,AdamW,32
r1000s_1_4,R,vit_small_patch16_224,0.8928,0.8578,4013.0,41,4.252613424460333e-05,0.0003639611916822727,0.051517949757810794,0.4039285898296957,11,3,0.08340807523775957,0.17428172993995955,AdamW,32
r1000s_1_5,R,vit_small_patch16_224,0.903,0.8644,4062.0,47,0.013890905387935545,7.012115254655052e-05,0.10277742215990598,0.1820280215216678,12,2,0.16475031186489975,0.9519577876205374,SGD,32
r1000s_2_1,R,vit_small_patch16_224,0.8994,0.8471,3284.0,26,0.032170031907645134,0.0028194536820151783,0.025359133878265015,0.2373548530056562,0,1,0.33887024261972915,0.19717420567039218,SGD,32
r1000s_2_2,R,vit_small_patch16_224,0.9044,0.8354,3678.0,38,0.0006649142767044973,5.884134722239205e-05,0.07506394619301995,0.4236290051062139,6,3,0.04733371759219125,0.5578306319545484,SGD,32
r1000s_2_3,R,vit_small_patch16_224,0.8912,0.86,3578.0,41,0.05253074324973533,2.7817970087053823e-05,0.19824818418364792,0.24977044033302975,0,1,0.01927967596245441,0.4149499467904204,SGD,32
r1000s_2_4,R,vit_small_patch16_224,0.9135,0.8483,3337.0,49,0.0015450018247892775,0.007775663179233846,0.14296319873487293,0.3488644122986354,3,3,0.0024921020818359455,0.25298236238344396,SGD,32
r1000s_2_5,R,vit_small_patch16_224,0.8933,0.8521,2769.0,20,0.01543941917770421,2.4398913711565354e-06,0.03780872208351646,0.4974308492097527,10,2,0.3725301219598929,0.0028179115205382577,SGD,32
r1000s_3_1,R,vit_small_patch16_224,0.8894,0.8617,3188.0,29,0.04843568661106405,0.0007776333669284312,0.17477911597530787,0.28321648961676676,9,1,0.17783776153632588,0.3037479214126101,SGD,32
r1000s_3_2,R,vit_small_patch16_224,0.9124,0.8604,2721.0,36,0.00012348835010958086,0.00011888379488731544,0.05625579603044931,0.25064290437799897,5,1,0.3174860652986462,0.7446726888105326,AdamW,32
r1000s_3_3,R,vit_small_patch16_224,0.9146,0.8666,3016.0,31,0.04344064413664799,0.00015152385308668504,0.0631893664710168,0.40815741151443197,6,2,0.3213677691001107,0.5534411720469121,SGD,32
r1000s_3_4,R,vit_small_patch16_224,0.8822,0.8648,2357.0,33,0.02315219343427964,0.00040558568045187066,0.13389125207179453,0.20225284120617662,13,2,0.14792570910257108,0.8231219819424369,SGD,32
r1000s_3_5,R,vit_small_patch16_224,0.9002,0.8652,3314.0,45,0.020113062046159653,1.4865260575352752e-05,0.07172876249461992,0.009765302680010635,7,2,0.20727276353190863,0.4454025486817694,SGD,32
r1000s_4_1,R,vit_small_patch16_224,0.9133,0.8548,3030.0,50,0.054822385015415434,8.234687327797709e-05,0.1502826186526493,0.46697769680025436,6,3,0.183873068864219,0.7272512554456074,SGD,32
r1000s_4_2,R,vit_small_patch16_224,0.9037,0.8617,1876.0,28,0.05230973523033246,2.4132619655296874e-05,0.13587963445732149,0.1983526119145331,14,2,0.0260854521556406,0.3151004755021705,SGD,32
r1000s_4_3,R,vit_small_patch16_224,0.8913,0.8568,2517.0,36,0.00019827680527492652,4.7172318040151664e-05,0.17373762326235953,0.2079766634355798,7,3,0.2152396722597647,0.9879646631127914,AdamW,32
r1000s_4_4,R,vit_small_patch16_224,0.92,0.858,2437.0,41,0.00026171056664696005,0.003394971250662288,0.012421828048121558,0.288570949488633,2,3,0.17272403010719026,0.5165546583763903,AdamW,32
r1000s_4_5,R,vit_small_patch16_224,0.9082,0.8572,2698.0,32,0.00018579289271286747,2.7629832925890945e-06,0.08790726671557167,0.1756566419630356,11,2,0.36349076175646294,0.34879546761793756,AdamW,32
r1000s_5_1,R,vit_small_patch16_224,0.9202,0.8658,2308.0,38,1.8037661452355288e-05,0.00035795971169845487,0.14671456226455226,0.1632057079042568,11,2,0.3867809400644535,0.11372140352949714,AdamW,32
r1000s_5_2,R,vit_small_patch16_224,0.9152,0.8551,2626.0,38,9.25930070149174e-05,8.660472254110582e-05,0.15178784791040684,0.4588355434832503,4,1,0.2571103536112622,0.4209113620259251,AdamW,32
r1000s_5_3,R,vit_small_patch16_224,0.8992,0.8587,2120.0,24,0.006772460602119251,0.0009704762071721023,0.13821858437115286,0.34459020687745706,5,3,0.13593946558272715,0.572793869868875,SGD,32
r1000s_5_4,R,vit_small_patch16_224,0.9153,0.8659,2694.0,41,0.0110869730774355,1.043820030775523e-05,0.11316115295480632,0.2311803514657075,6,3,0.08009958650529986,0.3952408491050822,SGD,32
r1000s_5_5,R,vit_small_patch16_224,0.9191,0.8611,2809.0,42,0.012474973973208835,0.0008353288709265943,0.15416082368530074,0.06782184503122524,15,1,0.07387579295205053,0.5976267610017095,SGD,32
r100_1_1,CV,vit_small_patch16_224,0.8554,0.7959,6211.0,27,0.00012136950504934121,0.0017779840715104638,0.05684559468911012,0.06920884120942286,8,3,0.2478447079448297,0.31043355531270256,AdamW,32
r100_1_2,CV,vit_small_patch16_224,0.84,0.7614,6180.0,10,0.015474611554928158,1.1955154427905242e-05,0.11653697770580691,0.012775470924846377,10,2,0.19882951949380506,0.4149058373746872,SGD,32
r100_1_3,CV,vit_small_patch16_224,0.8344,0.8113,4739.0,47,0.022739045527331615,0.0008040406272640493,0.09604799121708202,0.4210515929383234,11,2,0.36559010680237514,0.6336655637875748,SGD,32
r100_1_4,CV,vit_small_patch16_224,0.8328,0.7909,6439.0,48,0.014188908614448117,0.00014341147246279293,0.06465744285933081,0.10429567392339185,4,1,0.20261760431896003,0.18043121768825882,SGD,32
r100_1_5,CV,vit_small_patch16_224,0.7984,0.8159,6634.0,47,0.0001086598587533482,1.645464070761694e-05,0.10805214727432383,0.312903803139569,9,1,0.18467114852741873,0.9804536385020756,AdamW,32
r100_2_1,CV,vit_small_patch16_224,0.8595,0.7991,5226.0,26,2.283360210351824e-05,0.00011037367948817857,0.11303776930836941,0.15506961049076062,11,1,0.21590862084392093,0.38543166357750747,AdamW,32
r100_2_2,CV,vit_small_patch16_224,0.8537,0.7943,4033.0,15,0.03710465726201736,3.125930462013416e-05,0.019552569260344155,0.1293515810393735,13,1,0.11865018270185172,0.13773806251234008,SGD,32
r100_2_3,CV,vit_small_patch16_224,0.7936,0.8011,4798.0,22,0.0469008178663743,0.00044602778205764503,0.14754421019234665,0.20625481538190665,3,3,0.23112375389528633,0.7564193726682439,SGD,32
r100_2_4,CV,vit_small_patch16_224,0.83,0.7899,4900.0,39,5.031844865495184e-05,5.1181808458905836e-05,0.017346626137725533,0.45320115407612377,11,3,0.14181528813114436,0.4598660186848319,AdamW,32
r100_2_5,CV,vit_small_patch16_224,0.8327,0.8076,5553.0,32,0.02122793684842978,0.00220480769633379,0.1279095660979002,0.325731968767987,12,2,0.03083481430233946,0.541257885764268,SGD,32
r100_3_1,CV,vit_small_patch16_224,0.8455,0.8069,6599.0,50,7.220671641820404e-05,0.0033291688198812627,0.08238267117192315,0.3733747067221345,11,3,0.03713667098610862,0.6608570197281565,AdamW,32
r100_3_2,CV,vit_small_patch16_224,0.8406,0.7962,4278.0,31,0.01988017899632263,0.0003917203010395181,0.1503481249120498,0.28435404589626695,12,2,0.18473999420719836,0.5329171159619593,SGD,32
r100_3_3,CV,vit_small_patch16_224,0.834,0.7845,4150.0,24,0.010957350709288806,0.001831604894827456,0.028528995471589103,0.2511968515587765,2,3,0.0027567281391860377,0.641129177454043,SGD,32
r100_3_4,CV,vit_small_patch16_224,0.8497,0.793,5599.0,34,2.3153759314352344e-05,0.0005200373032466517,0.043951492079392654,0.27242687786801134,14,2,0.25992346995263316,0.09029407903327803,AdamW,32
r100_3_5,CV,vit_small_patch16_224,0.8366,0.7798,6717.0,28,2.7156151001018586e-05,7.088514181328657e-06,0.19108428291844326,0.277295016278754,9,3,0.2111350448337906,0.964477151942632,AdamW,32
r100_4_1,CV,vit_small_patch16_224,0.8158,0.7964,6030.0,35,0.05019477909255981,2.497440334265813e-06,0.06519955760323155,0.1114857357772282,0,1,0.3008287452067444,0.2224330292651061,SGD,32
r100_4_2,CV,vit_small_patch16_224,0.8182,0.7537,4432.0,10,0.015474611554928158,1.1955154427905242e-05,0.11653697770580691,0.012775470924846377,10,2,0.19882951949380506,0.4149058373746872,SGD,32
r100_4_3,CV,vit_small_patch16_224,0.7566,0.8092,6370.0,37,0.01898354911006172,5.310930583985312e-05,0.10625408588715171,0.3927241755837644,11,2,0.33851037121659683,0.3111542818007484,SGD,32
r100_4_4,CV,vit_small_patch16_224,0.7922,0.7415,6074.0,20,0.07772033032913632,4.83771901792793e-05,0.19850070570293085,0.17589126765907365,13,1,0.08868552030767399,0.4531165481705175,SGD,32
r100_4_5,CV,vit_small_patch16_224,0.787,0.8084,6867.0,42,0.03217288896815765,3.0088073621912233e-06,0.0326926374574975,0.15817832872645254,5,2,0.2637137729707608,0.8958985641505768,SGD,32
r100_5_1,CV,vit_small_patch16_224,0.8967,0.8057,6599.0,42,0.03974564117650235,0.00014499401573962267,0.1870214498826074,0.3123174890097599,6,3,0.2951891717521464,0.5808691156821792,SGD,32
r100_5_2,CV,vit_small_patch16_224,0.8832,0.7905,6097.0,39,0.00010598636335975336,0.0021543509681534283,0.13438658556634542,0.1366573213581663,6,3,0.24497341482667107,0.22251595009174557,AdamW,32
r100_5_3,CV,vit_small_patch16_224,0.9249,0.7918,4538.0,16,0.00023879471120639794,4.688406367901265e-05,0.09487220705761717,0.3696177319561153,7,2,0.3257919867209469,0.27993274915414484,AdamW,32
r100_5_4,CV,vit_small_patch16_224,0.9093,0.7961,5546.0,45,0.048336820181776034,2.352872117793709e-05,0.1511453560511692,0.2014410372007196,11,2,0.1391117252961197,0.5772287972456044,SGD,32
r100_5_5,CV,vit_small_patch16_224,0.9015,0.7917,6334.0,40,0.00017138371805402712,1.1916459902173596e-05,0.15193937362041543,0.05717040589220079,9,3,0.19132212547511443,0.6970862476028264,AdamW,32
r100_1_1,F,vit_small_patch16_224,0.9267,0.7744,1065.0,35,0.00271443038628767,6.5557089406489064e-06,0.01267128716687313,0.0677512091362774,11,2,0.009907677273716987,0.37463873029860073,SGD,32
r100_1_2,F,vit_small_patch16_224,0.96,0.804,1095.0,45,5.3253003094472845e-05,5.045668022030798e-05,0.0003374896775684335,0.49599562339388137,11,1,0.044410785972645125,0.5534311832926729,AdamW,32
r100_1_3,F,vit_small_patch16_224,0.82,0.7182,1086.0,36,0.0010418058538204697,0.0003463658749594639,0.007708818965203451,0.4114881883736997,15,1,0.3346332385021175,0.6923663336101484,SGD,32
r100_1_4,F,vit_small_patch16_224,0.9733,0.8089,1045.0,35,7.78218003942135e-05,7.929138052369442e-06,0.13171814352378844,0.12671865114497105,0,3,0.20385533674556622,0.0003420783962828078,AdamW,32
r100_1_5,F,vit_small_patch16_224,0.76,0.8053,1134.0,30,0.0001222348026061682,1.7712845657286083e-06,0.06464408642112572,0.23236020094400786,8,1,0.2729269323610918,0.5507696798915416,AdamW,32
r100_2_1,F,vit_small_patch16_224,0.96,0.7905,1122.0,31,0.005854751355295724,1.8283634209844514e-05,0.13730018553631673,0.41731283594868646,0,3,0.3955444355625979,0.7481656543798394,SGD,32
r100_2_2,F,vit_small_patch16_224,0.8933,0.7889,1257.0,33,0.00010909405964388857,0.00965295829261358,0.09915676479281735,0.148434454795842,12,2,0.1355939152547094,0.2897951259100902,AdamW,32
r100_2_3,F,vit_small_patch16_224,0.76,0.7927,965.0,18,0.023676760447497853,0.004386212071969706,0.13853705161497917,0.30398730833136073,4,1,0.14426897822606818,0.5817321996498389,SGD,32
r100_2_4,F,vit_small_patch16_224,0.9867,0.7893,1251.0,34,2.180953690704343e-05,0.00024494378769128363,0.04909074171662042,0.3662967242949839,14,2,0.24142540414408256,0.06506781238280734,AdamW,32
r100_2_5,F,vit_small_patch16_224,0.8933,0.7911,1103.0,17,7.215950074580974e-05,1.3943238447469193e-05,0.14107321597511666,0.4471563685703607,3,1,0.0199521428288002,0.027043617986395097,AdamW,32
r100_3_1,F,vit_small_patch16_224,0.7733,0.8117,1289.0,41,0.00016082930081790742,3.213732840171211e-05,0.15829440662046598,0.24456620541929028,4,3,0.20469791715139532,0.26792553222236204,AdamW,32
r100_3_2,F,vit_small_patch16_224,0.68,0.7997,1135.0,26,4.881165703768304e-05,0.005092226643590581,0.035695825267526377,0.34224133935549217,3,2,0.34346786085896075,0.7526368075190926,AdamW,32
r100_3_3,F,vit_small_patch16_224,0.8533,0.7888,1324.0,37,0.034376285445421824,0.0012133207800347045,0.06036790939720669,0.10911169640370538,2,2,0.18413381671655032,0.9923978002742537,SGD,32
r100_3_4,F,vit_small_patch16_224,0.9733,0.8108,1145.0,29,0.000155533394833487,7.302367136046925e-06,0.16827533618611532,0.15815268988170444,2,1,0.18388227607423238,0.4891187414812763,AdamW,32
r100_3_5,F,vit_small_patch16_224,0.9733,0.8007,1230.0,38,0.045852502010032395,0.00013832606387147615,0.029459317592675966,0.10202961041544384,9,2,0.11042825856841543,0.7341552979236307,SGD,32
r100_4_1,F,vit_small_patch16_224,0.78,0.5473,1224.0,43,0.0019740214402180476,5.8422005096016905e-06,0.03101625229877169,0.23741116425698597,4,1,0.2214120500956575,0.018044856843295265,AdamW,32
r100_4_2,F,vit_small_patch16_224,0.8067,0.4354,1243.0,34,0.006378317547649051,4.212203350430863e-05,0.16787244284220426,0.20990445230938154,13,2,0.07739611292558016,0.5710968527535774,AdamW,32
r100_4_3,F,vit_small_patch16_224,0.8533,0.6228,1277.0,36,0.001154249464596283,1.7324941629872134e-05,0.19251887003403817,0.00040535253519544123,0,2,0.2618087650594901,0.03054450320382024,AdamW,32
r100_4_4,F,vit_small_patch16_224,0.8533,0.4955,1060.0,26,0.04241031271381254,0.0006576697836890177,0.05741262664134526,0.27673000830865296,15,2,0.16520162984465503,0.564457084701107,AdamW,32
r100_4_5,F,vit_small_patch16_224,0.84,0.7816,1136.0,30,0.0021577393159637314,0.005717384604153081,0.18870801640317592,0.05584621359178571,13,2,0.04033090914505806,0.3834090660671152,SGD,32
r100_5_1,F,vit_small_patch16_224,0.92,0.7326,1328.0,28,0.04843568661106405,5.642032266698162e-05,0.17234699668780662,0.18910236032232394,0,1,0.27223103899979956,0.74741714195209,SGD,32
r100_5_2,F,vit_small_patch16_224,1.0,0.755,1163.0,49,2.8255621281107994e-05,1.7907465111846888e-05,0.008359541963062012,0.3691998793104502,10,1,0.16670137607813484,0.643841934148195,AdamW,32
r100_5_3,F,vit_small_patch16_224,0.76,0.5204,1293.0,38,0.007199866394853252,6.300922029715322e-05,0.09242561225445542,0.418222072115875,15,1,0.24482240172496875,0.02209081191943143,AdamW,32
r100_5_4,F,vit_small_patch16_224,1.0,0.798,1008.0,19,0.053073538997871934,0.0002068431374033895,0.04378540087510768,0.3231185293060058,10,2,0.16067655281957594,0.2767185345805002,SGD,32
r100_5_5,F,vit_small_patch16_224,1.0,0.7874,1261.0,43,0.03660452294580259,0.008512618585278822,0.07191567499326999,0.2143115945306699,14,1,0.23534704798354228,0.06598610244512718,SGD,32
r100s_1_1,R,vit_small_patch16_224,1.0,0.8079,868.0,15,0.04422306957273348,8.031244617321683e-05,0.19745486605537846,0.32124960708123595,12,1,0.004581931192635233,0.7240432356624293,SGD,32
r100s_1_2,R,vit_small_patch16_224,1.0,0.8029,1007.0,36,2.2649765617324617e-05,3.028701124729309e-06,0.11382525553818174,0.20954233338887834,11,3,0.053764102545839944,0.6329607800122319,AdamW,32
r100s_1_3,R,vit_small_patch16_224,1.0,0.8069,870.0,16,0.017745117830546112,0.00037931124903461483,0.06768620250193111,0.09227174310370823,4,1,0.12401068065191244,0.5198267985365188,SGD,32
r100s_1_4,R,vit_small_patch16_224,1.0,0.8108,1105.0,43,1.7305266112201995e-05,0.0005367407912117272,0.01714850834139972,0.3050536174922562,9,2,0.3295858842650684,0.6269084508523842,AdamW,32
r100s_1_5,R,vit_small_patch16_224,0.9733,0.7799,1132.0,37,0.00010824315725975699,0.00012198097780016888,0.1523316578279847,0.1566276780122276,3,1,0.29084015176549066,0.5967726309844139,AdamW,32
r100s_2_1,R,vit_small_patch16_224,0.9733,0.7718,1328.0,40,0.0003746891126530297,1.06394515006192e-06,0.0699444079318117,0.30565637068260787,4,3,0.21090239220780443,0.9829352179610642,AdamW,32
r100s_2_2,R,vit_small_patch16_224,0.9467,0.7394,1072.0,25,0.0006925702328877745,0.009607397183713558,0.0666971224295008,0.09964817658937536,8,1,0.32333355813668524,0.8205502834618755,SGD,32
r100s_2_3,R,vit_small_patch16_224,0.9467,0.7866,1181.0,27,0.005062769871479565,0.00047031449136193887,0.05607951442069583,0.16476412062344292,5,1,0.08809815099551506,0.8028313632239633,SGD,32
r100s_2_4,R,vit_small_patch16_224,1.0,0.7555,1186.0,40,0.09552264892490438,0.0035227416828482786,0.06754484631330673,0.15203331025636518,1,2,0.1803965852731003,0.3019698624550583,SGD,32
r100s_2_5,R,vit_small_patch16_224,0.96,0.805,1127.0,31,0.025426116996556947,0.003567247408835561,0.1846088353293728,0.43118193090842166,14,2,0.22610247888880403,0.34007269266986134,SGD,32
r100s_3_1,R,vit_small_patch16_224,1.0,0.8083,1151.0,41,2.1657059012629425e-05,0.0017119126019035636,0.1457131703297661,0.1393268144444791,4,3,0.24797956498535412,0.48012875884506756,AdamW,32
r100s_3_2,R,vit_small_patch16_224,0.9867,0.7751,1145.0,39,0.00014068261587123746,0.0027540232549962593,0.02785327411657488,0.4924447229343945,5,1,0.3973261031016001,0.011907673264950625,AdamW,32
r100s_3_3,R,vit_small_patch16_224,0.9733,0.7813,1215.0,40,0.004480836322738571,0.0016638290785707369,0.07297944181009768,0.25698780100677276,1,3,0.22512349215863553,0.729413373570606,SGD,32
r100s_3_4,R,vit_small_patch16_224,0.9733,0.7962,1229.0,24,1.7199680384054912e-05,0.0002800833329459428,0.024802923662654398,0.3797647645816657,12,2,0.3775190023532182,0.17377979375527586,AdamW,32
r100s_3_5,R,vit_small_patch16_224,0.96,0.7942,1050.0,19,0.011972198770810738,0.004774667328866143,0.07488496313462632,0.26870142468396224,4,1,0.17233425227096616,0.31197327039968503,SGD,32
r100s_4_1,R,vit_small_patch16_224,0.96,0.8016,1297.0,47,0.016788041034587635,3.712766029007563e-05,0.10990325912043361,0.3875650709590655,4,1,0.22512359299064244,0.6407519171240629,SGD,32
r100s_4_2,R,vit_small_patch16_224,0.9467,0.8109,1086.0,24,1.5230559618915366e-05,0.008562760193073454,0.08827098387096935,0.2520002196895763,5,1,0.15475595412830498,0.8320168996345009,AdamW,32
r100s_4_3,R,vit_small_patch16_224,0.92,0.8144,942.0,18,4.0498970930667935e-05,2.5143016381118977e-06,0.025858772921770835,0.27663886590382675,3,3,0.27264471152297065,0.5410196733597712,AdamW,32
r100s_4_4,R,vit_small_patch16_224,0.9067,0.8049,1247.0,34,0.007939103751862547,1.2118882025991747e-05,0.140646300262918,0.22339910208822203,12,1,0.09928235110006156,0.008373638874671609,SGD,32
r100s_4_5,R,vit_small_patch16_224,0.9867,0.7807,1136.0,30,0.0021577393159637314,0.005717384604153081,0.18870801640317592,0.05584621359178571,13,2,0.04033090914505806,0.3834090660671152,SGD,32
r100s_5_1,R,vit_small_patch16_224,0.9867,0.7831,1079.0,22,0.005878824056644086,0.003202997570029049,0.1789213327007695,0.042522105684888956,0,1,0.3512570013717653,0.0983468338330501,SGD,32
r100s_5_2,R,vit_small_patch16_224,1.0,0.7913,1129.0,44,0.0001836952574314811,8.468230035844012e-05,0.06759149077264706,0.49389785760370525,12,2,0.26537837819223,0.03882405008765202,AdamW,32
r100s_5_3,R,vit_small_patch16_224,1.0,0.7229,1021.0,25,0.00036296096562176593,8.200738412132157e-05,0.07418788500095874,0.4548754948652482,10,2,0.1612654374921265,0.7683644354726007,AdamW,32
r100s_5_4,R,vit_small_patch16_224,0.9867,0.7973,1295.0,34,0.06616906292995083,0.0006188381614605349,0.00713110447714679,0.04263365513931344,4,2,0.21560967185376398,0.14062827403101175,SGD,32
r100s_5_5,R,vit_small_patch16_224,1.0,0.7945,1342.0,43,0.000202755595065475,8.02279023413455e-05,0.07841569261221751,0.21332425947086325,7,1,0.15279025605362917,0.4545790409603836,AdamW,32
r3000_1_1,CV,vit_small_patch16_224,0.8767,0.8719,41152.0,44,0.039816133341391426,0.00018290118908634032,0.04998584361445567,0.4087207373558431,7,3,0.06273065946931426,0.5573669366092033,SGD,32
r3000_1_2,CV,vit_small_patch16_224,0.878,0.8734,27091.0,21,0.00011289421914367569,3.0058055653476218e-05,0.11162198021228993,0.10680367581108911,4,1,0.2988547318310067,0.05752634195256914,AdamW,32
r3000_1_3,CV,vit_small_patch16_224,0.8791,0.875,30257.0,23,3.742715079692324e-05,3.0005003085682922e-05,0.14812207112589515,0.13340802999992135,6,2,0.20017571919528485,0.9449448226308422,AdamW,32
r3000_1_4,CV,vit_small_patch16_224,0.8818,0.8761,41999.0,44,4.812016376232663e-05,2.6448209604488896e-06,0.03920281634077673,0.13841204803294566,13,3,0.17537150292334533,0.11962058227636091,AdamW,32
r3000_1_5,CV,vit_small_patch16_224,0.8778,0.8714,32467.0,28,0.0001630010051728919,3.2145704468301454e-05,0.08694431410995745,0.37259849190049266,15,1,0.22261825354215062,0.7403167660735117,AdamW,32
r3000_2_1,CV,vit_small_patch16_224,0.8817,0.875,32434.0,50,0.02017349339587631,0.00022050527546150527,0.09312549497915724,0.3731222884471439,10,3,0.13414775274069918,0.6398133703517598,SGD,32
r3000_2_2,CV,vit_small_patch16_224,0.8813,0.8771,25431.0,31,3.453979704854047e-05,0.00011332154450492924,0.03688797312938306,0.39266757390833673,13,2,0.33862459414298723,0.079645477009061,AdamW,32
r3000_2_3,CV,vit_small_patch16_224,0.8847,0.8715,17465.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r3000_2_4,CV,vit_small_patch16_224,0.8844,0.8771,18947.0,42,3.179478677089348e-05,1.143631609053782e-05,0.11451779099152123,0.3359559128035013,11,3,0.24822542227750835,0.42981990290898064,AdamW,32
r3000_2_5,CV,vit_small_patch16_224,0.8789,0.8732,18513.0,39,4.8581492869431e-05,3.0572865557792957e-06,0.12187440575603159,0.4198459297920471,15,1,0.22115677137653844,0.6959827978702534,AdamW,32
r3000_3_1,CV,vit_small_patch16_224,0.8757,0.8746,12889.0,47,0.017702655794260586,0.0006139824858095092,0.020680540612892914,0.2967405312453761,5,3,0.24286655368033622,0.6481483118123876,SGD,32
r3000_3_2,CV,vit_small_patch16_224,0.8809,0.8715,12527.0,40,0.00014840581937367698,0.0037686683263860646,0.04297470386204339,0.47812782150558286,7,3,0.3146660858091047,0.011887207406004838,AdamW,32
r3000_3_3,CV,vit_small_patch16_224,0.8725,0.8749,10706.0,18,5.865285888807613e-05,0.0007992423640701396,0.15698734068622622,0.4860491818418829,13,2,0.035916347809225924,0.4888732446161128,AdamW,32
r3000_3_4,CV,vit_small_patch16_224,0.8754,0.8714,8254.0,23,0.00016503757736353503,0.0002068431374033895,0.10137260546201596,0.2963905314362855,9,1,0.15110152109007685,0.2706645463331708,AdamW,32
r3000_3_5,CV,vit_small_patch16_224,0.8754,0.8715,13632.0,43,0.00017766572622621786,9.930776732469376e-05,0.10960958744332117,0.4635475122945536,15,2,0.1805368609287561,0.7299012797677003,AdamW,32
r3000_4_1,CV,vit_small_patch16_224,0.8774,0.8742,11948.0,30,0.01730536971642313,0.0004528036554439375,0.09599509788485788,0.38871481420788756,9,3,0.2039215639610003,0.5535035003917343,SGD,32
r3000_4_2,CV,vit_small_patch16_224,0.8812,0.8745,8432.0,22,4.7507921189969e-05,0.0015416861775724006,0.023712473575018718,0.10641840873684835,4,2,0.20115255541324184,0.14120293177898108,AdamW,32
r3000_4_3,CV,vit_small_patch16_224,0.8759,0.8764,8784.0,20,4.578335577152552e-05,8.076589347263483e-05,0.1649565906243345,0.46908023299861656,4,2,0.039044088078597106,0.951306845354535,AdamW,32
r3000_4_4,CV,vit_small_patch16_224,0.8779,0.879,13764.0,40,3.3868780152503256e-05,3.0395082420932187e-05,0.041311052812050754,0.3410405803398296,14,3,0.2951659274362989,0.2450641727546691,AdamW,32
r3000_4_5,CV,vit_small_patch16_224,0.8784,0.8773,11424.0,23,7.066737083304344e-05,0.000184042294924202,0.04481665122421104,0.3062235036287351,13,1,0.18694749639399444,0.47834879014733145,AdamW,32
r3000_5_1,CV,vit_small_patch16_224,0.8759,0.8756,12961.0,39,0.029685751189351465,2.641090552324305e-05,0.08937749321760817,0.47674923155746807,4,3,0.23282368509826543,0.36471537860928793,SGD,32
r3000_5_2,CV,vit_small_patch16_224,0.8779,0.877,10258.0,33,4.099609991467783e-05,7.725239694916719e-05,0.0632615137054946,0.2760123034404525,15,1,0.23105128616199005,0.4845271649199053,AdamW,32
r3000_5_3,CV,vit_small_patch16_224,0.8767,0.8765,9044.0,25,8.098155216801528e-05,1.6198686401270688e-06,0.06600269044913223,0.2862035348692873,9,1,0.3603452748768903,0.3468322501573069,AdamW,32
r3000_5_4,CV,vit_small_patch16_224,0.8733,0.8738,13839.0,41,6.569843466386834e-05,0.00012885089059572853,0.11304006096884449,0.36723162633637607,12,3,0.19953581707170875,0.25324838743141664,AdamW,32
r3000_5_5,CV,vit_small_patch16_224,0.8756,0.8791,11618.0,28,8.731999682079073e-05,1.3827893769253824e-05,0.1253610979590258,0.43134152853190305,15,1,0.2660941873867968,0.7247134485535545,AdamW,32
r3000_1_1,F,vit_small_patch16_224,0.8744,0.8742,8756.0,26,0.025160431920916347,5.849586581316791e-05,0.03098441680124806,0.4781575968767179,13,2,0.3347523060739425,0.7361693325197828,SGD,32
r3000_1_2,F,vit_small_patch16_224,0.8851,0.87,7909.0,23,0.00015669051956517739,0.002713086854536108,0.019552569260344155,0.1878246705552816,0,1,0.294774216270444,0.98256919276575,AdamW,32
r3000_1_3,F,vit_small_patch16_224,0.8864,0.8733,6713.0,18,6.308749792165104e-05,0.00010396309544551073,0.01855824684159741,0.2275608163194459,13,2,0.09083117017532044,0.49501046384594505,AdamW,32
r3000_1_4,F,vit_small_patch16_224,0.8868,0.8698,8794.0,49,0.00014682825964436774,0.000420607937876412,0.13524593042313388,0.31077566984482885,3,3,0.335774217505731,0.28034066021594406,AdamW,32
r3000_1_5,F,vit_small_patch16_224,0.8918,0.8741,7352.0,22,0.02896791686357344,1.8179296649312867e-06,0.16523494489895102,0.21555811281435566,9,1,0.19363701419924262,0.3825615860183899,SGD,32
r3000_2_1,F,vit_small_patch16_224,0.9099,0.8696,7830.0,42,0.0001743455493478328,0.0015419661452518686,0.15961297282107018,0.3967882862383054,4,2,0.27314703330035034,0.8157981801937169,AdamW,32
r3000_2_2,F,vit_small_patch16_224,0.8991,0.8735,4450.0,16,5.171431984724622e-05,0.004811952472819386,0.03940882824496175,0.22501345622372773,9,1,0.263757475100018,0.9112096435372582,AdamW,32
r3000_2_3,F,vit_small_patch16_224,0.8908,0.8742,4419.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r3000_2_4,F,vit_small_patch16_224,0.9092,0.8721,6384.0,40,4.42568502104633e-05,2.809720248707762e-05,0.17023954745132686,0.34158019311289506,14,2,0.28968809270400675,0.17598007992560344,AdamW,32
r3000_2_5,F,vit_small_patch16_224,0.8827,0.8763,5133.0,28,0.02254388716459463,6.788563404522718e-06,0.05366264878159799,0.36575908189697154,2,3,0.2510914682892033,0.9031471020943891,SGD,32
r3000_3_1,F,vit_small_patch16_224,0.9137,0.8772,6695.0,33,7.550428455065875e-05,0.001909313539561203,0.15419748160207014,0.1833883991667909,13,3,0.11504829240729272,0.8358847679071064,AdamW,32
r3000_3_2,F,vit_small_patch16_224,0.8753,0.8753,4559.0,26,0.00010785741799949935,2.4616330761897377e-05,0.19124431776420714,0.2726435281696898,14,3,0.1642554703800464,0.8512606838720194,AdamW,32
r3000_3_3,F,vit_small_patch16_224,0.8923,0.8729,3743.0,18,4.0498970930667935e-05,2.5143016381118977e-06,0.025858772921770835,0.27663886590382675,3,3,0.27264471152297065,0.5410196733597712,AdamW,32
r3000_3_4,F,vit_small_patch16_224,0.8767,0.8721,4272.0,37,0.04258488873830061,0.00022275021256980615,0.19896631643515392,0.172868738817363,14,2,0.0792405115120354,0.5694185412301832,SGD,32
r3000_3_5,F,vit_small_patch16_224,0.872,0.8607,3709.0,18,0.0024362950436524287,1.041424558905045e-06,0.16581826984100384,0.21795224521671497,6,1,0.027357891117318015,0.332441501293836,SGD,32
r3000_4_1,F,vit_small_patch16_224,0.8788,0.8724,3075.0,24,5.470183659124567e-05,1.9594078366978613e-05,0.14595137269875502,0.07181913565158937,1,1,0.35444437424008973,0.3657351054496589,AdamW,32
r3000_4_2,F,vit_small_patch16_224,0.8727,0.8758,4011.0,31,4.770329360580465e-05,3.334047795492303e-05,0.026703294242197563,0.41439383650684974,10,2,0.10911777642585742,0.14191502054870142,AdamW,32
r3000_4_3,F,vit_small_patch16_224,0.8911,0.8755,3100.0,18,5.865285888807613e-05,0.0007992423640701396,0.15698734068622622,0.4860491818418829,13,2,0.035916347809225924,0.4888732446161128,AdamW,32
r3000_4_4,F,vit_small_patch16_224,0.889,0.8756,3220.0,36,3.0181152298130715e-05,0.00045659172262949455,0.1919044567382979,0.36031864608427366,6,2,0.17729046817078647,0.9584868664260285,AdamW,32
r3000_4_5,F,vit_small_patch16_224,0.8929,0.8726,2554.0,18,0.012718611783397914,3.0483710472413644e-05,0.16374690625416877,0.07893025229812459,9,1,0.3158432913029377,0.8596097508669793,SGD,32
r3000_5_1,F,vit_small_patch16_224,0.8666,0.8774,2179.0,25,0.006509314201059921,0.0010593997644478886,0.15461225730052958,0.06267957547152644,0,1,0.36259478787994837,0.2175943772234169,SGD,32
r3000_5_2,F,vit_small_patch16_224,0.869,0.8757,2616.0,37,7.891094753214103e-05,2.0286739457920347e-05,0.08430151192468965,0.2398065424261273,6,2,0.3640454926162405,0.6976014899142258,AdamW,32
r3000_5_3,F,vit_small_patch16_224,0.8885,0.8761,1979.0,18,4.0498970930667935e-05,2.5143016381118977e-06,0.025858772921770835,0.27663886590382675,3,3,0.27264471152297065,0.5410196733597712,AdamW,32
r3000_5_4,F,vit_small_patch16_224,0.8978,0.8759,2551.0,30,3.135552185127218e-05,0.0005610012855034657,0.1635208037356824,0.4425799806929085,7,1,0.1732262191386939,0.8029031588407378,AdamW,32
r3000_5_5,F,vit_small_patch16_224,0.8862,0.8756,2863.0,47,0.011098819379816334,0.0002791481982072585,0.09368403998050444,0.4998508050885407,9,1,0.3782473668204268,0.046777530912578205,SGD,32
r3000s_1_1,R,vit_small_patch16_224,0.9056,0.8784,8959.0,47,0.01001915593846708,2.215582932106093e-06,0.04780794318956941,0.348272057820191,3,2,0.26231257336168307,0.9457469998341668,SGD,32
r3000s_1_2,R,vit_small_patch16_224,0.9055,0.8742,7219.0,33,4.114878515014933e-05,0.00010639706040434485,0.07351368801281274,0.27427714716766977,6,1,0.23734950413127012,0.9548234618303992,AdamW,32
r3000s_1_3,R,vit_small_patch16_224,0.8949,0.8753,6132.0,35,0.009338169150500406,0.0008458389968175407,0.049944670746995504,0.4429054673251851,7,3,0.0937143141074701,0.5118626400538425,SGD,32
r3000s_1_4,R,vit_small_patch16_224,0.8955,0.8683,6794.0,17,0.00021303529716132363,0.000226139333275743,0.1226011987715307,0.30572866680896293,9,2,0.011391511596274828,0.7088717601830404,AdamW,32
r3000s_1_5,R,vit_small_patch16_224,0.9114,0.8717,8456.0,49,0.04516741293764374,1.5448036943974005e-05,0.07026559583451152,0.21022712361769735,7,3,0.08918898587644676,0.999598280542717,SGD,32
r3000s_2_1,R,vit_small_patch16_224,0.8978,0.8755,5969.0,28,0.0192436185338151,3.7276574760995234e-05,0.09184615375709679,1.6092132546689873e-05,4,2,0.31071240208920314,0.5738187332398222,SGD,32
r3000s_2_2,R,vit_small_patch16_224,0.8998,0.8774,5281.0,31,3.453979704854047e-05,0.00011332154450492924,0.03688797312938306,0.39266757390833673,13,2,0.33862459414298723,0.079645477009061,AdamW,32
r3000s_2_3,R,vit_small_patch16_224,0.8974,0.8757,4398.0,19,7.106806606577304e-05,0.00031669844725270256,0.1356830539015509,0.3576959504966638,8,3,0.15006570744555994,0.5473674792790905,AdamW,32
r3000s_2_4,R,vit_small_patch16_224,0.9038,0.8737,5561.0,38,0.020636567989209605,2.2356179806144377e-05,0.02237965739127371,0.43305909840228585,4,2,0.28492023208783823,0.2767599403409233,SGD,32
r3000s_2_5,R,vit_small_patch16_224,0.8986,0.8742,5706.0,28,0.006121982004130485,9.152632451545288e-05,0.0663390911593855,0.06642157131118773,8,2,0.3623593959299951,0.12923028935394587,SGD,32
r3000s_3_1,R,vit_small_patch16_224,0.9117,0.8729,5680.0,50,0.031169916071632605,5.642268321071066e-05,0.11391082388159782,0.46697769680025436,4,3,0.3965192007398397,0.6388863849613926,SGD,32
r3000s_3_2,R,vit_small_patch16_224,0.8924,0.8709,4308.0,36,0.02434639282832617,0.000548209352920125,0.09967668105152445,0.23445927678847417,2,1,0.1648640304766941,0.9037400224853448,SGD,32
r3000s_3_3,R,vit_small_patch16_224,0.906,0.8744,3972.0,24,8.121293536082752e-05,2.2490119369328074e-06,0.040352598475991076,0.04667218609268808,6,2,0.02799086832197359,0.5821294557186623,AdamW,32
r3000s_3_4,R,vit_small_patch16_224,0.8974,0.8721,3356.0,14,4.294312337721256e-05,0.00015163889352371997,0.10488081601369469,0.3188051220629968,6,2,0.15876000116069308,0.6239161135482231,AdamW,32
r3000s_3_5,R,vit_small_patch16_224,0.8984,0.8755,4706.0,28,0.009968056997950106,1.4974429858568103e-06,0.013043556214696009,0.07881120932712411,9,3,0.05926011070699577,0.5028612531513061,SGD,32
r3000s_4_1,R,vit_small_patch16_224,0.9114,0.8756,4003.0,38,0.012304848305203876,7.631970304907673e-05,0.16889307456546038,0.4412120277422138,5,3,0.1875868768333127,0.6112417139130091,SGD,32
r3000s_4_2,R,vit_small_patch16_224,0.9046,0.8735,3655.0,23,1.6071265712470868e-05,4.656638480249003e-06,0.013125915441141982,0.4648508963966677,4,2,0.3408085825372955,0.3970883870762698,AdamW,32
r3000s_4_3,R,vit_small_patch16_224,0.901,0.8731,3769.0,48,0.0032229731349628725,1.0308876557976113e-06,0.03302383982032796,0.3482907725923009,15,3,0.029269050168392152,0.35353026065323395,SGD,32
r3000s_4_4,R,vit_small_patch16_224,0.9068,0.8766,2746.0,26,2.1913623514078634e-05,0.0002276730928250661,0.05698909446981469,0.339579662076355,14,2,0.15561042809260195,0.44128511300151413,AdamW,32
r3000s_4_5,R,vit_small_patch16_224,0.8981,0.876,2988.0,48,0.02159707899395261,1.4568826097559154e-06,0.19956002720641264,0.02854603143912273,11,3,0.24396030006387584,0.23612439412705977,SGD,32
r3000s_5_1,R,vit_small_patch16_224,0.9027,0.866,3237.0,48,0.03383836331303319,7.393869972686484e-05,0.19567111929611697,0.4403732324507641,7,1,0.31890975187316106,0.10152328443957279,SGD,32
r3000s_5_2,R,vit_small_patch16_224,0.9007,0.877,2607.0,27,0.0001146556859229873,2.8698447014762857e-05,0.13429033177564442,0.4494453579755457,13,2,0.3209465147356037,0.4941476092404489,AdamW,32
r3000s_5_3,R,vit_small_patch16_224,0.9031,0.8723,2045.0,20,0.0001984801755283394,1.9717333199021616e-06,0.10922750027370381,0.38238005761552357,3,1,0.03145513768021137,0.08730013003257914,AdamW,32
r3000s_5_4,R,vit_small_patch16_224,0.8996,0.8752,2877.0,49,0.00010126275600718354,0.0037270220966915666,0.18292191740705976,0.28805842974646,14,3,0.2576512333003578,0.11426838865041664,AdamW,32
r3000s_5_5,R,vit_small_patch16_224,0.9001,0.8749,2342.0,16,0.012729153105001055,0.0006148012533734518,0.05471117958154725,0.3501254617484547,3,2,0.05995496641652495,0.4943349807757269,SGD,32
r300_1_1,CV,vit_small_patch16_224,0.8338,0.8425,6752.0,29,4.3615188137275204e-05,5.642032266698162e-05,0.06308788826357618,0.49277539217489785,5,2,0.19568740680540225,0.47005977354200384,AdamW,32
r300_1_2,CV,vit_small_patch16_224,0.8319,0.8368,6038.0,19,3.1797136172372525e-05,0.0001539853001931438,0.06408914223336885,0.06607793620057864,4,2,0.32743988691035575,0.6724690453565532,AdamW,32
r300_1_3,CV,vit_small_patch16_224,0.8471,0.8351,5241.0,18,5.865285888807613e-05,0.0007992423640701396,0.15698734068622622,0.4860491818418829,13,2,0.035916347809225924,0.4888732446161128,AdamW,32
r300_1_4,CV,vit_small_patch16_224,0.8469,0.8339,7636.0,38,2.574405183520247e-05,7.411098390462833e-06,0.09249808027201373,0.23471585393465805,13,1,0.19190054117478264,0.06933690425900933,AdamW,32
r300_1_5,CV,vit_small_patch16_224,0.8534,0.83,7994.0,47,1.9678661835975212e-05,0.009086449026692329,0.19797067658118786,0.06314829475864123,1,3,0.1599120672490821,0.8957024921739859,AdamW,32
r300_2_1,CV,vit_small_patch16_224,0.8457,0.8295,8698.0,43,0.007474778964290672,4.25515324238106e-06,0.05035993056920482,0.31179585814074284,12,2,0.03518195039761582,0.8463436826696895,SGD,32
r300_2_2,CV,vit_small_patch16_224,0.834,0.832,9312.0,41,0.00010121433688254123,0.0008240306691617795,0.042772721322128435,0.3966192897463958,8,3,0.2995512741811708,0.034658349015730706,AdamW,32
r300_2_3,CV,vit_small_patch16_224,0.8312,0.8262,7015.0,30,0.02881530065087369,7.513728513617694e-06,0.04949607206906303,0.2677219790084839,14,3,0.060144337202031696,0.5564385259293948,SGD,32
r300_2_4,CV,vit_small_patch16_224,0.8377,0.8302,6013.0,30,0.05091934083565733,0.00046527646597844944,0.029745367886811393,0.1822765876628779,13,2,0.07561030378246195,0.47262130916577305,SGD,32
r300_2_5,CV,vit_small_patch16_224,0.8319,0.8245,8421.0,39,0.022309696346408867,0.0003880174505257755,0.06692103077994245,0.20083371645244047,2,2,0.28049003075568146,0.0914883318241123,SGD,32
r300_3_1,CV,vit_small_patch16_224,0.8681,0.8345,8580.0,40,0.00017654287383986344,2.4725689251597628e-05,0.0010551495170667852,0.20125627311720315,6,1,0.19096727143521872,0.0908194965649387,AdamW,32
r300_3_2,CV,vit_small_patch16_224,0.8537,0.8434,9174.0,48,5.77234127884219e-05,0.00042939111733549705,0.03442153510549949,0.49599562339388137,11,3,0.1470590941451744,0.6068344095274565,AdamW,32
r300_3_3,CV,vit_small_patch16_224,0.8745,0.8275,8625.0,41,0.02077192056809902,0.0010616709420389638,0.007798897205829949,0.08864113323333205,7,1,0.32795441590615226,0.16942518789757544,SGD,32
r300_3_4,CV,vit_small_patch16_224,0.8571,0.8285,7559.0,39,0.0001505598075317997,0.005322730481662534,0.16355612657732505,0.08537105853855739,6,1,0.25898640997742706,0.8906817763807964,AdamW,32
r300_3_5,CV,vit_small_patch16_224,0.8654,0.8293,8141.0,48,0.021448861338053963,2.44537036542889e-06,0.07972606806690487,0.27714630271714047,8,1,0.24835811487943307,0.2242649725525991,SGD,32
r300_4_1,CV,vit_small_patch16_224,0.7838,0.8422,5588.0,26,6.67739863530217e-05,0.0014104280559377673,0.09599509788485788,0.38871481420788756,11,2,0.10718093605915759,0.9871543626471595,AdamW,32
r300_4_2,CV,vit_small_patch16_224,0.8007,0.8376,7837.0,41,0.00022771393999013713,0.00021718372364031585,0.06971860036847113,0.24816550144950486,4,1,0.23211266905295208,0.32531836492878674,AdamW,32
r300_4_3,CV,vit_small_patch16_224,0.7996,0.8429,8155.0,47,0.01776357845530417,0.003778813906702038,0.026601482598442614,0.3388429962995281,4,1,0.13807636187074845,0.7668974527388797,SGD,32
r300_4_4,CV,vit_small_patch16_224,0.7988,0.8409,7308.0,37,0.03280581685174149,2.6807452869772566e-05,0.017918793494310838,0.08537105853855739,9,2,0.02759317716718657,0.010623640044443293,SGD,32
r300_4_5,CV,vit_small_patch16_224,0.7607,0.8326,6193.0,37,9.040565627629996e-05,4.931737613220991e-05,0.09307524517907775,0.05171950770181088,4,1,0.21204181283076803,0.4720266125717295,AdamW,32
r300_5_1,CV,vit_small_patch16_224,0.8774,0.8488,6600.0,29,0.0001384362719624827,1.0933844533457646e-06,0.1660486980115976,0.03562699761979976,1,1,0.17311693394850253,0.3017031644299679,AdamW,32
r300_5_2,CV,vit_small_patch16_224,0.8736,0.8513,8570.0,45,8.453257488918516e-05,0.005354214136218811,0.030963717572007603,0.3222262539766419,10,3,0.2796913405925852,0.23197191732168007,AdamW,32
r300_5_3,CV,vit_small_patch16_224,0.8779,0.8447,7297.0,39,0.02029102937510635,0.005759979936072846,0.0013930165771461746,0.0762859477288063,7,1,0.22327670008949146,0.8235232556046509,SGD,32
r300_5_4,CV,vit_small_patch16_224,0.8719,0.8377,7965.0,41,3.035255660869306e-05,1.8821875260198115e-05,0.12609686031802747,0.17202905745309835,2,2,0.3048686210563689,0.21880502415985303,AdamW,32
r300_5_5,CV,vit_small_patch16_224,0.8912,0.843,7216.0,44,0.01924949677429233,5.173386401633315e-05,0.13908569844195387,0.40089413879034164,2,1,0.3342312422816818,0.1123336516087212,SGD,32
r300_1_1,F,vit_small_patch16_224,0.9534,0.8395,1840.0,44,0.02143670458533722,1.874511752182246e-05,0.08311305428213728,0.4974943797577344,4,3,0.2039215639610003,0.5493326735079568,SGD,32
r300_1_2,F,vit_small_patch16_224,0.9255,0.8411,1548.0,36,0.00019450952916858627,2.6838438480178063e-05,0.006422576506863146,0.45216832795470063,11,2,0.32547297641554057,0.3132963680702124,AdamW,32
r300_1_3,F,vit_small_patch16_224,0.9022,0.841,1446.0,27,0.030209999959657466,1.58708141732306e-05,0.040352598475991076,0.03548627778583051,13,3,0.22989290964765385,0.12048577984456867,SGD,32
r300_1_4,F,vit_small_patch16_224,0.8525,0.8255,1537.0,34,2.180953690704343e-05,0.00024494378769128363,0.04909074171662042,0.3662967242949839,14,2,0.24142540414408256,0.06506781238280734,AdamW,32
r300_1_5,F,vit_small_patch16_224,0.8866,0.8307,1914.0,45,0.01449432186137721,0.0005510507799948774,0.07170541512669593,0.18141620429365923,4,1,0.0009926565347421754,0.5547578396843377,SGD,32
r300_2_1,F,vit_small_patch16_224,0.8245,0.8217,1857.0,47,0.02892706616382271,4.0847078078018235e-06,0.11642727621203634,0.022447578346143863,1,1,0.2951891717521464,0.021786323104186323,SGD,32
r300_2_2,F,vit_small_patch16_224,0.8245,0.8212,1637.0,34,1.934255537592762e-05,6.420348087374356e-05,0.028994278375034384,0.4062143255758819,13,2,0.35732560355731596,0.08259542153680144,AdamW,32
r300_2_3,F,vit_small_patch16_224,0.9022,0.8173,1426.0,12,3.337918875432144e-05,0.0002203784830345395,0.18776200992674344,0.4694200736737778,3,2,0.11912103285350467,0.3794575341352998,AdamW,32
r300_2_4,F,vit_small_patch16_224,0.8377,0.7621,1759.0,27,0.0011067735526726031,0.004677213025305857,0.004724676856001121,0.15466756587901953,11,3,0.09393888554444281,0.2121438084519333,AdamW,32
r300_2_5,F,vit_small_patch16_224,0.9457,0.8239,1925.0,35,0.007709233771723307,1.3993232717704856e-05,0.16608048251242846,0.07279033102499949,14,2,0.13578620763670032,0.730273177252403,SGD,32
r300_3_1,F,vit_small_patch16_224,0.8253,0.8178,1568.0,13,0.006745095763015449,0.0004353374477658023,0.14126789124142666,0.20131225485769288,0,1,0.35238277190153255,0.24626735585152038,SGD,32
r300_3_2,F,vit_small_patch16_224,0.8548,0.777,2009.0,38,0.0004749160747954943,0.0009981947290553087,0.05054127683205996,0.10159102338625842,5,3,0.3409089036794845,0.0634757972026646,AdamW,32
r300_3_3,F,vit_small_patch16_224,0.8649,0.829,1563.0,23,0.009029433684318217,0.0003642367861705191,0.14605424131127437,0.33947984308495904,3,3,0.11049578981050906,0.6437607813170428,SGD,32
r300_3_4,F,vit_small_patch16_224,0.8261,0.7982,2106.0,43,0.001056708099895628,0.00011816161186181524,0.1596354950070059,0.29739945429851633,1,2,0.11135711785347122,0.5627331987005157,SGD,32
r300_3_5,F,vit_small_patch16_224,0.9193,0.8094,2016.0,42,0.00025824750633627854,0.004343363432350463,0.06888347993237964,0.3998299359888157,2,1,0.23061208105594042,0.010824175316581974,AdamW,32
r300_4_1,F,vit_small_patch16_224,0.882,0.8392,2049.0,46,0.03811611341519492,0.0001997383753907851,0.044017682582290385,0.26169851684464573,8,2,0.05706601981465759,0.6398505203035635,SGD,32
r300_4_2,F,vit_small_patch16_224,0.7888,0.8464,1692.0,30,2.466145140528784e-05,1.7343480614089572e-05,0.04553887309000208,0.45456411063027646,14,2,0.3388794106845121,0.43308404998233907,AdamW,32
r300_4_3,F,vit_small_patch16_224,0.8276,0.8396,1709.0,28,0.027678060340261487,0.00022131539131978076,0.056697572486441965,0.13898875331180066,7,1,0.08055148441722926,0.5140350598174419,SGD,32
r300_4_4,F,vit_small_patch16_224,0.9208,0.8161,2018.0,50,0.00010374370578790818,2.4038818543318046e-05,0.12327074570570028,0.4137176147934092,4,1,0.26919783716681683,0.17678439018334272,AdamW,32
r300_4_5,F,vit_small_patch16_224,0.7787,0.5679,1908.0,35,0.014620375689378165,8.534258011422226e-06,0.17659548213824228,0.4845641742531905,4,1,0.0005584738146489909,0.23345691957530704,AdamW,32
r300_5_1,F,vit_small_patch16_224,0.9425,0.8446,1828.0,31,3.9773424330978226e-05,0.00011210004536665676,0.018670787089575522,0.2829154989273656,3,1,0.24480140333652736,0.6118965968666532,AdamW,32
r300_5_2,F,vit_small_patch16_224,0.9037,0.8397,1878.0,47,2.1042738366848863e-05,5.7430882693059376e-05,0.1730374426082283,0.025105914992924788,7,1,0.32888415104488694,0.9905191905448418,AdamW,32
r300_5_3,F,vit_small_patch16_224,0.9332,0.8487,1742.0,45,0.03556502675426785,4.3644259852110516e-05,0.027959663269797694,0.17523928049237286,4,2,0.3086752030767904,0.19040384647048428,SGD,32
r300_5_4,F,vit_small_patch16_224,0.9301,0.8441,1938.0,43,0.03159195560751512,0.003969547950369977,0.14736721448999657,0.27121928545180884,1,1,0.2548065988615507,0.477024354810476,SGD,32
r300_5_5,F,vit_small_patch16_224,0.9006,0.827,1788.0,36,0.0025918361992817605,0.005714624860027997,0.15830853948697576,0.3802182959171604,0,2,0.049046824162165964,0.3326912663527136,SGD,32
r300s_1_1,R,vit_small_patch16_224,0.913,0.8296,1333.0,27,0.014225675171730581,3.274543996102816e-05,0.1081371811784517,0.44397976074137946,5,3,0.2977525488436963,0.7938841510090037,SGD,32
r300s_1_2,R,vit_small_patch16_224,0.9371,0.8338,1610.0,37,1.0830963440539394e-05,0.004672181467536862,0.030432245199483607,0.19942163297347149,6,1,0.2353637011286608,0.6976014899142258,AdamW,32
r300s_1_3,R,vit_small_patch16_224,0.9006,0.8236,1266.0,24,0.006772460602119251,0.0009704762071721023,0.13821858437115286,0.34459020687745706,5,3,0.13593946558272715,0.572793869868875,SGD,32
r300s_1_4,R,vit_small_patch16_224,0.927,0.823,1628.0,35,0.0001575840969542176,1.915553814991146e-05,0.153632037772326,0.35305515303875235,11,1,0.34660559333284435,0.10657100159609356,AdamW,32
r300s_1_5,R,vit_small_patch16_224,0.9037,0.7623,1818.0,31,0.0003589814006027341,9.010925672412727e-05,0.03880693492248643,0.41554692008311067,7,2,0.12691354525152745,0.6519564508331357,SGD,32
r300s_2_1,R,vit_small_patch16_224,0.9239,0.8006,1742.0,21,0.002053727555924919,0.00018288110441205493,0.025832316043878492,0.4963080283615797,9,1,0.23692720915845739,0.29536010674847896,SGD,32
r300s_2_2,R,vit_small_patch16_224,0.9037,0.7824,2016.0,47,4.2895734445172805e-05,0.00020795845926811042,0.14814430189994363,0.16292797886688673,1,1,0.1049518720750876,0.262380395269995,AdamW,32
r300s_2_3,R,vit_small_patch16_224,0.9154,0.8216,1654.0,33,0.03889027083368163,0.0028266398165245647,0.08133289846884545,0.3156190206105437,6,1,0.318313993006985,0.36539830289849473,SGD,32
r300s_2_4,R,vit_small_patch16_224,0.9317,0.815,1579.0,17,0.03098051415514014,8.544694714047885e-06,0.12216509955250071,0.2986124130565916,13,3,0.1386098646225908,0.9123629536094067,SGD,32
r300s_2_5,R,vit_small_patch16_224,0.9208,0.8207,1959.0,40,0.00037951838007624003,5.433315388063926e-06,0.1606070963452081,0.23404277525736586,5,1,0.3506703507864073,0.7454113666597507,AdamW,32
r300s_3_1,R,vit_small_patch16_224,0.9224,0.8293,2076.0,42,4.8127549849881936e-05,4.9214948972615365e-06,0.08594482465492036,0.21561662783687544,2,2,0.3211740301240814,0.25692224404228076,AdamW,32
r300s_3_2,R,vit_small_patch16_224,0.9177,0.8265,1524.0,22,0.034948289737947655,0.00030862075814925004,0.05988580601616352,0.3297032149427901,14,1,0.06029844925300431,0.9611677788216484,SGD,32
r300s_3_3,R,vit_small_patch16_224,0.9379,0.8118,1585.0,14,2.0964783431242183e-05,8.634545243414772e-05,0.06576037249753111,0.20564644687057576,2,3,0.2244301233190918,0.33373718475520053,AdamW,32
r300s_3_4,R,vit_small_patch16_224,0.913,0.8226,2079.0,43,0.010765299716134194,1.5789181697694885e-05,0.05836534965546693,0.11875561279690125,6,3,0.0794223782676859,0.4619409233834498,SGD,32
r300s_3_5,R,vit_small_patch16_224,0.8882,0.8287,1680.0,13,3.55903716332557e-05,5.295965223972754e-06,0.18243163659641,0.1610473307313276,11,2,0.2610696822012326,0.3453084466112625,AdamW,32
r300s_4_1,R,vit_small_patch16_224,0.8804,0.8414,1798.0,17,3.5362503098265445e-05,0.0053750418764502905,0.13936363229798004,0.033000086361031244,12,3,0.36920981421859334,0.7115247586284718,AdamW,32
r300s_4_2,R,vit_small_patch16_224,0.8494,0.8437,1654.0,24,1.5230559618915366e-05,0.008562760193073454,0.08827098387096935,0.2520002196895763,5,1,0.15475595412830498,0.8320168996345009,AdamW,32
r300s_4_3,R,vit_small_patch16_224,0.8866,0.8427,1565.0,47,0.022739045527331615,0.0008040406272640493,0.09604799121708202,0.4210515929383234,11,2,0.36559010680237514,0.6336655637875748,SGD,32
r300s_4_4,R,vit_small_patch16_224,0.8649,0.8354,1457.0,22,0.008360821142735867,1.7145913159430187e-06,0.1318248820724337,0.0973486210499166,2,3,0.03742027641805543,0.9859816547537308,SGD,32
r300s_4_5,R,vit_small_patch16_224,0.8509,0.82,1586.0,30,0.0021577393159637314,0.005717384604153081,0.18870801640317592,0.05584621359178571,13,2,0.04033090914505806,0.3834090660671152,SGD,32
r300s_5_1,R,vit_small_patch16_224,0.9387,0.8568,1905.0,46,0.02409033596222543,0.001816332128677642,0.1875125121668928,0.3021127313697362,13,2,0.11152154925236761,0.8832134941614289,SGD,32
r300s_5_2,R,vit_small_patch16_224,0.9348,0.8424,1739.0,46,3.1352472851429846e-05,0.006891503690445448,0.1893083459401439,0.35624439756360543,5,1,0.23522562044835008,0.662663681325547,AdamW,32
r300s_5_3,R,vit_small_patch16_224,0.9689,0.8506,1849.0,41,0.00013383743569527783,8.567924681364178e-05,0.05513048652877009,0.16986908940735657,8,2,0.2683952566149702,0.05882647265331131,AdamW,32
r300s_5_4,R,vit_small_patch16_224,0.9348,0.842,1746.0,33,0.06606411695539405,0.00019367490194224072,0.045490956825012106,0.3401365816689941,13,2,0.1760086109497076,0.3306021771508653,SGD,32
r300s_5_5,R,vit_small_patch16_224,0.9627,0.8397,1860.0,48,0.007709233771723307,0.006877835547727669,0.19858247831007297,0.14540421762810476,9,1,0.07964366980704128,0.27539839813889716,SGD,32
tin10000_1_1,CV,resnet18,0.9828,0.9841,63686.0,46,0.00031117903758065937,1.6757988254348654e-05,0.09170088199871716,0.49046884586864764,4,3,0.2344225592774818,0.6333398006283161,AdamW,32
tin10000_1_2,CV,resnet18,0.9815,0.9848,42202.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_1_3,CV,resnet18,0.9867,0.9884,52941.0,41,0.06185094772125421,6.835194694169484e-05,0.04154582949376813,0.1725618658859486,7,1,0.3488577870238902,0.8301089684845624,SGD,32
tin10000_2_1,CV,resnet18,0.9826,0.9842,50530.0,43,0.00022936803127476834,5.578411432018785e-06,0.07675206053247567,0.1141315833360247,5,3,0.19717434604808468,0.5706517082250722,AdamW,32
tin10000_2_2,CV,resnet18,0.9823,0.9849,36626.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000_2_3,CV,resnet18,0.9876,0.9881,53846.0,49,0.050078469599839776,6.835194694169484e-05,0.04154582949376813,0.1725618658859486,8,1,0.29326814438181115,0.711740535956433,SGD,32
tin10000_3_1,CV,resnet18,0.9822,0.9846,48044.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin10000_3_2,CV,resnet18,0.9814,0.9848,35852.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_3_3,CV,resnet18,0.9861,0.9879,37599.0,37,0.0480014859178979,2.1275626561791764e-05,0.03982069597611751,0.1825621946485404,3,1,0.3634972297250335,0.650161568868306,SGD,32
tin10000_4_1,CV,resnet18,0.9824,0.984,47711.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin10000_4_2,CV,resnet18,0.9826,0.9846,40828.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_4_3,CV,resnet18,0.9869,0.9878,52400.0,37,0.0480014859178979,2.1275626561791764e-05,0.03982069597611751,0.1825621946485404,3,1,0.3634972297250335,0.650161568868306,SGD,32
tin10000_5_1,CV,resnet18,0.9827,0.9838,51247.0,43,0.00022936803127476834,5.578411432018785e-06,0.07675206053247567,0.1141315833360247,5,3,0.19717434604808468,0.5706517082250722,AdamW,32
tin10000_5_2,CV,resnet18,0.9823,0.9844,31894.0,42,0.00020055425177111842,0.0003451172799676452,0.1007127843813664,0.16560871432881197,12,2,0.0665839342712625,0.9616439782584688,AdamW,32
tin10000_5_3,CV,resnet18,0.9863,0.9878,35427.0,41,0.06185094772125421,6.835194694169484e-05,0.04154582949376813,0.1725618658859486,7,1,0.3488577870238902,0.8301089684845624,SGD,32
tin10000_1_1,F,resnet18,0.9834,0.9838,16387.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000_1_2,F,resnet18,0.9805,0.9838,13386.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin10000_1_3,F,resnet18,0.9863,0.9881,15868.0,43,0.043804284841405826,0.00018414055525410103,0.07954994238529198,0.07188842778072478,9,1,0.30465236988885663,0.8281899787453979,SGD,32
tin10000_2_1,F,resnet18,0.9804,0.9836,11843.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000_2_2,F,resnet18,0.9836,0.9854,10008.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000_2_3,F,resnet18,0.9867,0.9879,12918.0,39,0.04413395656429859,4.947712531227687e-06,0.059384517446168586,0.1744149467874797,10,1,0.3405556858676112,0.7684455355276008,SGD,32
tin10000_3_1,F,resnet18,0.9823,0.9844,10809.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000_3_2,F,resnet18,0.9821,0.9841,12208.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin10000_3_3,F,resnet18,0.9863,0.9883,16964.0,43,0.043804284841405826,0.00018414055525410103,0.07954994238529198,0.07188842778072478,9,1,0.30465236988885663,0.8281899787453979,SGD,32
tin10000_4_1,F,resnet18,0.9816,0.9835,13380.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000_4_2,F,resnet18,0.9842,0.9846,12186.0,39,0.0002858243791739079,0.0004967075880658611,0.06586707635051109,0.2001656836519336,7,3,0.10792579789586901,0.8039161993131794,AdamW,32
tin10000_4_3,F,resnet18,0.9853,0.9869,11451.0,41,0.0969651078047126,4.5607782313460735e-05,0.08656428924474902,0.06465400998772038,12,1,0.30995996882239846,0.7502165906150593,SGD,32
tin10000_5_1,F,resnet18,0.9834,0.9836,10124.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000_5_2,F,resnet18,0.9846,0.985,7091.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000_5_3,F,resnet18,0.9889,0.9872,9213.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin10000s_1_1,R,resnet18,0.9839,0.9839,14869.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000s_1_2,R,resnet18,0.9808,0.9835,12065.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin10000s_1_3,R,resnet18,0.9881,0.9884,13404.0,43,0.04231253537265303,2.4790677850688528e-05,0.03190840840039103,0.10130331676412525,7,1,0.33772198763445926,0.8744681166090063,SGD,32
tin10000s_2_1,R,resnet18,0.9829,0.9838,11856.0,31,0.000341613713925561,0.0012076658315053027,0.14800543597048255,0.14563983664392136,6,3,0.19649856504497495,0.5789962287490965,AdamW,32
tin10000s_2_2,R,resnet18,0.9828,0.9854,10008.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000s_2_3,R,resnet18,0.9871,0.9881,13651.0,43,0.043804284841405826,0.00018414055525410103,0.07954994238529198,0.07188842778072478,9,1,0.30465236988885663,0.8281899787453979,SGD,32
tin10000s_3_1,R,resnet18,0.9833,0.9842,12166.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000s_3_2,R,resnet18,0.9846,0.9849,14026.0,36,0.0003163193476927344,0.0020979634509778744,0.07174972679055924,0.2656962471046709,8,2,0.19514627426609318,0.7641588575839038,AdamW,32
tin10000s_3_3,R,resnet18,0.9892,0.9883,16266.0,44,0.042673157456963165,6.356311555063594e-05,0.03992313115164937,0.09843510709685123,7,1,0.24458399171322456,0.8819003710766212,SGD,32
tin10000s_4_1,R,resnet18,0.9833,0.9829,12351.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin10000s_4_2,R,resnet18,0.9816,0.9855,8656.0,20,0.04525451435493925,4.7746533375450184e-05,0.10803830313342618,0.3042210789025248,13,2,0.07068486463377043,0.5912573526535458,SGD,32
tin10000s_4_3,R,resnet18,0.9892,0.9879,11456.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin10000s_5_1,R,resnet18,0.9835,0.9834,8770.0,29,0.00035024108445605467,0.0011269167561642225,0.07856675371158818,0.11694345143735649,4,3,0.24166379653014944,0.6450828462123664,AdamW,32
tin10000s_5_2,R,resnet18,0.9832,0.9834,7175.0,24,0.000517540478202011,6.703653554007196e-05,0.19665304790151047,0.2926976676320788,3,2,0.05675948655754634,0.26662091550828254,AdamW,32
tin10000s_5_3,R,resnet18,0.9879,0.9872,9167.0,39,0.04413395656429859,4.947712531227687e-06,0.059384517446168586,0.1744149467874797,10,1,0.3405556858676112,0.7684455355276008,SGD,32
tin2000_1_1,CV,resnet18,0.9492,0.9523,11473.0,34,0.0009282328542238999,8.036084391035212e-06,0.04179533469822624,0.4880837094181303,11,2,0.1841907241656452,0.5423469354422441,AdamW,32
tin2000_1_2,CV,resnet18,0.9559,0.9557,12814.0,39,0.0008734098481013615,0.0008493131684112892,0.15567785788544225,0.16295623643579552,15,3,0.011407032314616882,0.716006036240792,AdamW,32
tin2000_1_3,CV,resnet18,0.9611,0.9659,11368.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_2_1,CV,resnet18,0.9469,0.9554,6363.0,40,0.0008912719268447832,0.0004530335554435765,0.014230777296260261,0.19562406201420998,13,2,0.17931594344451265,0.18399610725323684,AdamW,32
tin2000_2_2,CV,resnet18,0.9484,0.9553,7075.0,38,0.0008965434696213046,0.0009426772364379948,0.14814124574275053,0.15271182039236134,15,3,0.007879495897478689,0.6904278373483138,AdamW,32
tin2000_2_3,CV,resnet18,0.958,0.9662,7356.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_3_1,CV,resnet18,0.9451,0.9508,6488.0,34,0.0009282328542238999,8.036084391035212e-06,0.04179533469822624,0.4880837094181303,11,2,0.1841907241656452,0.5423469354422441,AdamW,32
tin2000_3_2,CV,resnet18,0.9498,0.958,7223.0,50,0.0005361951372608774,9.66956271472152e-06,0.0960454149619893,0.3490212618186891,9,3,0.2134353979722856,0.438205518968073,AdamW,32
tin2000_3_3,CV,resnet18,0.9564,0.9677,7970.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_4_1,CV,resnet18,0.9422,0.9512,8115.0,34,0.0009282328542238999,8.036084391035212e-06,0.04179533469822624,0.4880837094181303,11,2,0.1841907241656452,0.5423469354422441,AdamW,32
tin2000_4_2,CV,resnet18,0.9473,0.9553,10129.0,39,0.000897012912699078,0.0007172125364094122,0.17284428869745827,0.3212626029093615,13,2,0.05734199096275177,0.5209795222161575,AdamW,32
tin2000_4_3,CV,resnet18,0.9561,0.9643,10249.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin2000_5_1,CV,resnet18,0.9475,0.9527,8997.0,40,0.0008912719268447832,0.0004530335554435765,0.014230777296260261,0.19562406201420998,13,2,0.17931594344451265,0.18399610725323684,AdamW,32
tin2000_5_2,CV,resnet18,0.9488,0.9535,13393.0,39,0.0008734098481013615,0.0008493131684112892,0.15567785788544225,0.16295623643579552,15,3,0.011407032314616882,0.716006036240792,AdamW,32
tin2000_5_3,CV,resnet18,0.9572,0.9649,14867.0,46,0.09510561633838123,2.1977770236838882e-05,0.03489074423125175,0.06084060077515782,5,1,0.3549117187593974,0.877259060325828,SGD,32
tin2000_1_1,F,resnet18,0.9523,0.9586,3577.0,40,0.0005246247900506888,0.00024630526856472444,0.10291731852449952,0.3102489423667534,8,3,0.2032201610236972,0.2933165074349678,AdamW,32
tin2000_1_2,F,resnet18,0.9579,0.9585,3068.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000_1_3,F,resnet18,0.9627,0.9642,3555.0,39,0.09350958852306038,0.00013440323778268873,0.0797452623531069,0.13231303320313048,9,1,0.24673767028183172,0.7557929018914936,SGD,32
tin2000_2_1,F,resnet18,0.9464,0.9569,3427.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000_2_2,F,resnet18,0.9492,0.9575,3016.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
tin2000_2_3,F,resnet18,0.9553,0.9653,3539.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin2000_3_1,F,resnet18,0.951,0.9567,3326.0,44,0.0005170273183724242,5.049503347868751e-05,0.02717487454875213,0.36888049292066577,11,3,0.2209615431007953,0.02158032720674119,AdamW,32
tin2000_3_2,F,resnet18,0.946,0.9561,4021.0,35,0.0007976274634195594,0.0003949050733509874,0.15092653111122256,0.2756460879172534,6,3,0.36779430548074793,0.4707590240345694,AdamW,32
tin2000_3_3,F,resnet18,0.9582,0.9644,4391.0,47,0.04020286559673995,2.3202340513542272e-05,0.05273945988661874,0.1134764079350018,9,1,0.0009963584850466167,0.9146128064001675,SGD,32
tin2000_4_1,F,resnet18,0.9437,0.9563,4143.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000_4_2,F,resnet18,0.9506,0.9512,3568.0,37,0.0006201495079102977,0.0006103069860804566,0.15762712687493552,0.2082878655527325,0,3,0.39800412450168726,0.29511916277649386,AdamW,32
tin2000_4_3,F,resnet18,0.9598,0.9645,5366.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin2000_5_1,F,resnet18,0.9497,0.9552,5201.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000_5_2,F,resnet18,0.95,0.957,4534.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000_5_3,F,resnet18,0.9623,0.9651,5358.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin2000s_1_1,R,resnet18,0.9608,0.9561,3612.0,44,0.0005170273183724242,5.049503347868751e-05,0.02717487454875213,0.36888049292066577,11,3,0.2209615431007953,0.02158032720674119,AdamW,32
tin2000s_1_2,R,resnet18,0.9567,0.9546,3238.0,29,0.001049414063663077,3.5283414319451754e-05,0.15872749088831542,0.2900020894389033,2,3,0.3858204320357021,0.5000083611702167,AdamW,32
tin2000s_1_3,R,resnet18,0.964,0.9659,3665.0,39,0.08392880085483187,0.00015309522007772518,0.06947013956105524,0.10522482601084657,8,1,0.24721852126485225,0.8360232665771983,SGD,32
tin2000s_2_1,R,resnet18,0.9502,0.9574,3544.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000s_2_2,R,resnet18,0.9565,0.9601,3526.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000s_2_3,R,resnet18,0.9651,0.9635,3467.0,40,0.08192932428772874,7.349830367388573e-05,0.07663001919052029,0.0942567468669951,8,1,0.2813326599185807,0.7862904292910295,SGD,32
tin2000s_3_1,R,resnet18,0.9541,0.9566,3351.0,44,0.0005170273183724242,5.049503347868751e-05,0.02717487454875213,0.36888049292066577,11,3,0.2209615431007953,0.02158032720674119,AdamW,32
tin2000s_3_2,R,resnet18,0.9523,0.9576,3888.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000s_3_3,R,resnet18,0.9647,0.966,4468.0,50,0.09910720950387841,7.205656505497104e-05,0.07468081419076357,0.08560302004506536,9,1,0.3998931155283228,0.6934078232536683,SGD,32
tin2000s_4_1,R,resnet18,0.9543,0.9563,3897.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin2000s_4_2,R,resnet18,0.9463,0.959,3395.0,36,0.0005412906491091085,0.0006103069860804566,0.15762712687493552,0.2082878655527325,5,3,0.029420609512259444,0.29511916277649386,AdamW,32
tin2000s_4_3,R,resnet18,0.9584,0.9641,5309.0,50,0.09915489811687234,8.553797529483795e-05,0.08010529732910002,0.10774619419482584,9,1,0.24302225050962756,0.7050395268118466,SGD,32
tin2000s_5_1,R,resnet18,0.9556,0.9564,5228.0,40,0.0006128229742447352,0.0007740362793501876,0.10655267463545467,0.30129335481943403,8,3,0.18132008242999856,0.30454187095212654,AdamW,32
tin2000s_5_2,R,resnet18,0.9611,0.9542,4696.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin2000s_5_3,R,resnet18,0.9592,0.9642,5190.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin5000_1_1,CV,resnet18,0.976,0.9767,28094.0,39,0.000533049896642494,7.377195135683536e-06,0.09244853648092083,0.24795332798023767,6,2,0.1538705489830987,0.459918674408176,AdamW,32
tin5000_1_2,CV,resnet18,0.9751,0.9768,17048.0,40,0.0003882686478561617,0.0016645082476808815,0.1890631151379661,0.0032628658877978806,5,3,0.34317757767637924,0.28667305908712215,AdamW,32
tin5000_1_3,CV,resnet18,0.9803,0.9831,15601.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_2_1,CV,resnet18,0.9732,0.9772,17008.0,39,0.0004681106127886874,5.1452879704358324e-05,0.14562684210932184,0.4370197664187926,8,2,0.14746299061861254,0.46049336276582087,AdamW,32
tin5000_2_2,CV,resnet18,0.9732,0.9784,20136.0,41,0.0004417192946946761,0.0015934157078771193,0.12828791806367684,0.05621553117907385,7,2,0.1897288405014947,0.8827611994488792,AdamW,32
tin5000_2_3,CV,resnet18,0.9796,0.9827,23746.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_3_1,CV,resnet18,0.9746,0.9775,30373.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin5000_3_2,CV,resnet18,0.9755,0.9783,32791.0,48,0.00028292520800893474,0.008962486167362187,0.17804027705270623,0.06475993686430967,3,3,0.03158014691433434,0.8334067023553585,AdamW,32
tin5000_3_3,CV,resnet18,0.9802,0.9813,33739.0,48,0.08909922310918948,0.00017235908579820534,0.07548066450095078,0.14143726736239814,9,1,0.278594777864762,0.7983064840143514,SGD,32
tin5000_4_1,CV,resnet18,0.9744,0.9779,34931.0,42,0.00035295486876567187,6.543167606402309e-06,0.07996724511434002,0.19816620470299767,6,2,0.19630461610630054,0.536781098320761,AdamW,32
tin5000_4_2,CV,resnet18,0.9753,0.9792,33359.0,48,0.00028292520800893474,0.008962486167362187,0.17804027705270623,0.06475993686430967,3,3,0.03158014691433434,0.8334067023553585,AdamW,32
tin5000_4_3,CV,resnet18,0.9806,0.9831,32763.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_5_1,CV,resnet18,0.975,0.9774,30302.0,39,0.0004681106127886874,5.1452879704358324e-05,0.14562684210932184,0.4370197664187926,8,2,0.14746299061861254,0.46049336276582087,AdamW,32
tin5000_5_2,CV,resnet18,0.9752,0.9795,30127.0,48,0.00028292520800893474,0.008962486167362187,0.17804027705270623,0.06475993686430967,3,3,0.03158014691433434,0.8334067023553585,AdamW,32
tin5000_5_3,CV,resnet18,0.98,0.9832,31083.0,40,0.08087961332038505,0.00015309522007772518,0.0013452679175691845,0.1523430061296303,7,1,0.26834922491590457,0.8360232665771983,SGD,32
tin5000_1_1,F,resnet18,0.9744,0.9757,7408.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_1_2,F,resnet18,0.9754,0.9773,7254.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000_1_3,F,resnet18,0.9793,0.9835,7994.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin5000_2_1,F,resnet18,0.9736,0.9762,8696.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_2_2,F,resnet18,0.9737,0.9788,9809.0,38,0.00037827647394939376,0.0006761302829798411,0.15070631367588813,0.15666329569507084,6,3,0.0067812877829183955,0.2750603423247585,AdamW,32
tin5000_2_3,F,resnet18,0.9789,0.9829,8540.0,39,0.08392880085483187,0.00015309522007772518,0.06947013956105524,0.10522482601084657,8,1,0.24721852126485225,0.8360232665771983,SGD,32
tin5000_3_1,F,resnet18,0.974,0.9761,7205.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_3_2,F,resnet18,0.9732,0.977,7134.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000_3_3,F,resnet18,0.9802,0.9827,7120.0,39,0.08392880085483187,0.00015309522007772518,0.06947013956105524,0.10522482601084657,8,1,0.24721852126485225,0.8360232665771983,SGD,32
tin5000_4_1,F,resnet18,0.9739,0.9763,6459.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000_4_2,F,resnet18,0.9732,0.9788,7099.0,38,0.00037827647394939376,0.0006761302829798411,0.15070631367588813,0.15666329569507084,6,3,0.0067812877829183955,0.2750603423247585,AdamW,32
tin5000_4_3,F,resnet18,0.9831,0.9831,7136.0,32,0.08759644132811281,5.162170615975342e-06,0.08822473404404377,0.11061847017389534,6,1,0.15547991844649914,0.6790355443051614,SGD,32
tin5000_5_1,F,resnet18,0.9774,0.9773,7430.0,43,0.000358111070971798,3.213732840171211e-05,0.02470960103255728,0.0035594903565913383,9,3,0.218535614645548,0.019633121560928016,AdamW,32
tin5000_5_2,F,resnet18,0.9776,0.9783,6043.0,48,0.00037568226949052973,1.8411075790336918e-05,0.14614550966449144,0.08230618094417655,7,2,0.09919902782323516,0.7408794872075194,AdamW,32
tin5000_5_3,F,resnet18,0.9796,0.9832,8502.0,44,0.04473093844265369,0.0001990949386671503,0.07807499484078072,0.012864737927777536,10,1,0.3276175477720166,0.8327168064787719,SGD,32
tin5000s_1_1,R,resnet18,0.9738,0.9756,7504.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000s_1_2,R,resnet18,0.9721,0.9773,5720.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000s_1_3,R,resnet18,0.9817,0.9839,10162.0,43,0.043804284841405826,3.643957079921122e-05,0.07954994238529198,0.07188842778072478,12,1,0.30465236988885663,0.8281899787453979,SGD,32
tin5000s_2_1,R,resnet18,0.9702,0.9738,8917.0,30,0.000265141480436742,0.0010558194066405747,0.0924534340391534,0.11664113103646714,5,3,0.2091505182959018,0.5638544348070355,AdamW,32
tin5000s_2_2,R,resnet18,0.9766,0.9782,8652.0,48,0.0003340027480244097,0.00872604333546514,0.18732952251101453,0.09771174882337677,14,3,0.355228164738127,0.23376171511959076,AdamW,32
tin5000s_2_3,R,resnet18,0.9792,0.9823,8551.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin5000s_3_1,R,resnet18,0.9751,0.9753,6535.0,29,0.0003526132432187119,0.0011961400872932805,0.09696614260616535,0.09585286306493324,6,3,0.24229141404643806,0.5423620869626349,AdamW,32
tin5000s_3_2,R,resnet18,0.9775,0.9771,7179.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000s_3_3,R,resnet18,0.9809,0.9822,6996.0,48,0.09032078368136634,0.00014507373629634143,0.08097492575425656,0.006465333565290471,9,1,0.38854935153144804,0.7983064840143514,SGD,32
tin5000s_4_1,R,resnet18,0.9772,0.9762,6356.0,28,0.0006554799994542183,0.001825867723057976,0.09910454443465602,0.16657677459803705,7,3,0.24054507059626862,0.46378254891020315,AdamW,32
tin5000s_4_2,R,resnet18,0.9723,0.978,6064.0,33,0.0005130785434623571,5.584561167436296e-05,0.15531183699942008,0.26780208674882816,15,2,0.03283796891000992,0.3663424016750204,AdamW,32
tin5000s_4_3,R,resnet18,0.9817,0.9835,7755.0,44,0.04350734291657874,2.7811554108129665e-05,0.06985830860774533,0.08628995458185178,15,1,0.2643448206226316,0.855302194327205,SGD,32
tin5000s_5_1,R,resnet18,0.9756,0.9782,6697.0,41,0.000358111070971798,5.3556873733821574e-05,0.026983957955850152,0.0035594903565913383,9,3,0.21968348761790113,0.9947915337299702,AdamW,32
tin5000s_5_2,R,resnet18,0.9767,0.9777,7540.0,47,0.0004200869461698372,8.498840727908294e-05,0.17518641671800683,0.24194298346850118,4,3,0.35905554570202336,0.34334290311192317,AdamW,32
tin5000s_5_3,R,resnet18,0.9825,0.981,8931.0,36,0.03982462431597611,2.3202340513542272e-05,0.035561610111553774,0.06969404725200931,9,1,0.21957589907144678,0.792589985810057,SGD,32


==> anc/results_full_inference.csv <==
context,n,metric,comparison,method,estimate,ci_lo,ci_hi,n_sus,n_seed,n_cells,n_boot,rng_seed,fit_converged,optimizer,var_sus,var_seed,var_resid,bootstrap_successes,bootstrap_attempts,notes
RSNA ResNet-18,100,test,C - F,mixedlm_parametric,0.05112,0.013502589695449919,0.08828895428525262,5,5,25,10000,0,True,lbfgs,0.0011315015009791924,3.698295715166697e-11,0.003398260983537212,10000,10000,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,100,test,C - F,two_way_cluster_bootstrap,0.05112,0.014135499999999994,0.09916019999999999,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,100,test,C - F,subsample_t,0.05112,-0.0017240381856826956,0.1039640381856827,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,100,test,C - R,mixedlm_parametric,0.039832000000000006,0.008328934159861641,0.0710672473429857,5,5,25,10000,0,True,lbfgs,0.0004322728462554965,0.00010819028409905651,0.003786845438852726,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,100,test,C - R,two_way_cluster_bootstrap,0.039832000000000006,0.0043159999999999995,0.08313009999999997,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,100,test,C - R,subsample_t,0.039832000000000006,-0.0034205401183505235,0.08308454011835054,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,100,test,F - R,mixedlm_parametric,-0.01128799999999999,-0.06722192760811038,0.04487231581602358,5,5,25,10000,0,True,lbfgs,0.0016344202705744848,0.0008958094452096336,0.007608460719221632,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,100,test,F - R,two_way_cluster_bootstrap,-0.01128799999999999,-0.07725769999999997,0.05139499999999994,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,100,test,F - R,subsample_t,-0.011287999999999994,-0.08104237509702228,0.058466375097022294,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,100,aee,C - F,mixedlm_parametric,-0.115928,-0.15197582255409905,-0.0813405817521547,5,5,25,10000,0,True,lbfgs,0.00015632561380950064,9.280345372946138e-08,0.007110020207126539,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,100,aee,C - F,two_way_cluster_bootstrap,-0.115928,-0.16262430000000008,-0.06940780000000003,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,100,aee,C - F,subsample_t,-0.115928,-0.16505365300115607,-0.06680234699884394,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,100,aee,C - R,mixedlm_parametric,-0.15047200000000002,-0.18630748114472442,-0.11550241032151043,5,5,25,10000,0,True,lbfgs,0.0006656054647030092,3.303231785426661e-08,0.00499320813839627,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,100,aee,C - R,two_way_cluster_bootstrap,-0.15047200000000002,-0.1982272000000001,-0.10935140000000003,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,100,aee,C - R,subsample_t,-0.15047200000000002,-0.20111025659857318,-0.09983374340142687,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,100,aee,F - R,mixedlm_parametric,-0.03454400000000001,-0.07633203806781674,0.007762306756813303,5,5,25,10000,0,True,lbfgs,3.82460527695073e-12,3.054583562606538e-10,0.011842656550043887,10000,10000,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,100,aee,F - R,two_way_cluster_bootstrap,-0.03454400000000001,-0.09890439999999999,0.017468999999999957,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,100,aee,F - R,subsample_t,-0.03454400000000001,-0.08328786173653194,0.01419986173653192,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,300,test,C - F,mixedlm_parametric,0.012299999999999991,0.0013210953029587247,0.0228807520299487,5,5,25,10000,0,True,lbfgs,2.6295236356840487e-10,3.5513634280619293e-13,0.0007730707075965512,10000,10000,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,300,test,C - F,two_way_cluster_bootstrap,0.012299999999999991,0.0005639999999999823,0.029412799999999985,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,300,test,C - F,subsample_t,0.012299999999999991,0.0006151303031060873,0.023984869696893896,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,300,test,C - R,mixedlm_parametric,0.015831999999999985,0.007860356838210236,0.024086033612363864,5,5,25,10000,0,True,lbfgs,1.8275556541250898e-06,3.654813529559191e-05,0.00022413024977599428,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,300,test,C - R,two_way_cluster_bootstrap,0.015831999999999985,0.006599899999999988,0.026819999999999972,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,300,test,C - R,subsample_t,0.015831999999999985,0.00735070592321304,0.02431329407678693,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,300,test,F - R,mixedlm_parametric,0.003531999999999993,-0.009272462946012793,0.016531131898795817,5,5,25,10000,0,True,powell,1.914425816883432e-12,2.4227952687074002e-05,0.000948376599805835,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,300,test,F - R,two_way_cluster_bootstrap,0.003531999999999993,-0.016256500000000014,0.017923999999999992,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,300,test,F - R,subsample_t,0.0035319999999999926,-0.007206155485177124,0.01427015548517711,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,300,aee,C - F,mixedlm_parametric,-0.030171999999999987,-0.06754088930175262,0.007573478426520684,5,5,25,10000,0,True,lbfgs,0.001265028172551692,0.00032290604514695435,0.0009378408252500226,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,300,aee,C - F,two_way_cluster_bootstrap,-0.030171999999999987,-0.06930129999999995,0.0029168999999999944,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,300,aee,C - F,subsample_t,-0.030171999999999987,-0.07749453899513085,0.017150538995130884,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,300,aee,C - R,mixedlm_parametric,-0.07962399999999997,-0.1043844860246012,-0.05404531764278228,5,5,25,10000,0,True,lbfgs,0.0007208521453619854,4.411717515366529e-06,0.0005138277588622194,10000,10004,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,300,aee,C - R,two_way_cluster_bootstrap,-0.07962399999999997,-0.10211999999999996,-0.05281920000000001,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,300,aee,C - R,subsample_t,-0.07962399999999997,-0.11525854275244583,-0.04398945724755411,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,300,aee,F - R,mixedlm_parametric,-0.049451999999999996,-0.08036656988374578,-0.018322582512319652,5,5,25,10000,0,True,lbfgs,0.0002341772893640746,0.000740972336188849,0.0015844022388481335,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,300,aee,F - R,two_way_cluster_bootstrap,-0.049451999999999996,-0.08201599999999992,-0.01331390000000007,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,300,aee,F - R,subsample_t,-0.049451999999999996,-0.07859958882909052,-0.020304411170909475,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,1000,test,C - F,mixedlm_parametric,0.005107999999999993,0.0021892010235503847,0.008030350275094073,5,5,25,10000,0,True,lbfgs,1.1799455507916713e-07,2.302941544079434e-07,5.2706579452941196e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,1000,test,C - F,two_way_cluster_bootstrap,0.005107999999999993,0.0016838999999999743,0.008876000000000009,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,1000,test,C - F,subsample_t,0.005107999999999992,0.0024479047668734275,0.007768095233126556,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,1000,test,C - R,mixedlm_parametric,0.0044520000000000115,-0.0006865262460224812,0.009612739198864314,5,5,25,10000,0,True,lbfgs,2.316064364757752e-11,2.0095233795652522e-05,7.139769289276189e-05,10000,10003,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,1000,test,C - R,two_way_cluster_bootstrap,0.0044520000000000115,-0.00106410000000002,0.0106005,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,1000,test,C - R,subsample_t,0.0044520000000000115,0.0006077071972153763,0.008296292802784646,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,1000,test,F - R,mixedlm_parametric,-0.000655999999999981,-0.005161129621425136,0.004009293989873638,5,5,25,10000,0,True,lbfgs,6.547799000406908e-11,1.5394345031174505e-05,6.311739802783543e-05,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,1000,test,F - R,two_way_cluster_bootstrap,-0.000655999999999981,-0.005951999999999975,0.004752200000000024,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,1000,test,F - R,subsample_t,-0.0006559999999999809,-0.003913583057993644,0.002601583057993682,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,1000,aee,C - F,mixedlm_parametric,-0.018031999999999982,-0.03249872449545176,-0.0033266146851545528,5,5,25,10000,0,True,lbfgs,0.00010879462175644234,0.00010871219790496992,0.00027895970102826794,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,1000,aee,C - F,two_way_cluster_bootstrap,-0.018031999999999982,-0.035442299999999996,-0.005395899999999993,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,1000,aee,C - F,subsample_t,-0.018031999999999986,-0.03396134029167405,-0.002102659708325922,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,1000,aee,C - R,mixedlm_parametric,-0.04081200000000001,-0.04961393089136249,-0.03184179046054936,5,5,25,10000,0,True,lbfgs,3.681965524672844e-05,3.3827647627085186e-05,0.00017433596392089378,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,1000,aee,C - R,two_way_cluster_bootstrap,-0.04081200000000001,-0.05057690000000001,-0.03055989999999999,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,1000,aee,C - R,subsample_t,-0.040812000000000015,-0.05132481938612016,-0.030299180613879872,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,1000,aee,F - R,mixedlm_parametric,-0.022780000000000033,-0.04023093361936819,-0.005458298651830556,5,5,25,10000,0,True,lbfgs,0.00028808031325822786,5.933519504268378e-13,0.00047147791547717,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,1000,aee,F - R,two_way_cluster_bootstrap,-0.022780000000000033,-0.040088000000000054,-0.0026878000000000054,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,1000,aee,F - R,subsample_t,-0.02278000000000003,-0.04706012912204159,0.001500129122041536,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,3000,test,C - F,mixedlm_parametric,0.0017640000000000188,0.000538902189855961,0.002980836230320921,5,5,25,10000,0,True,lbfgs,8.978955567981905e-11,3.028555511589661e-07,8.25496224919429e-06,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,3000,test,C - F,two_way_cluster_bootstrap,0.0017640000000000188,0.00020000000000000906,0.003540000000000019,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,3000,test,C - F,subsample_t,0.0017640000000000186,0.0006759452051903869,0.00285205479480965,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,3000,test,C - R,mixedlm_parametric,0.004604,0.002671456507252216,0.0065162195545934885,5,5,25,10000,0,True,powell,6.000470639979306e-14,4.15798680194751e-15,2.4209566646007553e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,3000,test,C - R,two_way_cluster_bootstrap,0.004604,0.0021277999999999926,0.006964100000000013,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,3000,test,C - R,subsample_t,0.004604,0.0029271190942491043,0.006280880905750895,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,3000,test,F - R,mixedlm_parametric,0.00283999999999998,0.0009238582826047438,0.004726473715800703,5,5,25,10000,0,True,lbfgs,1.8738939837530794e-07,7.439825132132309e-09,2.252452279380421e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,3000,test,F - R,two_way_cluster_bootstrap,0.00283999999999998,0.00018000000000001126,0.0055523999999999825,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,3000,test,F - R,subsample_t,0.0028399999999999806,0.0002254200081109681,0.005454579991888993,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,3000,aee,C - F,mixedlm_parametric,-0.012360000000000006,-0.018202344601350364,-0.006672546614881586,5,5,25,10000,0,True,lbfgs,6.16850549080436e-07,1.4607216574802975e-05,0.0001347581434027403,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,3000,aee,C - F,two_way_cluster_bootstrap,-0.012360000000000006,-0.019204600000000016,-0.005999899999999993,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,3000,aee,C - F,subsample_t,-0.012360000000000006,-0.016092186697631395,-0.008627813302368618,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,3000,aee,C - R,mixedlm_parametric,-0.025027999999999984,-0.030207273148394543,-0.019954331112546887,5,5,25,10000,0,True,lbfgs,2.917852183264831e-05,7.863099990381126e-09,2.9403678247512342e-05,10000,10003,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,3000,aee,C - R,two_way_cluster_bootstrap,-0.025027999999999984,-0.02999599999999998,-0.019600000000000003,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,3000,aee,C - R,subsample_t,-0.025027999999999984,-0.032479093126497965,-0.017576906873502007,5,5,25,,0,,,,,,,,df=4
RSNA ResNet-18,3000,aee,F - R,mixedlm_parametric,-0.012667999999999978,-0.020410402965257198,-0.004931372739003786,5,5,25,10000,0,True,bfgs,4.247244895115516e-05,1.8837406627440717e-13,0.0001819769453701716,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ResNet-18,3000,aee,F - R,two_way_cluster_bootstrap,-0.012667999999999978,-0.02225649999999997,-0.0026759999999999974,5,5,25,10000,0,,,,,,,,
RSNA ResNet-18,3000,aee,F - R,subsample_t,-0.012667999999999976,-0.023694907512725003,-0.001641092487274948,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,100,test,C - F,mixedlm_parametric,0.007384000000000009,-0.03427036624595071,0.04716468578428069,5,5,25,10000,0,True,lbfgs,9.619786819170631e-09,0.0009934483307984304,0.00620612538272403,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,100,test,C - F,two_way_cluster_bootstrap,0.007384000000000009,-0.03183289999999999,0.06780249999999997,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,100,test,C - F,subsample_t,0.00738400000000001,-0.027031357628993072,0.04179935762899309,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,100,test,C - R,mixedlm_parametric,0.007264000000000013,-0.023695667250783984,0.03947803471460217,5,5,25,10000,0,True,bfgs,7.695204090812331e-13,0.0006790242384429173,0.003102889686146444,10000,10000,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,100,test,C - R,two_way_cluster_bootstrap,0.007264000000000013,-0.03487199999999999,0.0431007,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,100,test,C - R,subsample_t,0.007264000000000012,-0.021574519252237495,0.03610251925223752,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,100,test,F - R,mixedlm_parametric,-0.00011999999999999567,-0.058029714264674064,0.058350052592217566,5,5,25,10000,0,True,lbfgs,0.000609286007254791,0.0026734663818179594,0.004754828140309748,10000,10002,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,100,test,F - R,two_way_cluster_bootstrap,-0.00011999999999999567,-0.0750328,0.045388000000000005,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,100,test,F - R,subsample_t,-0.00011999999999999511,-0.049164467388132745,0.048924467388132754,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,100,aee,C - F,mixedlm_parametric,-0.10925599999999999,-0.15842184411969246,-0.06127944852020847,5,5,25,10000,0,True,lbfgs,2.0990720991700794e-08,0.0019533207581554054,0.005600934613860336,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,100,aee,C - F,two_way_cluster_bootstrap,-0.10925599999999999,-0.1646979,-0.055891999999999956,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,100,aee,C - F,subsample_t,-0.10925599999999999,-0.1405100191859442,-0.07800198081405581,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,100,aee,C - R,mixedlm_parametric,-0.10582000000000001,-0.13473534850185562,-0.07737524268370051,5,5,25,10000,0,True,lbfgs,6.641420675454355e-11,9.28178040031015e-13,0.005200513284787465,10000,10000,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,100,aee,C - R,two_way_cluster_bootstrap,-0.10582000000000001,-0.144784,-0.06375120000000008,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,100,aee,C - R,subsample_t,-0.10582,-0.1430801622659727,-0.06855983773402728,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,100,aee,F - R,mixedlm_parametric,0.0034359999999999903,-0.059648413444636623,0.06624716195590777,5,5,25,10000,0,True,lbfgs,1.5614481692373009e-06,0.004136425885567097,0.004885965282130654,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,100,aee,F - R,two_way_cluster_bootstrap,0.0034359999999999903,-0.05582759999999995,0.06941159999999996,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,100,aee,F - R,subsample_t,0.003435999999999991,-0.027235525674798523,0.03410752567479851,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,300,test,C - F,mixedlm_parametric,0.004628000000000005,-0.0050674617785113184,0.014318737523620404,5,5,25,10000,0,True,lbfgs,1.4795664915215647e-13,3.4474594786365914e-05,0.00044700242675900205,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,300,test,C - F,two_way_cluster_bootstrap,0.004628000000000005,-0.00905339999999997,0.017792399999999996,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,300,test,C - F,subsample_t,0.004628000000000005,-0.0061449447559887085,0.01540094475598872,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,300,test,C - R,mixedlm_parametric,-0.003883999999999985,-0.013242058957422368,0.005243396790623735,5,5,25,10000,0,True,lbfgs,5.776153678667792e-05,1.7553886451857244e-05,0.00017331850876101053,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,300,test,C - R,two_way_cluster_bootstrap,-0.003883999999999985,-0.014903999999999997,0.005608000000000013,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,300,test,C - R,subsample_t,-0.0038839999999999856,-0.015821246866097816,0.008053246866097843,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,300,test,F - R,mixedlm_parametric,-0.00851199999999999,-0.01757187164842332,0.00036971095879699827,5,5,25,10000,0,True,lbfgs,5.3477531765670106e-09,7.382630181260231e-07,0.0005150262906702474,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,300,test,F - R,two_way_cluster_bootstrap,-0.00851199999999999,-0.023288099999999978,0.0022720000000000253,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,300,test,F - R,subsample_t,-0.008511999999999992,-0.018438148105233913,0.0014141481052339314,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,300,aee,C - F,mixedlm_parametric,-0.04148800000000001,-0.05485038973604092,-0.028279104853744522,5,5,25,10000,0,True,lbfgs,9.253291724489723e-13,4.705395798759052e-13,0.0011471094324258977,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,300,aee,C - F,two_way_cluster_bootstrap,-0.04148800000000001,-0.06194060000000004,-0.023903999999999995,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,300,aee,C - F,subsample_t,-0.04148800000000001,-0.05770921366630484,-0.02526678633369518,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,300,aee,C - R,mixedlm_parametric,-0.07191600000000004,-0.08463233138681019,-0.058964563595203634,5,5,25,10000,0,True,lbfgs,6.594718135587643e-05,1.6004519570791916e-05,0.0006375681696820613,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,300,aee,C - R,two_way_cluster_bootstrap,-0.07191600000000004,-0.08868010000000003,-0.055812000000000035,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,300,aee,C - R,subsample_t,-0.07191600000000001,-0.08943054459128326,-0.054401455408716756,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,300,aee,F - R,mixedlm_parametric,-0.03042800000000001,-0.0449521006518232,-0.015906350751345992,5,5,25,10000,0,True,bfgs,6.680914023498385e-05,2.0637986587424128e-11,0.001017820393506789,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,300,aee,F - R,two_way_cluster_bootstrap,-0.03042800000000001,-0.04948809999999995,-0.00924399999999999,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,300,aee,F - R,subsample_t,-0.03042800000000001,-0.05084454787893998,-0.010011452121060044,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,1000,test,C - F,mixedlm_parametric,0.000844000000000018,-0.004278132176446565,0.005988798211534044,5,5,25,10000,0,True,lbfgs,1.075390756396467e-05,2.8470840001150057e-06,0.00010305906176693425,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,1000,test,C - F,two_way_cluster_bootstrap,0.000844000000000018,-0.005900199999999971,0.007284400000000031,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,1000,test,C - F,subsample_t,0.000844000000000018,-0.006110014573831046,0.007798014573831082,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,1000,test,C - R,mixedlm_parametric,0.006944000000000021,0.000662351824376079,0.012943874745329861,5,5,25,10000,0,True,lbfgs,6.73792335035789e-12,3.238984844907077e-09,0.00024549172609072614,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,1000,test,C - R,two_way_cluster_bootstrap,0.006944000000000021,-0.00156799999999997,0.015240100000000043,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,1000,test,C - R,subsample_t,0.006944000000000021,-0.00020646256702892742,0.014094462567028971,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,1000,test,F - R,mixedlm_parametric,0.006100000000000003,-0.00016528683993283805,0.01252672147901788,5,5,25,10000,0,True,lbfgs,5.723802415369991e-10,8.873024308654464e-06,0.0002177064447874598,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,1000,test,F - R,two_way_cluster_bootstrap,0.006100000000000003,-0.0013322000000000086,0.01558010000000001,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,1000,test,F - R,subsample_t,0.006100000000000003,0.0006176070014216536,0.011582392998578352,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,1000,aee,C - F,mixedlm_parametric,-0.023056000000000028,-0.03873243364249786,-0.007225905128170491,5,5,25,10000,0,True,lbfgs,0.00019915176190995638,6.593984327389392e-05,0.0002944296705600507,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,1000,aee,C - F,two_way_cluster_bootstrap,-0.023056000000000028,-0.0393366,-0.0071949000000000405,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,1000,aee,C - F,subsample_t,-0.023056000000000028,-0.04300157196674941,-0.0031104280332506437,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,1000,aee,C - R,mixedlm_parametric,-0.037052000000000015,-0.04512641385484598,-0.029066387578184662,5,5,25,10000,0,True,lbfgs,8.768004107649193e-06,1.672834228644104e-05,0.0002883514618753909,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,1000,aee,C - R,two_way_cluster_bootstrap,-0.037052000000000015,-0.04827640000000002,-0.026447999999999996,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,1000,aee,C - R,subsample_t,-0.037052000000000015,-0.04717284277962247,-0.02693115722037756,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,1000,aee,F - R,mixedlm_parametric,-0.013995999999999991,-0.029788215467545773,0.0015627888133657418,5,5,25,10000,0,True,lbfgs,0.00014373267270620981,9.06270535873913e-05,0.0004818056027406515,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,1000,aee,F - R,two_way_cluster_bootstrap,-0.013995999999999991,-0.03169999999999998,0.004260300000000023,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,1000,aee,F - R,subsample_t,-0.013995999999999991,-0.03323560188246259,0.005243601882462614,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,3000,test,C - F,mixedlm_parametric,0.003151999999999977,0.00013410331735174184,0.006217625797099602,5,5,25,10000,0,True,powell,2.952105782230932e-14,3.644987321818681e-14,6.146676664923652e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,3000,test,C - F,two_way_cluster_bootstrap,0.003151999999999977,-0.0003880000000000111,0.006915999999999989,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,3000,test,C - F,subsample_t,0.003151999999999977,-0.00046393363783696264,0.006767933637836916,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,3000,test,C - R,mixedlm_parametric,0.002611999999999979,-0.0002877023376682468,0.005500671492564186,5,5,25,10000,0,True,powell,2.397796106915365e-14,3.481898157575702e-13,5.505359997024303e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,3000,test,C - R,two_way_cluster_bootstrap,0.002611999999999979,-0.0008120000000000082,0.006467999999999976,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,3000,test,C - R,subsample_t,0.002611999999999979,-0.0008028514076037934,0.006026851407603751,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,3000,test,F - R,mixedlm_parametric,-0.0005399999999999983,-0.003749183766415543,0.002679693694001967,5,5,25,10000,0,True,powell,2.412089095125586e-12,5.631515957872365e-14,6.889583136136888e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,3000,test,F - R,two_way_cluster_bootstrap,-0.0005399999999999983,-0.00460800000000003,0.003727999999999989,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,3000,test,F - R,subsample_t,-0.0005399999999999982,-0.005104023122663398,0.004024023122663402,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,3000,aee,C - F,mixedlm_parametric,-0.016616,-0.022067743729271092,-0.01114369005129507,5,5,25,10000,0,True,lbfgs,3.638655953894927e-10,1.5187705576074774e-09,0.0001975235066682973,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,3000,aee,C - F,two_way_cluster_bootstrap,-0.016616,-0.02368800000000001,-0.009536000000000015,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,3000,aee,C - F,subsample_t,-0.016616,-0.019108833367540615,-0.014123166632459385,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,3000,aee,C - R,mixedlm_parametric,-0.017455999999999996,-0.021384398659732788,-0.013625379887360282,5,5,25,10000,0,True,lbfgs,4.2792776234241675e-06,8.401894092287334e-09,7.57155298683791e-05,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,3000,aee,C - R,two_way_cluster_bootstrap,-0.017455999999999996,-0.022792700000000044,-0.012931600000000005,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,3000,aee,C - R,subsample_t,-0.017455999999999992,-0.022934831663805264,-0.011977168336194721,5,5,25,,0,,,,,,,,df=4
BHAM ResNet-18,3000,aee,F - R,mixedlm_parametric,-0.0008399999999999963,-0.006445608008074457,0.004626454675726782,5,5,25,10000,0,True,lbfgs,2.1437584834696522e-06,2.356987668418507e-06,0.00018333032144245525,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
BHAM ResNet-18,3000,aee,F - R,two_way_cluster_bootstrap,-0.0008399999999999963,-0.008776600000000023,0.007280199999999987,5,5,25,10000,0,,,,,,,,
BHAM ResNet-18,3000,aee,F - R,subsample_t,-0.0008399999999999961,-0.00841563616908261,0.0067356361690826165,5,5,25,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,2000,test,C - F,mixedlm_parametric,-0.0012199999999999989,-0.004429318628749268,0.0018947724802375065,5,3,15,10000,0,True,lbfgs,9.578509341308198e-10,6.581553169713979e-06,5.891636873804731e-06,10000,10005,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,2000,test,C - F,two_way_cluster_bootstrap,-0.0012199999999999989,-0.004140166666666655,0.0015399999999999414,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,2000,test,C - F,subsample_t,-0.0012199999999999989,-0.0024615260278718428,2.1526027871845033e-05,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,2000,test,C - R,mixedlm_parametric,-0.001519999999999988,-0.0044348246547191005,0.0014542386001786642,5,3,15,10000,0,True,lbfgs,2.486317010940674e-10,6.047995770684314e-06,3.3547355376979343e-06,10000,10001,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,2000,test,C - R,two_way_cluster_bootstrap,-0.001519999999999988,-0.003960666666666644,0.0008799999999999919,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,2000,test,C - R,subsample_t,-0.0015199999999999882,-0.0024789348183414718,-0.0005610651816585047,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,2000,test,F - R,mixedlm_parametric,-0.0002999999999999892,-0.0017151982383550454,0.001082463575497443,5,3,15,10000,0,True,powell,1.439446973701772e-15,4.2394801236979713e-14,7.797142847749192e-06,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,2000,test,F - R,two_way_cluster_bootstrap,-0.0002999999999999892,-0.0025609999999999682,0.0012866666666666953,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,2000,test,F - R,subsample_t,-0.0002999999999999892,-0.002260405314761497,0.0016604053147615187,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,2000,aee,C - F,mixedlm_parametric,0.00048666666666666487,-0.0023346609837489696,0.0032473922358008476,5,3,15,10000,0,True,lbfgs,8.518975901099577e-09,4.111946940024853e-06,8.937913677952586e-06,10000,10004,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,2000,aee,C - F,two_way_cluster_bootstrap,0.00048666666666666487,-0.0017799999999999817,0.0035070000000000153,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,2000,aee,C - F,subsample_t,0.00048666666666666487,-0.0014245370784058864,0.002397870411739216,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,2000,aee,C - R,mixedlm_parametric,0.0024266666666666954,-0.0008628831994355837,0.00571978521006627,5,3,15,10000,0,True,lbfgs,1.3806660239152077e-06,5.637628513923505e-06,9.780342489624254e-06,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,2000,aee,C - R,two_way_cluster_bootstrap,0.0024266666666666954,-0.0009799999999999364,0.005620000000000047,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,2000,aee,C - R,subsample_t,0.0024266666666666954,-0.00024818359656531095,0.005101516929898702,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,2000,aee,F - R,mixedlm_parametric,0.0019400000000000307,-0.0007871464001698584,0.00466293356463963,5,3,15,10000,0,True,lbfgs,1.0192715997215054e-07,1.559160882782944e-08,2.820365603845018e-05,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,2000,aee,F - R,two_way_cluster_bootstrap,0.0019400000000000307,-0.0026666666666665803,0.005120000000000036,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,2000,aee,F - R,subsample_t,0.0019400000000000302,-0.001517315243484025,0.005397315243484085,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,5000,test,C - F,mixedlm_parametric,0.0003400000000000144,-0.00045651150772056887,0.0011369386178595123,5,3,15,10000,0,True,lbfgs,5.301364639140638e-12,4.200360868604828e-07,4.6473097243048897e-07,10000,10002,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,5000,test,C - F,two_way_cluster_bootstrap,0.0003400000000000144,-0.00038000000000000994,0.0011000000000000196,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,5000,test,C - F,subsample_t,0.0003400000000000144,2.2895879811713762e-05,0.000657104120188315,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,5000,test,C - R,mixedlm_parametric,0.0008000000000000155,3.2246292200253065e-06,0.0015943969404205208,5,3,15,10000,0,True,lbfgs,2.8669965648660786e-11,1.7669473522288624e-07,1.6275088568204118e-06,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,5000,test,C - R,two_way_cluster_bootstrap,0.0008000000000000155,-0.00018000000000000237,0.0018200000000000067,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,5000,test,C - R,subsample_t,0.0008000000000000154,0.00014624035476278616,0.0014537596452372447,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,5000,test,F - R,mixedlm_parametric,0.00046000000000000115,5.306512912691754e-06,0.0009131219911742073,5,3,15,10000,0,True,powell,4.584501554442062e-16,9.785251733758478e-16,7.997142853318154e-07,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,5000,test,F - R,two_way_cluster_bootstrap,0.00046000000000000115,-2.666666666668612e-05,0.0010733333333333484,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,5000,test,F - R,subsample_t,0.0004600000000000011,-0.00015487098666204827,0.0010748709866620506,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,5000,aee,C - F,mixedlm_parametric,0.0002800000000000136,-0.0006055910571183894,0.001200752483363542,5,3,15,10000,0,True,powell,2.7055555111070484e-07,2.718714743610841e-16,2.362666669528048e-06,10000,10002,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,5000,aee,C - F,two_way_cluster_bootstrap,0.0002800000000000136,-0.0008466666666666845,0.0014334999999999912,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,5000,aee,C - F,subsample_t,0.0002800000000000136,-0.0009972318105217536,0.0015572318105217806,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,5000,aee,C - R,mixedlm_parametric,0.0007400000000000147,-0.00035186229264773334,0.0018346153546216892,5,3,15,10000,0,True,lbfgs,2.472281364664099e-07,6.322780022828691e-09,3.750850973324024e-06,10000,10002,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,5000,aee,C - R,two_way_cluster_bootstrap,0.0007400000000000147,-0.0006671666666666725,0.0020666666666666537,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,5000,aee,C - R,subsample_t,0.0007400000000000147,-0.0008137071043390382,0.0022937071043390676,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,5000,aee,F - R,mixedlm_parametric,0.00046000000000000115,-0.0005911598475372315,0.0014873856222035965,5,3,15,10000,0,True,powell,7.6546607960206e-16,1.4360459511280006e-15,4.18542857044955e-06,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,5000,aee,F - R,two_way_cluster_bootstrap,0.00046000000000000115,-0.0009005000000000752,0.0018066666666666897,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,5000,aee,F - R,subsample_t,0.0004600000000000011,-0.0009777470681854084,0.0018977470681854109,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,10000,test,C - F,mixedlm_parametric,0.0002666666666666595,2.190278739038914e-05,0.0005153890075442985,5,3,15,10000,0,True,lbfgs,8.39170482379291e-13,5.943769599551789e-10,2.3366077114324154e-07,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,10000,test,C - F,two_way_cluster_bootstrap,0.0002666666666666595,-7.333333333332525e-05,0.0005333333333332897,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,10000,test,C - F,subsample_t,0.0002666666666666595,-3.1552974514455472e-06,0.0005364886307847646,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,10000,test,C - R,mixedlm_parametric,0.00022666666666666392,-8.376405006687519e-05,0.0005375328954966473,5,3,15,10000,0,True,lbfgs,1.867493625500248e-11,1.8433935466228896e-11,3.7492756866857433e-07,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,10000,test,C - R,two_way_cluster_bootstrap,0.00022666666666666392,-0.00021333333333335426,0.0006266666666666569,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,10000,test,C - R,subsample_t,0.00022666666666666392,-0.00018556245632197387,0.0006388957896553017,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,10000,test,F - R,mixedlm_parametric,-3.999999999999559e-05,-0.0003732403108171828,0.0002842563560974644,5,3,15,10000,0,True,lbfgs,6.640823712948887e-09,4.59664350686683e-10,4.00562203782516e-07,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,10000,test,F - R,two_way_cluster_bootstrap,-3.999999999999559e-05,-0.0004933333333333308,0.00045333333333331304,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,10000,test,F - R,subsample_t,-3.999999999999562e-05,-0.0005203597743745129,0.0004403597743745217,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,10000,aee,C - F,mixedlm_parametric,0.0002533333333333202,-0.0006231647155723847,0.0011570313682000045,5,3,15,10000,0,True,lbfgs,6.966662571095174e-08,4.839999342097652e-07,4.886667074981277e-07,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,10000,aee,C - F,two_way_cluster_bootstrap,0.0002533333333333202,-0.0005600000000000715,0.0010999999999999825,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,10000,aee,C - F,subsample_t,0.0002533333333333202,-0.00034544689076336754,0.000852113557430008,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,10000,aee,C - R,mixedlm_parametric,0.0007733333333333222,-2.3767191487077654e-05,0.0015600517692077615,5,3,15,10000,0,True,bfgs,5.039815797146703e-07,1.9119568223655504e-16,9.186739238970748e-07,10000,10002,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,10000,aee,C - R,two_way_cluster_bootstrap,0.0007733333333333222,-0.00018000000000000256,0.0015733333333333452,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,10000,aee,C - R,subsample_t,0.0007733333333333223,-0.00034431754638930665,0.0018909842130559512,5,3,15,,0,,,,,,,,df=4
Tiny ImageNet ResNet-18,10000,aee,F - R,mixedlm_parametric,0.0005200000000000019,-0.00035477203095212373,0.00138933191509069,5,3,15,10000,0,True,lbfgs,3.7150602370732156e-16,2.6939659781634114e-07,1.6550014311949845e-06,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
Tiny ImageNet ResNet-18,10000,aee,F - R,two_way_cluster_bootstrap,0.0005200000000000019,-0.0007399999999999555,0.0012600000000000092,5,3,15,10000,0,,,,,,,,
Tiny ImageNet ResNet-18,10000,aee,F - R,subsample_t,0.0005200000000000019,-0.0003469941033826165,0.0013869941033826203,5,3,15,,0,,,,,,,,df=4
RSNA ViT,100,test,C - F,mixedlm_parametric,0.05847200000000002,-0.021407752025085207,0.1379493259359337,5,5,25,10000,0,True,lbfgs,0.006790463544500184,0.00042385116315671193,0.005104297050529867,10000,10003,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,100,test,C - F,two_way_cluster_bootstrap,0.05847200000000002,-0.003788099999999952,0.1472218999999999,5,5,25,10000,0,,,,,,,,
RSNA ViT,100,test,C - F,subsample_t,0.05847200000000001,-0.05126824029708771,0.16821224029708773,5,5,25,,0,,,,,,,,df=4
RSNA ViT,100,test,C - R,mixedlm_parametric,0.0035760000000000193,-0.012537751159065719,0.020186281445822442,5,5,25,10000,0,True,lbfgs,0.00020221712738682885,1.84740609820189e-10,0.0007678562761257627,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,100,test,C - R,two_way_cluster_bootstrap,0.0035760000000000193,-0.018759999999999957,0.0215403,5,5,25,10000,0,,,,,,,,
RSNA ViT,100,test,C - R,subsample_t,0.003576000000000019,-0.01984577495139369,0.02699777495139373,5,5,25,,0,,,,,,,,df=4
RSNA ViT,100,test,F - R,mixedlm_parametric,-0.05489599999999999,-0.14251523886045753,0.03482383761706564,5,5,25,10000,0,True,lbfgs,0.008896075327553916,6.257309324538082e-05,0.005969049429870743,10000,10004,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,100,test,F - R,two_way_cluster_bootstrap,-0.05489599999999999,-0.14978279999999997,0.010841300000000007,5,5,25,10000,0,,,,,,,,
RSNA ViT,100,test,F - R,subsample_t,-0.054895999999999986,-0.17962107803815008,0.06982907803815011,5,5,25,,0,,,,,,,,df=4
RSNA ViT,100,aee,C - F,mixedlm_parametric,-0.10854,-0.1641825924365543,-0.05278793936042835,5,5,25,10000,0,True,lbfgs,0.002721327083273544,0.0005577470110151275,0.0033939286717962805,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,100,aee,C - F,two_way_cluster_bootstrap,-0.10854,-0.1750379,-0.06343069999999999,5,5,25,10000,0,,,,,,,,
RSNA ViT,100,aee,C - F,subsample_t,-0.10854,-0.1809420463287284,-0.036137953671271594,5,5,25,,0,,,,,,,,df=4
RSNA ViT,100,aee,C - R,mixedlm_parametric,-0.13023600000000002,-0.15189615728365416,-0.10859127298578657,5,5,25,10000,0,True,lbfgs,0.00036333039490702264,1.283400288307021e-08,0.0012271891009830976,10000,10001,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,100,aee,C - R,two_way_cluster_bootstrap,-0.13023600000000002,-0.15090010000000006,-0.10356280000000002,5,5,25,10000,0,,,,,,,,
RSNA ViT,100,aee,C - R,subsample_t,-0.13023600000000002,-0.16076387639770706,-0.09970812360229298,5,5,25,,0,,,,,,,,df=4
RSNA ViT,100,aee,F - R,mixedlm_parametric,-0.02169600000000002,-0.09497862049170352,0.049094342361326676,5,5,25,10000,0,True,lbfgs,0.004960685772235563,0.0004733844463590304,0.006754766111378108,10000,10002,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,100,aee,F - R,two_way_cluster_bootstrap,-0.02169600000000002,-0.08362180000000001,0.06748899999999997,5,5,25,10000,0,,,,,,,,
RSNA ViT,100,aee,F - R,subsample_t,-0.021696000000000028,-0.1203427818561571,0.07695078185615703,5,5,25,,0,,,,,,,,df=4
RSNA ViT,300,test,C - F,mixedlm_parametric,0.021476000000000002,0.0003080133191358115,0.042107196942682584,5,5,25,10000,0,True,lbfgs,3.4502605017986725e-12,1.798787555888886e-12,0.0029477235627353403,10000,10000,fit warnings: Random effects covariance is singular | The MLE may be on the boundary of the parameter space.
RSNA ViT,300,test,C - F,two_way_cluster_bootstrap,0.021476000000000002,0.0018190999999999917,0.0664190999999999,5,5,25,10000,0,,,,,,,,
RSNA ViT,300,test,C - F,subsample_t,0.021476000000000002,-0.006783947451490177,0.04973594745149018,5,5,25,,0,,,,,,,,df=4
RSNA ViT,300,test,C - R,mixedlm_parametric,0.010376000000000003,0.001345961914243877,0.019102725842802922,5,5,25,10000,0,True,lbfgs,5.535452558047111e-05,8.350603462858466e-13,0.00024173989481606132,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,300,test,C - R,two_way_cluster_bootstrap,0.010376000000000003,0.0014199000000000117,0.022248000000000018,5,5,25,10000,0,,,,,,,,
RSNA ViT,300,test,C - R,subsample_t,0.010376000000000002,-0.0022684004475962225,0.023020400447596227,5,5,25,,0,,,,,,,,df=4
RSNA ViT,300,test,F - R,mixedlm_parametric,-0.011099999999999999,-0.0354513812037265,0.014528954937393966,5,5,25,10000,0,True,lbfgs,0.00020225969726580146,3.466993865641518e-09,0.0029548031694556203,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,300,test,F - R,two_way_cluster_bootstrap,-0.011099999999999999,-0.0552983,0.012600199999999999,5,5,25,10000,0,,,,,,,,
RSNA ViT,300,test,F - R,subsample_t,-0.011099999999999999,-0.0460538494220224,0.0238538494220224,5,5,25,,0,,,,,,,,df=4
RSNA ViT,300,aee,C - F,mixedlm_parametric,-0.04195600000000001,-0.060029975680700294,-0.02344092210224551,5,5,25,10000,0,True,lbfgs,1.3766223377615413e-08,3.8224885785094516e-05,0.0020314458753405472,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,300,aee,C - F,two_way_cluster_bootstrap,-0.04195600000000001,-0.06559330000000002,-0.014179600000000018,5,5,25,10000,0,,,,,,,,
RSNA ViT,300,aee,C - F,subsample_t,-0.041956000000000014,-0.059523640416491455,-0.024388359583508577,5,5,25,,0,,,,,,,,df=4
RSNA ViT,300,aee,C - R,mixedlm_parametric,-0.060287999999999994,-0.09857522385198059,-0.022595803149321043,5,5,25,10000,0,True,lbfgs,0.001799158649456441,1.8448344095680668e-06,0.0003239502806519171,10000,10005,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,300,aee,C - R,two_way_cluster_bootstrap,-0.060287999999999994,-0.09286469999999995,-0.016231200000000008,5,5,25,10000,0,,,,,,,,
RSNA ViT,300,aee,C - R,subsample_t,-0.060287999999999994,-0.12027863493204018,-0.0002973650679598122,5,5,25,,0,,,,,,,,df=4
RSNA ViT,300,aee,F - R,mixedlm_parametric,-0.018331999999999987,-0.056676819216357005,0.01932396481369258,5,5,25,10000,0,True,bfgs,0.0011732525496399835,6.0769222871223816e-12,0.003421634475720508,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,300,aee,F - R,two_way_cluster_bootstrap,-0.018331999999999987,-0.053931999999999994,0.032591999999999996,5,5,25,10000,0,,,,,,,,
RSNA ViT,300,aee,F - R,subsample_t,-0.018331999999999987,-0.07184699982355675,0.03518299982355677,5,5,25,,0,,,,,,,,df=4
RSNA ViT,1000,test,C - F,mixedlm_parametric,0.0023640000000000063,-0.0007626133253344858,0.005434324775660088,5,5,25,10000,0,True,lbfgs,5.648065964529909e-06,3.3821593704785545e-07,3.30185886176592e-05,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,1000,test,C - F,two_way_cluster_bootstrap,0.0023640000000000063,-0.0007759999999999779,0.006812299999999996,5,5,25,10000,0,,,,,,,,
RSNA ViT,1000,test,C - F,subsample_t,0.002364000000000006,-0.001880217511933683,0.006608217511933695,5,5,25,,0,,,,,,,,df=4
RSNA ViT,1000,test,C - R,mixedlm_parametric,0.0024960000000000004,-0.0010093385635896208,0.005924665840732092,5,5,25,10000,0,True,lbfgs,8.513249642007488e-06,9.15481903061317e-07,2.982055564182969e-05,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,1000,test,C - R,two_way_cluster_bootstrap,0.0024960000000000004,-0.00047599999999998756,0.0074444000000000385,5,5,25,10000,0,,,,,,,,
RSNA ViT,1000,test,C - R,subsample_t,0.0024960000000000004,-0.002228442588954082,0.007220442588954082,5,5,25,,0,,,,,,,,df=4
RSNA ViT,1000,test,F - R,mixedlm_parametric,0.00013199999999999435,-0.0035129472241281143,0.003855319085887471,5,5,25,10000,0,True,lbfgs,6.718891404286609e-09,3.289017270253871e-06,7.287671041101663e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,1000,test,F - R,two_way_cluster_bootstrap,0.00013199999999999435,-0.00448799999999999,0.005588099999999983,5,5,25,10000,0,,,,,,,,
RSNA ViT,1000,test,F - R,subsample_t,0.00013199999999999437,-0.0032271360136534627,0.003491136013653452,5,5,25,,0,,,,,,,,df=4
RSNA ViT,1000,aee,C - F,mixedlm_parametric,-0.01696000000000001,-0.030924716164705646,-0.0024556278499033826,5,5,25,10000,0,True,lbfgs,9.334044348931154e-05,0.00011064507472498666,0.00028539802554621246,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,1000,aee,C - F,two_way_cluster_bootstrap,-0.01696000000000001,-0.03481659999999998,-0.0054077,5,5,25,10000,0,,,,,,,,
RSNA ViT,1000,aee,C - F,subsample_t,-0.01696000000000001,-0.03218821800834065,-0.0017317819916593691,5,5,25,,0,,,,,,,,df=4
RSNA ViT,1000,aee,C - R,mixedlm_parametric,-0.039464,-0.04862724190098294,-0.03025216090769518,5,5,25,10000,0,True,lbfgs,6.308723288947711e-05,1.3436487882751358e-05,0.00015999154219490918,10000,10001,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,1000,aee,C - R,two_way_cluster_bootstrap,-0.039464,-0.05032800000000002,-0.02995919999999998,5,5,25,10000,0,,,,,,,,
RSNA ViT,1000,aee,C - R,subsample_t,-0.039464,-0.051571712614258816,-0.027356287385741182,5,5,25,,0,,,,,,,,df=4
RSNA ViT,1000,aee,F - R,mixedlm_parametric,-0.02250399999999999,-0.03624467333687025,-0.008261928920007449,5,5,25,10000,0,True,lbfgs,6.237078845105586e-05,0.00010392434590841976,0.0003967528233546464,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,1000,aee,F - R,two_way_cluster_bootstrap,-0.02250399999999999,-0.03652399999999998,-0.004731500000000006,5,5,25,10000,0,,,,,,,,
RSNA ViT,1000,aee,F - R,subsample_t,-0.02250399999999999,-0.037285658150471586,-0.007722341849528394,5,5,25,,0,,,,,,,,df=4
RSNA ViT,3000,test,C - F,mixedlm_parametric,0.0012440000000000007,-0.00017305742107609953,0.002677955018441954,5,5,25,10000,0,True,powell,4.33337254852138e-15,2.8317489067361394e-15,1.314673333155475e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,3000,test,C - F,two_way_cluster_bootstrap,0.0012440000000000007,-0.00044010000000000864,0.0030039999999999937,5,5,25,10000,0,,,,,,,,
RSNA ViT,3000,test,C - F,subsample_t,0.0012440000000000007,0.0004667143701569395,0.002021285629843062,5,5,25,,0,,,,,,,,df=4
RSNA ViT,3000,test,C - R,mixedlm_parametric,0.0007440000000000069,-0.0008930865468167409,0.002301868274959896,5,5,25,10000,0,True,lbfgs,7.579656970570234e-07,2.1830964277910104e-07,1.1540827496978093e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,3000,test,C - R,two_way_cluster_bootstrap,0.0007440000000000069,-0.0012239999999999807,0.0026041000000000393,5,5,25,10000,0,,,,,,,,
RSNA ViT,3000,test,C - R,subsample_t,0.0007440000000000069,-0.0012593085599437548,0.0027473085599437684,5,5,25,,0,,,,,,,,df=4
RSNA ViT,3000,test,F - R,mixedlm_parametric,-0.0004999999999999938,-0.002763205648760204,0.0017012774006480763,5,5,25,10000,0,True,lbfgs,7.919568542726541e-07,1.3174711535952187e-06,2.1667092419566823e-05,10000,10000,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,3000,test,F - R,two_way_cluster_bootstrap,-0.0004999999999999938,-0.003027999999999995,0.0021161000000000005,5,5,25,10000,0,,,,,,,,
RSNA ViT,3000,test,F - R,subsample_t,-0.0004999999999999937,-0.0030684743455792734,0.0020684743455792855,5,5,25,,0,,,,,,,,df=4
RSNA ViT,3000,aee,C - F,mixedlm_parametric,-0.011224000000000007,-0.015743316459833127,-0.00673794927504294,5,5,25,10000,0,True,lbfgs,9.34851183088551e-10,2.509484036595896e-10,0.00012763376817871323,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,3000,aee,C - F,two_way_cluster_bootstrap,-0.011224000000000007,-0.018063999999999997,-0.005503800000000006,5,5,25,10000,0,,,,,,,,
RSNA ViT,3000,aee,C - F,subsample_t,-0.011224000000000008,-0.016107115797370876,-0.006340884202629139,5,5,25,,0,,,,,,,,df=4
RSNA ViT,3000,aee,C - R,mixedlm_parametric,-0.023696000000000002,-0.027437053813465517,-0.019870833766414717,5,5,25,10000,0,True,lbfgs,8.509216292146322e-06,7.103211710488922e-07,4.481256249104433e-05,10000,10000,fit warnings: The MLE may be on the boundary of the parameter space.
RSNA ViT,3000,aee,C - R,two_way_cluster_bootstrap,-0.023696000000000002,-0.02863209999999999,-0.01924400000000001,5,5,25,10000,0,,,,,,,,
RSNA ViT,3000,aee,C - R,subsample_t,-0.023696000000000002,-0.028886018868243404,-0.0185059811317566,5,5,25,,0,,,,,,,,df=4
RSNA ViT,3000,aee,F - R,mixedlm_parametric,-0.012471999999999994,-0.019145503135121398,-0.005880578806446908,5,5,25,10000,0,True,lbfgs,3.8172185836553116e-05,2.9860712170687107e-10,0.0001034855999008973,10000,10001,fit warnings: The Hessian matrix at the estimated parameter values is not positive definite. | The MLE may be on the boundary of the parameter space.
RSNA ViT,3000,aee,F - R,two_way_cluster_bootstrap,-0.012471999999999994,-0.019432499999999978,-0.004536000000000002,5,5,25,10000,0,,,,,,,,
RSNA ViT,3000,aee,F - R,subsample_t,-0.012471999999999995,-0.022007876033643667,-0.002936123966356322,5,5,25,,0,,,,,,,,df=4


==> anc/rsnap_cv.sh <==
#!/bin/bash

usage() {
    echo "Usage: $0 [--n-trials N] [--epochs N] [--folds N] [--prefix STR] [--model STR]"
    echo "  --n-trials N   number of Optuna trials per run (default: 50)"
    echo "  --epochs N     number of epochs per trial (default: 50)"
    echo "  --folds N      number of CV folds (default: 5)"
    echo "  --prefix STR   dataset prefix, also used as run-name prefix (default: r100)"
    echo "  --model STR    deep learning model (default: resnet18)"
    exit 1
}

n_trials=50
epochs=50
folds=5
prefix=r100
model=resnet18

if [[ $# -eq 0 ]]; then
    usage
fi

while [[ $# -gt 0 ]]; do
    case "$1" in
        --n-trials) n_trials="$2"; shift 2 ;;
        --epochs)   epochs="$2";   shift 2 ;;
        --folds)    folds="$2";    shift 2 ;;
        --prefix)   prefix="$2";   shift 2 ;;
        --model)    model="$2";   shift 2 ;;
        -h|--help)  usage ;;
        *) echo "Unknown argument: $1"; usage ;;
    esac
done

for sus in `seq 5`
do
    for see in `seq 5`
    do
        cvic --data ~/image_data/rsnap_image/${prefix}/sus_${sus} --model ${model} --n-trials ${n_trials} --epochs ${epochs} --folds ${folds} --batch-size 32 --seed ${see} --prefix ${prefix}_${sus}_${see} --test-data ~/image_data/rsnap_image/test --amp >& ${prefix}_${sus}_${see}.log
    done
done


==> anc/rsnap_image.py <==
#!/usr/bin/env python3
"""
Convert the raw RSNA Pneumonia DICOMs into an ImageFolder PNG dataset.

Reads the raw RSNA stage-2 training DICOMs, converts each to a 224x224 8-bit
grayscale PNG, and lays them out as a binary ImageFolder split:

    OUT/
    |-- train/
    |   |-- normal/<patientId>.png ...
    |   `-- pneumonia/<patientId>.png ...
    `-- test/
        |-- normal/
        `-- pneumonia/

Split
-----
The train/test partition is recomputed with a stratified
train_test_split(test_size=--test-fraction, random_state=42) over the unique
patientIds in stage_2_train_labels.csv. At the default test fraction of 0.8 this
yields exactly 21,348 test and 5,336 train images, matching the existing RSNA
wds structure.

Labels
------
Target 0 -> "normal", Target 1 -> "pneumonia" (the binary RSNA scheme).
The labels CSV (stage_2_train_labels.csv) is located alongside the DICOMs:
first in SRC, then in SRC's parent (the fixed Kaggle download layout).

Usage
-----
    rsnap_image.py SRC OUT [--test-fraction 0.8]

    SRC   directory containing the raw <patientId>.dcm files
          (e.g. .../rsnap_kaggle/stage_2_train_images)
    OUT   output base directory; train/ and test/ are created here
"""

from __future__ import annotations

import argparse
import sys
from pathlib import Path

SEED = 42
LABELS_CSV = "stage_2_train_labels.csv"
CLASS_NAMES = {0: "normal", 1: "pneumonia"}


def load_runtime_dependencies() -> None:
    """Import heavier dependencies only after CLI parsing has succeeded."""
    global pd, pydicom, cv2, np, train_test_split, tqdm

    try:
        import pandas as pd_
        import pydicom as pydicom_
        import cv2 as cv2_
        import numpy as np_
        from sklearn.model_selection import train_test_split as train_test_split_
        from tqdm import tqdm as tqdm_
    except ImportError as exc:
        missing = exc.name or "required dependency"
        if missing in ("cv2", "opencv"):
            sys.exit("opencv required: uv add opencv-python-headless")
        if missing == "sklearn":
            sys.exit("scikit-learn required: uv add scikit-learn")
        sys.exit(f"{missing} required")

    pd = pd_
    pydicom = pydicom_
    cv2 = cv2_
    np = np_
    train_test_split = train_test_split_
    tqdm = tqdm_


def process_and_save_png(dicom_path, output_path, target_size=(224, 224)):
    """Incorporate the exact conversion logic from our protocol."""
    try:
        dcm = pydicom.dcmread(dicom_path)
        img = dcm.pixel_array.astype(float)

        if img.max() == img.min():
            img = np.zeros_like(img)
        else:
            img = (img - img.min()) / (img.max() - img.min())

        if getattr(dcm, "PhotometricInterpretation", "") == "MONOCHROME1":
            img = 1.0 - img

        img_8bit = (img * 255.0).astype(np.uint8)
        img_resized = cv2.resize(img_8bit, target_size, interpolation=cv2.INTER_LINEAR)
        cv2.imwrite(output_path, img_resized)
    except Exception as e:
        print(f"Error processing {dicom_path}: {e}")


def find_labels_csv(src: Path) -> Path:
    """Locate stage_2_train_labels.csv next to the DICOMs (SRC, then SRC parent)."""
    for cand in (src / LABELS_CSV, src.parent / LABELS_CSV):
        if cand.is_file():
            return cand
    sys.exit(
        f"ERROR: {LABELS_CSV} not found in {src} or {src.parent}. "
        f"It must sit alongside the DICOM directory (Kaggle layout)."
    )


def load_labels(csv_path: Path) -> pd.DataFrame:
    """Return a DataFrame of unique patientId -> Target (one row per patient)."""
    df = pd.read_csv(csv_path, usecols=["patientId", "Target"])
    df = df.drop_duplicates(subset="patientId").reset_index(drop=True)
    return df


def main() -> None:
    ap = argparse.ArgumentParser(
        description="Convert raw RSNA DICOMs into a binary ImageFolder PNG dataset.")
    ap.add_argument("src", type=Path,
                    help="Directory containing the raw <patientId>.dcm files")
    ap.add_argument("out", type=Path,
                    help="Output base directory; train/ and test/ are created here")
    ap.add_argument("--test-fraction", type=float, default=0.8,
                    help="Fraction of images placed in the test split (default: 0.8)")
    args = ap.parse_args()
    src, out, test_fraction = args.src, args.out, args.test_fraction

    if not src.is_dir():
        sys.exit(f"ERROR: SRC is not a directory: {src}")

    load_runtime_dependencies()

    bar = "=" * 62
    print(bar)
    print("RSNA DICOM -> ImageFolder PNG conversion")
    print(f"Source         : {src}")
    print(f"Output         : {out}")
    print(f"Test fraction  : {test_fraction}  (seed={SEED})")
    print(bar)

    # -- labels --
    csv_path = find_labels_csv(src)
    print(f"\n[1/3] Loading labels from {csv_path} ...")
    df = load_labels(csv_path)
    n_pos = int((df["Target"] == 1).sum())
    print(f"  {len(df):,} unique patientIds  ({100 * n_pos / len(df):.1f}% pneumonia)")

    # -- stratified split --
    print("\n[2/3] Stratified split (test / train) ...")
    train_idx, test_idx = train_test_split(
        range(len(df)),
        test_size=test_fraction,
        stratify=df["Target"].tolist(),
        random_state=SEED,
    )
    splits = {
        "train": df.iloc[train_idx],
        "test": df.iloc[test_idx],
    }
    for name, part in splits.items():
        pos = int((part["Target"] == 1).sum())
        print(f"  {name:<5}: {len(part):>6,}  ({100 * pos / len(part):.1f}% pneumonia)")

    # -- convert --
    print("\n[3/3] Converting DICOMs -> PNG ...")
    for cls in CLASS_NAMES.values():
        for name in splits:
            (out / name / cls).mkdir(parents=True, exist_ok=True)

    n_done = n_missing = 0
    for name, part in splits.items():
        for pid, target in tqdm(
            zip(part["patientId"], part["Target"]),
            total=len(part), desc=name, unit="img",
        ):
            dcm_path = src / f"{pid}.dcm"
            if not dcm_path.is_file():
                n_missing += 1
                continue
            cls = CLASS_NAMES[int(target)]
            out_path = out / name / cls / f"{pid}.png"
            process_and_save_png(str(dcm_path), str(out_path))
            n_done += 1

    print(f"\n{bar}")
    print(f"Done. {n_done:,} PNGs written"
          + (f"; {n_missing:,} DICOMs missing" if n_missing else ""))
    print(bar)


if __name__ == "__main__":
    main()


==> anc/sus.py <==
#!/usr/bin/env python3
"""Create N stratified subsamples (sus_1 .. sus_N) from an ImageFolder dataset.

Input layout:
    input_dir/
        class_a/img1.jpg, img2.jpg, ...
        class_b/...
        ...

Output layout (compatible with tunic.py --data ...sus_i):
    output_dir/
        sus_1/train/class_a/..., sus_1/train/class_b/...
        sus_2/train/...
        ...
        sus_N/train/...

Each subsample contains M images total, drawn proportionally to the per-class
distribution in the input. Within a subsample, images are sampled without
replacement; across subsamples, images may overlap (each subsample is an
independent stratified draw). Files are copied (use --symlink for symlinks).
"""

import argparse
import os
import random
import shutil
import sys
from pathlib import Path

IMG_EXTS = {".jpg", ".jpeg", ".png", ".bmp", ".gif", ".tif", ".tiff", ".webp"}


def list_class_dirs(input_dir: Path) -> list[Path]:
    return sorted([p for p in input_dir.iterdir() if p.is_dir()])


def list_images(class_dir: Path) -> list[Path]:
    return sorted([p for p in class_dir.iterdir()
                   if p.is_file() and p.suffix.lower() in IMG_EXTS])


def stratified_counts(class_counts: dict[str, int], target_total: int) -> dict[str, int]:
    """Largest-remainder allocation so per-class counts sum to exactly target_total."""
    grand = sum(class_counts.values())
    if grand == 0:
        sys.exit("Error: no images found in input dir")
    raw = {c: target_total * n / grand for c, n in class_counts.items()}
    floor = {c: int(v) for c, v in raw.items()}
    remainder = target_total - sum(floor.values())
    leftovers = sorted(raw.keys(), key=lambda c: raw[c] - floor[c], reverse=True)
    for c in leftovers[:remainder]:
        floor[c] += 1
    return floor


def make_subsample(input_dir: Path, output_dir: Path, sus_idx: int,
                   per_class_imgs: dict[str, list[Path]],
                   per_class_count: dict[str, int],
                   seed: int, symlink: bool) -> None:
    sus_dir = output_dir / f"sus_{sus_idx}" / "train"
    sus_dir.mkdir(parents=True, exist_ok=True)
    rng = random.Random(seed)
    for cls, imgs in per_class_imgs.items():
        n_take = per_class_count[cls]
        if n_take > len(imgs):
            sys.exit(f"Error: class '{cls}' has only {len(imgs):,} images, "
                     f"but {n_take:,} unique are needed for sus_{sus_idx}")
        picked = rng.sample(imgs, n_take)
        cls_out = sus_dir / cls
        cls_out.mkdir(parents=True, exist_ok=True)
        for src in picked:
            dst = cls_out / src.name
            if symlink:
                if dst.exists() or dst.is_symlink():
                    dst.unlink()
                os.symlink(src.resolve(), dst)
            else:
                shutil.copy2(src, dst)


def main():
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("--input-dir", required=True, type=Path,
                   help="ImageFolder root: contains one subdir per class")
    p.add_argument("--output-dir", required=True, type=Path,
                   help="Where sus_1 .. sus_N will be created")
    p.add_argument("--subsamples", "-n", required=True, type=int, dest="subsamples",
                   help="Number of subsample folders (sus_1 .. sus_N)")
    p.add_argument("--images", "-m", required=True, type=int, dest="images",
                   help="Total number of images per subsample (stratified by class)")
    p.add_argument("--seed", type=int, default=42, help="Base random seed")
    p.add_argument("--symlink", action="store_true",
                   help="Create symlinks instead of copying files")
    args = p.parse_args()

    if not args.input_dir.is_dir():
        sys.exit(f"Error: --input-dir does not exist: {args.input_dir}")
    if args.subsamples < 1:
        sys.exit("Error: --subsamples must be >= 1")
    if args.images < 1:
        sys.exit("Error: --images must be >= 1")

    class_dirs = list_class_dirs(args.input_dir)
    if not class_dirs:
        sys.exit(f"Error: no class subdirs found under {args.input_dir}")

    per_class_imgs: dict[str, list[Path]] = {}
    for cd in class_dirs:
        imgs = list_images(cd)
        if imgs:
            per_class_imgs[cd.name] = imgs
    if not per_class_imgs:
        sys.exit(f"Error: no images found under any class dir in {args.input_dir}")

    class_counts = {c: len(imgs) for c, imgs in per_class_imgs.items()}
    grand = sum(class_counts.values())
    if args.images > grand:
        sys.exit(f"Error: you requested {args.images:,} unique images per subsample, "
                 f"but there are only {grand:,} available in {args.input_dir}")
    per_class_count = stratified_counts(class_counts, args.images)

    print(f"Input: {args.input_dir} ({len(per_class_imgs)} classes, {grand:,} total images)")
    print(f"Output: {args.output_dir} ({args.subsamples} x sus_*, {args.images:,} images each)")
    print(f"Per-class allocation per subsample:")
    width = max(len(c) for c in per_class_count)
    for c in sorted(per_class_count):
        pct = 100 * class_counts[c] / grand
        print(f"  {c:<{width}}  {per_class_count[c]:>6,} / {class_counts[c]:>6,} "
              f"({pct:5.1f}% of input)")

    args.output_dir.mkdir(parents=True, exist_ok=True)
    for i in range(1, args.subsamples + 1):
        print(f"\nCreating sus_{i} ...")
        make_subsample(args.input_dir, args.output_dir, i,
                       per_class_imgs, per_class_count,
                       seed=args.seed + i, symlink=args.symlink)
    print(f"\nDone. Wrote {args.subsamples} subsamples to {args.output_dir}")


if __name__ == "__main__":
    main()


==> anc/symmetric_rsnap_rf.sh <==
#!/bin/bash
#
# symmetric_rsnap_rf.sh — hold-out (F/R) runs with a search protocol matched to
# cross-validation (rsnap_cv.sh), so the ONLY difference from C is the resampling
# scheme (single hold-out vs k-fold). Matches cvic on all three search axes:
#   --tune-epochs    epoch count tuned over [10, epochs], as cvic does
#   --scheduler none no ASHA early-stopping (cvic has no trial scheduler)
#   --batch-size 32  batch size fixed at 32 (cvic's default; not tuned)
# Hold-out split params (--training-fraction/--val-fraction, and --shuffle for R)
# have no CV analogue and remain.
#
# Two runs per (sus, seed): F = fixed split; R = reshuffled split (s-suffix,
# --shuffle). Naming matches cvdl_parser.py. Writes logs to the current dir —
# run it in a fresh output directory (it overwrites <prefix>_<sus>_<see>.log).

usage() {
    echo "Usage: $0 [--n-trials N] [--epochs N] [--prefix STR] [--model STR]"
    echo "  --n-trials N   number of Optuna trials per run (default: 50)"
    echo "  --epochs N     upper bound for tuned epochs per trial (default: 50)"
    echo "  --prefix STR   dataset prefix, also used as run-name prefix (default: r100)"
    echo "  --model STR    deep learning model (default: resnet18)"
    exit 1
}

n_trials=50
epochs=50
prefix=r100
model=resnet18

if [[ $# -eq 0 ]]; then
    usage
fi

while [[ $# -gt 0 ]]; do
    case "$1" in
        --n-trials) n_trials="$2"; shift 2 ;;
        --epochs)   epochs="$2";   shift 2 ;;
        --prefix)   prefix="$2";   shift 2 ;;
        --model)    model="$2";   shift 2 ;;
        -h|--help)  usage ;;
        *) echo "Unknown argument: $1"; usage ;;
    esac
done

for sus in `seq 5`
do
    for see in `seq 5`
    do
        tunic --data ~/image_data/rsnap_image/${prefix}/sus_${sus} --model ${model} --n-trials ${n_trials} --epochs ${epochs} --tune-epochs --scheduler none --batch-size 32 --training-fraction 0.8 --val-fraction 0.2 --seed ${see} --prefix ${prefix}_${sus}_${see} --test-data ~/image_data/rsnap_image/test --amp >& ${prefix}_${sus}_${see}.log
        tunic --data ~/image_data/rsnap_image/${prefix}/sus_${sus} --model ${model} --n-trials ${n_trials} --epochs ${epochs} --tune-epochs --scheduler none --batch-size 32 --training-fraction 0.8 --val-fraction 0.2 --seed ${see} --prefix ${prefix}s_${sus}_${see} --test-data ~/image_data/rsnap_image/test --shuffle ${see} --amp >& ${prefix}s_${sus}_${see}.log
    done
done


==> anc/symmetric_tin_rf.sh <==
#!/bin/bash
#
# symmetric_tin_rf.sh — Tiny ImageNet hold-out (F/R) runs with a search protocol
# matched to cross-validation (tin_cv.sh). Sibling of tin_rf.sh with cvic's axes:
#   --tune-epochs    epoch count tuned over [10, epochs]
#   --scheduler none no ASHA early-stopping
#   --batch-size 32  batch size fixed at 32
# Only difference from C is single hold-out vs k-fold. Grid is 5 sus x 3 seeds.
# Naming matches cvdl_parser.py. Writes logs to the current dir — run in a fresh dir.

usage() {
    echo "Usage: $0 [--n-trials N] [--epochs N] [--prefix STR] [--model STR]"
    echo "  --n-trials N   number of Optuna trials per run (default: 50)"
    echo "  --epochs N     upper bound for tuned epochs per trial (default: 50)"
    echo "  --prefix STR   dataset prefix, also used as run-name prefix (default: tin2000)"
    echo "  --model STR    deep learning model (default: resnet18)"
    exit 1
}

n_trials=50
epochs=50
prefix=tin2000
model=resnet18

if [[ $# -eq 0 ]]; then
    usage
fi

while [[ $# -gt 0 ]]; do
    case "$1" in
        --n-trials) n_trials="$2"; shift 2 ;;
        --epochs)   epochs="$2";   shift 2 ;;
        --prefix)   prefix="$2";   shift 2 ;;
        --model)    model="$2";   shift 2 ;;
        -h|--help)  usage ;;
        *) echo "Unknown argument: $1"; usage ;;
    esac
done

for sus in `seq 5`
do
    for see in `seq 3`
    do
        tunic --data ~/image_data/${prefix}/sus_${sus} --model ${model} --n-trials ${n_trials} --epochs ${epochs} --tune-epochs --scheduler none --batch-size 32 --training-fraction 0.8 --val-fraction 0.2 --seed ${see} --prefix ${prefix}_${sus}_${see} --test-data ~/image_data/tin/test --amp >& ${prefix}_${sus}_${see}.log
        tunic --data ~/image_data/${prefix}/sus_${sus} --model ${model} --n-trials ${n_trials} --epochs ${epochs} --tune-epochs --scheduler none --batch-size 32 --training-fraction 0.8 --val-fraction 0.2 --seed ${see} --prefix ${prefix}s_${sus}_${see} --test-data ~/image_data/tin/test --shuffle ${see} --amp >& ${prefix}s_${sus}_${see}.log
    done
done


==> anc/tin_cv.sh <==
#!/bin/bash

usage() {
    echo "Usage: $0 [--n-trials N] [--epochs N] [--folds N] [--prefix STR] [--model STR]"
    echo "  --n-trials N   number of Optuna trials per run (default: 50)"
    echo "  --epochs N     number of epochs per trial (default: 50)"
    echo "  --folds N      number of CV folds (default: 5)"
    echo "  --prefix STR   dataset prefix, also used as run-name prefix (default: tin2000)"
    echo "  --model STR    deep learning model (default: resnet18)"
    exit 1
}

n_trials=50
epochs=50
folds=5
prefix=tin2000
model=resnet18

if [[ $# -eq 0 ]]; then
    usage
fi

while [[ $# -gt 0 ]]; do
    case "$1" in
        --n-trials) n_trials="$2"; shift 2 ;;
        --epochs)   epochs="$2";   shift 2 ;;
        --folds)    folds="$2";    shift 2 ;;
        --prefix)   prefix="$2";   shift 2 ;;
        --model)    model="$2";   shift 2 ;;
        -h|--help)  usage ;;
        *) echo "Unknown argument: $1"; usage ;;
    esac
done

for sus in `seq 5`
do
    for see in `seq 3`
    do
        cvic --data ~/image_data/${prefix}/sus_${sus} --model ${model} --n-trials ${n_trials} --epochs ${epochs} --folds ${folds} --batch-size 32 --seed ${see} --prefix ${prefix}_${sus}_${see} --test-data ~/image_data/tin/test --amp >& ${prefix}_${sus}_${see}.log
    done
done


==> anc/tin_sus.py <==
#!/usr/bin/env python3
"""Create S stratified subsamples of a Tiny ImageNet WDS training set, upsampling to 224x224.

Each subsample contains --sample-size images, stratified across the 200 classes
via largest-remainder allocation. Within a subsample, images are sampled without
replacement per class; across subsamples, images may overlap (each subsample is
an independent stratified draw seeded by --seed + sus_index).

Input:  a directory containing shard-*.tar files (e.g. ~/image_data/tin/wds/train)
Output: <outdir>/sus_i/wds/train/shard-*.tar plus <outdir>/sus_i/wds/dataset_info.json
        for i in 1..S
"""

import argparse
import io
import json
import random
import sys
import tarfile
from collections import defaultdict
from pathlib import Path

from PIL import Image


def list_shards(d: Path) -> list[Path]:
    return sorted(d.glob("shard-*.tar"))


def load_class_info(info_path: Path) -> dict:
    if not info_path.is_file():
        sys.exit(f"Error: dataset_info.json not found at {info_path} "
                 f"(use --info to point to it)")
    with open(info_path) as f:
        return json.load(f)


def index_shards(shard_paths: list[Path]):
    """Scan .cls files; return (class -> [(shard_idx, key), ...], total_samples)."""
    cls_to_locs: dict[str, list[tuple[int, str]]] = defaultdict(list)
    total = 0
    for shard_idx, shard_path in enumerate(shard_paths):
        with tarfile.open(shard_path, "r") as tf:
            for m in tf:
                if not m.name.endswith(".cls"):
                    continue
                key = m.name[:-4]
                cls_str = tf.extractfile(m).read().decode().strip()
                cls_to_locs[cls_str].append((shard_idx, key))
                total += 1
        print(f"  indexed shard {shard_idx + 1}/{len(shard_paths)} ({shard_path.name})")
    return cls_to_locs, total


def stratified_counts(class_counts: dict[str, int], target_total: int) -> dict[str, int]:
    grand = sum(class_counts.values())
    if grand == 0:
        sys.exit("Error: no samples in input")
    raw = {c: target_total * n / grand for c, n in class_counts.items()}
    floor = {c: int(v) for c, v in raw.items()}
    remainder = target_total - sum(floor.values())
    leftovers = sorted(raw.keys(), key=lambda c: raw[c] - floor[c], reverse=True)
    for c in leftovers[:remainder]:
        floor[c] += 1
    return floor


def resize_png(png_bytes: bytes, size: int) -> bytes:
    img = Image.open(io.BytesIO(png_bytes)).convert("RGB")
    if img.size != (size, size):
        img = img.resize((size, size), Image.BICUBIC)
    out = io.BytesIO()
    img.save(out, format="PNG")
    return out.getvalue()


def fetch_pngs(shard_paths: list[Path],
               picks_by_shard: dict[int, dict[str, str]],
               size: int) -> list[tuple[bytes, str]]:
    """picks_by_shard: shard_idx -> {key: cls_str}. Returns [(png_resized, cls_str), ...]."""
    out = []
    for shard_idx, wanted in picks_by_shard.items():
        if not wanted:
            continue
        with tarfile.open(shard_paths[shard_idx], "r") as tf:
            for m in tf:
                if not m.name.endswith(".png"):
                    continue
                key = m.name[:-4]
                cls = wanted.get(key)
                if cls is None:
                    continue
                png_bytes = tf.extractfile(m).read()
                out.append((resize_png(png_bytes, size), cls))
    return out


def write_shards(samples: list, out_dir: Path, shard_size: int) -> tuple[int, int]:
    out_dir.mkdir(parents=True, exist_ok=True)
    num_shards = (len(samples) + shard_size - 1) // shard_size
    for shard_idx in range(num_shards):
        chunk = samples[shard_idx * shard_size : (shard_idx + 1) * shard_size]
        with tarfile.open(out_dir / f"shard-{shard_idx:06d}.tar", "w") as tf:
            for i, (png_bytes, cls_str) in enumerate(chunk):
                key = f"{shard_idx:06d}_{i:06d}"
                for ext, data in [(".png", png_bytes), (".cls", cls_str.encode())]:
                    info = tarfile.TarInfo(name=f"{key}{ext}")
                    info.size = len(data)
                    tf.addfile(info, io.BytesIO(data))
    return num_shards, len(samples)


def parse_args():
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("input_dir", type=Path,
                   help="Directory with shard-*.tar files (e.g. ~/image_data/tin/wds/train)")
    p.add_argument("--sus", type=int, required=True,
                   help="Number of subsamples to create (sus_1 .. sus_S)")
    p.add_argument("--sample-size", type=int, required=True,
                   help="Total images per subsample (stratified across classes)")
    p.add_argument("--outdir", type=Path, required=True,
                   help="Output directory (will write <outdir>/sus_i/wds/train/...)")
    p.add_argument("--size", type=int, default=224,
                   help="Target image size (default: 224)")
    p.add_argument("--shard-size", type=int, default=5000,
                   help="Samples per output shard (default: 5000)")
    p.add_argument("--seed", type=int, default=42,
                   help="Base random seed (default: 42)")
    p.add_argument("--info", type=Path, default=None,
                   help="Path to source dataset_info.json (default: <input_dir>/../dataset_info.json)")
    return p.parse_args()


def main():
    args = parse_args()
    input_dir = args.input_dir.expanduser()
    outdir = args.outdir.expanduser()
    info_path = (args.info or input_dir.parent / "dataset_info.json").expanduser()

    if not input_dir.is_dir():
        sys.exit(f"Error: input_dir does not exist: {input_dir}")
    if args.sus < 1:
        sys.exit("Error: --sus must be >= 1")
    if args.sample_size < 1:
        sys.exit("Error: --sample-size must be >= 1")

    shard_paths = list_shards(input_dir)
    if not shard_paths:
        sys.exit(f"Error: no shard-*.tar files found in {input_dir}")

    info = load_class_info(info_path)
    classes = info["classes"]
    class_names = info.get("class_names", {c: c for c in classes})

    print(f"Input: {input_dir} ({len(shard_paths)} shards)")
    print("Indexing samples by class...")
    cls_to_locs, total = index_shards(shard_paths)
    print(f"Indexed {total} samples across {len(cls_to_locs)} classes")

    if args.sample_size > total:
        sys.exit(f"Error: --sample-size {args.sample_size} > total samples {total}")

    class_counts = {c: len(v) for c, v in cls_to_locs.items()}
    per_class = stratified_counts(class_counts, args.sample_size)

    for c, n in per_class.items():
        if n > class_counts[c]:
            sys.exit(f"Error: class {c} needs {n} images but only has {class_counts[c]}")

    print(f"\nCreating {args.sus} subsamples of {args.sample_size} images each "
          f"(target size {args.size}x{args.size})\n")

    for sus_idx in range(1, args.sus + 1):
        rng = random.Random(args.seed + sus_idx)
        picks_by_shard: dict[int, dict[str, str]] = defaultdict(dict)
        for cls in sorted(cls_to_locs):
            chosen = rng.sample(cls_to_locs[cls], per_class[cls])
            for shard_idx, key in chosen:
                picks_by_shard[shard_idx][key] = cls

        n_src_shards = sum(1 for v in picks_by_shard.values() if v)
        print(f"sus_{sus_idx}: fetching {args.sample_size} images from {n_src_shards} source shards...")
        samples = fetch_pngs(shard_paths, picks_by_shard, args.size)
        rng.shuffle(samples)

        sus_wds_dir = outdir / f"sus_{sus_idx}" / "wds"
        train_dir = sus_wds_dir / "train"
        num_shards, n_samples = write_shards(samples, train_dir, args.shard_size)

        info_out = {
            "format": "webdataset",
            "classes": classes,
            "class_names": class_names,
            "splits": {"train": {"num_shards": num_shards, "num_samples": n_samples}},
        }
        with open(sus_wds_dir / "dataset_info.json", "w") as f:
            json.dump(info_out, f, indent=2)
        print(f"sus_{sus_idx}: {n_samples} samples in {num_shards} shards → {train_dir}")

    print(f"\nDone. {args.sus} subsamples written to {outdir}")


if __name__ == "__main__":
    main()


==> anc/tin_test.py <==
#!/usr/bin/env python3
"""Package a Tiny ImageNet WDS validation set as a test set, upsampling images to 224x224.

Input:  a directory containing shard-*.tar files (e.g. ~/image_data/tin/wds/val)
Output: <outdir>/wds/<split>/shard-*.tar plus <outdir>/wds/dataset_info.json
"""

import argparse
import io
import json
import sys
import tarfile
from pathlib import Path

from PIL import Image


def list_shards(d: Path) -> list[Path]:
    return sorted(d.glob("shard-*.tar"))


def load_class_info(info_path: Path) -> dict:
    if not info_path.is_file():
        sys.exit(f"Error: dataset_info.json not found at {info_path} "
                 f"(use --info to point to it)")
    with open(info_path) as f:
        return json.load(f)


def iter_samples(shard_paths: list[Path]):
    """Yield (png_bytes, cls_str) for every sample across input shards."""
    for shard_path in shard_paths:
        with tarfile.open(shard_path, "r") as tf:
            pending: dict[str, dict[str, bytes]] = {}
            for m in tf:
                base, _, ext = m.name.rpartition(".")
                if ext not in ("png", "cls"):
                    continue
                data = tf.extractfile(m).read()
                slot = pending.setdefault(base, {})
                slot[ext] = data
                if "png" in slot and "cls" in slot:
                    yield slot["png"], slot["cls"].decode().strip()
                    del pending[base]


def resize_png(png_bytes: bytes, size: int) -> bytes:
    img = Image.open(io.BytesIO(png_bytes)).convert("RGB")
    if img.size != (size, size):
        img = img.resize((size, size), Image.BICUBIC)
    out = io.BytesIO()
    img.save(out, format="PNG")
    return out.getvalue()


def write_shard(samples: list, shard_idx: int, out_dir: Path) -> int:
    path = out_dir / f"shard-{shard_idx:06d}.tar"
    with tarfile.open(path, "w") as tf:
        for i, (png_bytes, cls_str) in enumerate(samples):
            key = f"{shard_idx:06d}_{i:06d}"
            for ext, data in [(".png", png_bytes), (".cls", cls_str.encode())]:
                info = tarfile.TarInfo(name=f"{key}{ext}")
                info.size = len(data)
                tf.addfile(info, io.BytesIO(data))
    return len(samples)


def parse_args():
    p = argparse.ArgumentParser(description=__doc__,
                                formatter_class=argparse.RawDescriptionHelpFormatter)
    p.add_argument("input_dir", type=Path,
                   help="Directory with shard-*.tar files (e.g. ~/image_data/tin/wds/val)")
    p.add_argument("--outdir", type=Path, required=True,
                   help="Output directory (will write <outdir>/wds/<split>/...)")
    p.add_argument("--size", type=int, default=224,
                   help="Target image size (default: 224)")
    p.add_argument("--shard-size", type=int, default=5000,
                   help="Samples per output shard (default: 5000)")
    p.add_argument("--info", type=Path, default=None,
                   help="Path to source dataset_info.json (default: <input_dir>/../dataset_info.json)")
    p.add_argument("--split", type=str, default="test",
                   help="Output split name (default: test)")
    return p.parse_args()


def main():
    args = parse_args()
    input_dir = args.input_dir.expanduser()
    outdir = args.outdir.expanduser()
    info_path = (args.info or input_dir.parent / "dataset_info.json").expanduser()

    if not input_dir.is_dir():
        sys.exit(f"Error: input_dir does not exist: {input_dir}")
    shard_paths = list_shards(input_dir)
    if not shard_paths:
        sys.exit(f"Error: no shard-*.tar files found in {input_dir}")

    info = load_class_info(info_path)
    classes = info["classes"]
    class_names = info.get("class_names", {c: c for c in classes})

    wds_dir = outdir / "wds"
    split_dir = wds_dir / args.split
    split_dir.mkdir(parents=True, exist_ok=True)

    print(f"Input:  {input_dir} ({len(shard_paths)} shards)")
    print(f"Output: {split_dir}")
    print(f"Resizing to {args.size}x{args.size} (BICUBIC)")

    batch = []
    shard_idx = 0
    total = 0
    for png_bytes, cls_str in iter_samples(shard_paths):
        batch.append((resize_png(png_bytes, args.size), cls_str))
        if len(batch) >= args.shard_size:
            n = write_shard(batch, shard_idx, split_dir)
            total += n
            print(f"  wrote shard {shard_idx:06d} ({n} samples)")
            shard_idx += 1
            batch = []
    if batch:
        n = write_shard(batch, shard_idx, split_dir)
        total += n
        print(f"  wrote shard {shard_idx:06d} ({n} samples)")
        shard_idx += 1

    info_out = {
        "format": "webdataset",
        "classes": classes,
        "class_names": class_names,
        "splits": {args.split: {"num_shards": shard_idx, "num_samples": total}},
    }
    info_out_path = wds_dir / "dataset_info.json"
    with open(info_out_path, "w") as f:
        json.dump(info_out, f, indent=2)
    print(f"\nDone. {total} samples in {shard_idx} shards.")
    print(f"Wrote {info_out_path}")


if __name__ == "__main__":
    main()


==> anc/tin_top1.csv <==
context,n,method,sus,seed,acc
Tiny ImageNet ResNet-18,10000,F,1,1,0.6002
Tiny ImageNet ResNet-18,10000,F,1,2,0.611
Tiny ImageNet ResNet-18,10000,F,1,3,0.6441
Tiny ImageNet ResNet-18,10000,F,2,1,0.5995
Tiny ImageNet ResNet-18,10000,F,2,2,0.5974
Tiny ImageNet ResNet-18,10000,F,2,3,0.645
Tiny ImageNet ResNet-18,10000,F,3,1,0.6064
Tiny ImageNet ResNet-18,10000,F,3,2,0.6086
Tiny ImageNet ResNet-18,10000,F,3,3,0.6435
Tiny ImageNet ResNet-18,10000,F,4,1,0.6034
Tiny ImageNet ResNet-18,10000,F,4,2,0.6138
Tiny ImageNet ResNet-18,10000,F,4,3,0.6437
Tiny ImageNet ResNet-18,10000,F,5,1,0.6075
Tiny ImageNet ResNet-18,10000,F,5,2,0.5989
Tiny ImageNet ResNet-18,10000,F,5,3,0.6371
Tiny ImageNet ResNet-18,10000,R,1,1,0.5981
Tiny ImageNet ResNet-18,10000,R,1,2,0.6043
Tiny ImageNet ResNet-18,10000,R,1,3,0.6543
Tiny ImageNet ResNet-18,10000,R,2,1,0.6046
Tiny ImageNet ResNet-18,10000,R,2,2,0.5981
Tiny ImageNet ResNet-18,10000,R,2,3,0.6429
Tiny ImageNet ResNet-18,10000,R,3,1,0.605
Tiny ImageNet ResNet-18,10000,R,3,2,0.6096
Tiny ImageNet ResNet-18,10000,R,3,3,0.6517
Tiny ImageNet ResNet-18,10000,R,4,1,0.6032
Tiny ImageNet ResNet-18,10000,R,4,2,0.6
Tiny ImageNet ResNet-18,10000,R,4,3,0.6347
Tiny ImageNet ResNet-18,10000,R,5,1,0.6016
Tiny ImageNet ResNet-18,10000,R,5,2,0.6015
Tiny ImageNet ResNet-18,10000,R,5,3,0.642
Tiny ImageNet ResNet-18,2000,F,1,1,0.4035
Tiny ImageNet ResNet-18,2000,F,1,2,0.4059
Tiny ImageNet ResNet-18,2000,F,1,3,0.439
Tiny ImageNet ResNet-18,2000,F,2,1,0.3924
Tiny ImageNet ResNet-18,2000,F,2,2,0.4091
Tiny ImageNet ResNet-18,2000,F,2,3,0.4599
Tiny ImageNet ResNet-18,2000,F,3,1,0.3945
Tiny ImageNet ResNet-18,2000,F,3,2,0.3968
Tiny ImageNet ResNet-18,2000,F,3,3,0.4174
Tiny ImageNet ResNet-18,2000,F,4,1,0.3978
Tiny ImageNet ResNet-18,2000,F,4,2,0.3923
Tiny ImageNet ResNet-18,2000,F,4,3,0.4536
Tiny ImageNet ResNet-18,2000,F,5,1,0.3879
Tiny ImageNet ResNet-18,2000,F,5,2,0.3997
Tiny ImageNet ResNet-18,2000,F,5,3,0.4546
Tiny ImageNet ResNet-18,2000,R,1,1,0.3963
Tiny ImageNet ResNet-18,2000,R,1,2,0.3958
Tiny ImageNet ResNet-18,2000,R,1,3,0.4492
Tiny ImageNet ResNet-18,2000,R,2,1,0.391
Tiny ImageNet ResNet-18,2000,R,2,2,0.4104
Tiny ImageNet ResNet-18,2000,R,2,3,0.4354
Tiny ImageNet ResNet-18,2000,R,3,1,0.3932
Tiny ImageNet ResNet-18,2000,R,3,2,0.4023
Tiny ImageNet ResNet-18,2000,R,3,3,0.4626
Tiny ImageNet ResNet-18,2000,R,4,1,0.3987
Tiny ImageNet ResNet-18,2000,R,4,2,0.4122
Tiny ImageNet ResNet-18,2000,R,4,3,0.459
Tiny ImageNet ResNet-18,2000,R,5,1,0.4029
Tiny ImageNet ResNet-18,2000,R,5,2,0.3803
Tiny ImageNet ResNet-18,2000,R,5,3,0.4484
Tiny ImageNet ResNet-18,5000,F,1,1,0.5433
Tiny ImageNet ResNet-18,5000,F,1,2,0.5395
Tiny ImageNet ResNet-18,5000,F,1,3,0.5835
Tiny ImageNet ResNet-18,5000,F,2,1,0.534
Tiny ImageNet ResNet-18,5000,F,2,2,0.5494
Tiny ImageNet ResNet-18,5000,F,2,3,0.5916
Tiny ImageNet ResNet-18,5000,F,3,1,0.543
Tiny ImageNet ResNet-18,5000,F,3,2,0.5434
Tiny ImageNet ResNet-18,5000,F,3,3,0.5872
Tiny ImageNet ResNet-18,5000,F,4,1,0.5351
Tiny ImageNet ResNet-18,5000,F,4,2,0.5515
Tiny ImageNet ResNet-18,5000,F,4,3,0.5923
Tiny ImageNet ResNet-18,5000,F,5,1,0.5482
Tiny ImageNet ResNet-18,5000,F,5,2,0.5618
Tiny ImageNet ResNet-18,5000,F,5,3,0.5802
Tiny ImageNet ResNet-18,5000,R,1,1,0.543
Tiny ImageNet ResNet-18,5000,R,1,2,0.5418
Tiny ImageNet ResNet-18,5000,R,1,3,0.5882
Tiny ImageNet ResNet-18,5000,R,2,1,0.4945
Tiny ImageNet ResNet-18,5000,R,2,2,0.545
Tiny ImageNet ResNet-18,5000,R,2,3,0.588
Tiny ImageNet ResNet-18,5000,R,3,1,0.5179
Tiny ImageNet ResNet-18,5000,R,3,2,0.5396
Tiny ImageNet ResNet-18,5000,R,3,3,0.5887
Tiny ImageNet ResNet-18,5000,R,4,1,0.5348
Tiny ImageNet ResNet-18,5000,R,4,2,0.5431
Tiny ImageNet ResNet-18,5000,R,4,3,0.5923
Tiny ImageNet ResNet-18,5000,R,5,1,0.5458
Tiny ImageNet ResNet-18,5000,R,5,2,0.5558
Tiny ImageNet ResNet-18,5000,R,5,3,0.5619
Tiny ImageNet ResNet-18,10000,C,1,1,0.6074
Tiny ImageNet ResNet-18,10000,C,1,2,0.6056
Tiny ImageNet ResNet-18,10000,C,1,3,0.65
Tiny ImageNet ResNet-18,10000,C,2,1,0.6121
Tiny ImageNet ResNet-18,10000,C,2,2,0.5967
Tiny ImageNet ResNet-18,10000,C,2,3,0.6495
Tiny ImageNet ResNet-18,10000,C,3,1,0.6173
Tiny ImageNet ResNet-18,10000,C,3,2,0.6004
Tiny ImageNet ResNet-18,10000,C,3,3,0.6481
Tiny ImageNet ResNet-18,10000,C,4,1,0.6137
Tiny ImageNet ResNet-18,10000,C,4,2,0.6084
Tiny ImageNet ResNet-18,10000,C,4,3,0.6451
Tiny ImageNet ResNet-18,10000,C,5,1,0.6153
Tiny ImageNet ResNet-18,10000,C,5,2,0.6064
Tiny ImageNet ResNet-18,10000,C,5,3,0.6494
Tiny ImageNet ResNet-18,2000,C,1,1,0.3739
Tiny ImageNet ResNet-18,2000,C,1,2,0.3984
Tiny ImageNet ResNet-18,2000,C,1,3,0.4596
Tiny ImageNet ResNet-18,2000,C,2,1,0.4107
Tiny ImageNet ResNet-18,2000,C,2,2,0.4023
Tiny ImageNet ResNet-18,2000,C,2,3,0.4611
Tiny ImageNet ResNet-18,2000,C,3,1,0.3662
Tiny ImageNet ResNet-18,2000,C,3,2,0.4033
Tiny ImageNet ResNet-18,2000,C,3,3,0.4594
Tiny ImageNet ResNet-18,2000,C,4,1,0.3854
Tiny ImageNet ResNet-18,2000,C,4,2,0.42
Tiny ImageNet ResNet-18,2000,C,4,3,0.455
Tiny ImageNet ResNet-18,2000,C,5,1,0.4051
Tiny ImageNet ResNet-18,2000,C,5,2,0.3947
Tiny ImageNet ResNet-18,2000,C,5,3,0.4542
Tiny ImageNet ResNet-18,5000,C,1,1,0.552
Tiny ImageNet ResNet-18,5000,C,1,2,0.5536
Tiny ImageNet ResNet-18,5000,C,1,3,0.5932
Tiny ImageNet ResNet-18,5000,C,2,1,0.5397
Tiny ImageNet ResNet-18,5000,C,2,2,0.5586
Tiny ImageNet ResNet-18,5000,C,2,3,0.5901
Tiny ImageNet ResNet-18,5000,C,3,1,0.5539
Tiny ImageNet ResNet-18,5000,C,3,2,0.5592
Tiny ImageNet ResNet-18,5000,C,3,3,0.5823
Tiny ImageNet ResNet-18,5000,C,4,1,0.553
Tiny ImageNet ResNet-18,5000,C,4,2,0.5518
Tiny ImageNet ResNet-18,5000,C,4,3,0.5879
Tiny ImageNet ResNet-18,5000,C,5,1,0.5441
Tiny ImageNet ResNet-18,5000,C,5,2,0.5511
Tiny ImageNet ResNet-18,5000,C,5,3,0.5916


==> anc/wds.py <==
#!/usr/bin/env python3
"""Print per-class image counts for each split in a WebDataset folder."""

import argparse
import json
import sys
import tarfile
from collections import Counter
from pathlib import Path


def decode_cls(raw: bytes, classes: list[str]) -> str:
    s = raw.decode().strip()
    if s.lstrip("-").isdigit():
        idx = int(s)
        return classes[idx] if 0 <= idx < len(classes) else s
    return s


def count_split(wds_dir: Path, split: str, num_shards: int, classes: list[str]) -> Counter:
    counts: Counter = Counter()
    split_dir = wds_dir / split
    for i in range(num_shards):
        shard = split_dir / f"shard-{i:06d}.tar"
        if not shard.exists():
            print(f"  Warning: {shard} not found, skipping", file=sys.stderr)
            continue
        with tarfile.open(shard) as tf:
            for member in tf.getmembers():
                if member.name.endswith(".cls"):
                    cls_name = decode_cls(tf.extractfile(member).read(), classes)
                    counts[cls_name] += 1
    return counts


def print_table(split: str, counts: Counter, classes: list[str]) -> None:
    total = sum(counts.values())
    print(f"\n{split}  ({total:,} total)")
    print(f"  {'class':<30} {'count':>8}  {'%':>6}")
    print(f"  {'-'*30} {'-'*8}  {'-'*6}")
    for cls in classes:
        n = counts.get(cls, 0)
        pct = 100 * n / total if total else 0.0
        print(f"  {cls:<30} {n:>8,}  {pct:>5.1f}%")
    # show any unexpected classes not listed in dataset_info.json
    for cls in sorted(counts):
        if cls not in classes:
            n = counts[cls]
            pct = 100 * n / total if total else 0.0
            print(f"  {cls:<30} {n:>8,}  {pct:>5.1f}%  [unexpected]")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("data", help="Path to dataset root (must contain wds/dataset_info.json)")
    parser.add_argument(
        "--splits", nargs="+", default=None,
        help="Splits to count (default: all splits in dataset_info.json)",
    )
    args = parser.parse_args()

    root = Path(args.data)
    info_path = root / "wds" / "dataset_info.json"
    if not info_path.exists():
        sys.exit(f"Error: {info_path} not found")

    with open(info_path) as f:
        meta = json.load(f)

    classes: list[str] = meta.get("classes", [])
    splits_meta: dict = meta.get("splits", {})
    splits_to_run = args.splits if args.splits else list(splits_meta.keys())

    wds_dir = root / "wds"
    for split in splits_to_run:
        if split not in splits_meta:
            print(f"Warning: split '{split}' not in dataset_info.json, skipping", file=sys.stderr)
            continue
        num_shards = splits_meta[split]["num_shards"]
        print(f"Counting {split} ({num_shards} shards)…", end="", flush=True)
        counts = count_split(wds_dir, split, num_shards, classes)
        print("\r", end="")
        print_table(split, counts, classes)


if __name__ == "__main__":
    main()

